Four-loop HQET propagators from the DRA method

We use dimensional recurrence relations and analyticity to calculate four-loop propagator-type master integrals in the heavy-quark effective theory. Compared to previous applications of the DRA method, we apply a new technique of fixing homogeneous solutions from pole parts of integrals evaluated in different rational space-time dimension points. The latter were calculated from the integration-by-parts reduction of finite integrals in shifted space-time dimension and/or with increased propagators powers. We provide results for epsilon expansions of master integrals near $d = 4$ and $d = 3$ using constructed alternative sets of integrals with expansion coefficients having conjectural uniform transcendental weight.

==> anc/HQET4l.ldrr <==
{{(-2 + d)^3/(1024*(-1 + d)*(-3 + 2*d)*(-1 + 2*d)*(-7 + 4*d)*(-5 + 4*d)*
    (-3 + 4*d)*(-1 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-2 + d)^2*(-8 + 3*d))/(256*(-1 + d)^2*(-2 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-5 + 4*d)*(-3 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2 + d)^2/(144*(-1 + d)^2*(-5 + 3*d)*(-4 + 3*d)*(-2 + 3*d)*
    (-1 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, (3*(-3 + d)*(-2 + d)^2*(-8 + 3*d)*(-4 + 3*d))/
   (4096*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*
    (-3 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, (9*(-2 + d)^2*(-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*
    (-2 + 3*d))/(4096*(-1 + d)^2*(-3 + 2*d)^2*(-1 + 2*d)^2*(-9 + 4*d)*
    (-7 + 4*d)*(-5 + 4*d)*(-3 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
  (-2 + d)^2/(256*(-1 + d)^2*(-3 + 2*d)^2*(-1 + 2*d)^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, ((-2 + d)^2*(-5 + 2*d))/(256*(-1 + d)^2*(-1 + 2*d)*
    (-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*(-3 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  ((-3 + d)*(-2 + d))/(192*(-1 + d)^4*(-7 + 3*d)*(-5 + 3*d)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (-2 + d)/(64*(-1 + d)^3*(-3 + 2*d)*(-1 + 2*d)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, ((-2 + d)*(-5 + 2*d)*(-3 + 2*d))/
   (36*(-1 + d)^3*(-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (9*(-2 + d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*
    (-4 + 3*d))/(1024*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-5 + 4*d)*(-3 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-2 + d)*(-5 + 2*d)*(-3 + 2*d))/
   (64*(-1 + d)^3*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*(-3 + 4*d)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(16*(-1 + d)^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(-2 + d)*(-10 + 3*d)*(-8 + 3*d))/
   (1024*(-1 + d)^3*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/36864*((-2 + d)*(-827366400 + 4556521920*d - 11059541816*d^2 + 
      15523547590*d^3 - 13882872783*d^4 + 8201431292*d^5 - 3199813330*d^6 + 
      794888100*d^7 - 114069336*d^8 + 7203888*d^9))/
    ((-1 + d)^5*(-5 + 2*d)*(-3 + 2*d)^2*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*
     (-4 + 3*d)*(-7 + 4*d)*(-5 + 4*d)), 
  ((-2 + d)*(-8 + 3*d)*(1134000 - 4195430*d + 6378555*d^2 - 5099379*d^3 + 
     2260528*d^4 - 526816*d^5 + 50432*d^6))/(24576*(-1 + d)^5*(-5 + 2*d)*
    (-3 + 2*d)*(-7 + 3*d)*(-5 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*(-2 + d)*(-14 + 5*d)*(-12 + 5*d)*
    (-8 + 5*d)*(-6 + 5*d))/(49152*(-1 + d)^5*(-5 + 2*d)*(-3 + 2*d)*(-7 + 3*d)*
    (-5 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + d)*(1244160 - 4627008*d + 7069736*d^2 - 5674426*d^3 + 2520671*d^4 - 
     587025*d^5 + 55962*d^6))/(12288*(-1 + d)^4*(-5 + 2*d)*(-3 + 2*d)^2*
    (-8 + 3*d)*(-4 + 3*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 
  ((-2 + d)*(-45360 + 125750*d - 136177*d^2 + 72298*d^3 - 18873*d^4 + 
     1942*d^5))/(4096*(-1 + d)^4*(-3 + 2*d)^2*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*(-3 + d)*(-2 + d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d))/
   (16384*(-1 + d)^4*(-5 + 2*d)*(-3 + 2*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/3840*((-2 + d)*(-10683187200 + 60582005760*d - 151005166592*d^2 + 
      217172037664*d^3 - 198621652312*d^4 + 119811311396*d^5 - 
      47671694586*d^6 + 12066108417*d^7 - 1763088930*d^8 + 113330583*d^9))/
    ((-1 + d)^3*(-3 + 2*d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*
     (-7 + 4*d)*(-5 + 4*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)*(-4 + 5*d)), 0, 
  0, 0, -1/2560*((-2 + d)*(696729600 - 3444641280*d + 7342236288*d^2 - 
      8813885872*d^3 + 6518330036*d^4 - 3041539496*d^5 + 874600149*d^6 - 
      141729252*d^7 + 9912427*d^8))/((-1 + d)^3*(-3 + 2*d)^2*(-8 + 3*d)*
     (-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)*
     (-4 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-3 + d)*(-2 + d))/(5*(-1 + d)^2*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)*
    (-4 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + d)*(130636800 - 607830320*d + 1226463576*d^2 - 1401501556*d^3 + 
     991868463*d^4 - 445128192*d^5 + 123694641*d^6 - 19458792*d^7 + 
     1326780*d^8))/(768*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)^2*(-8 + 3*d)*
    (-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*(-2 + 3*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-2 + d)*(-8 + 3*d))/
   (64*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/2304*(-977909760 + 4552685568*d - 9323508672*d^2 + 
     11023428780*d^3 - 8292662459*d^4 + 4116776278*d^5 - 1348937345*d^6 + 
     281395470*d^7 - 33921222*d^8 + 1800972*d^9)/((-3 + d)^2*(-1 + d)^2*
     (-5 + 2*d)*(-3 + 2*d)^2*(-8 + 3*d)^2*(-4 + 3*d)^2*(-7 + 4*d)*
     (-5 + 4*d)), (-872640 + 2158128*d - 2100257*d^2 + 1005682*d^3 - 
    237172*d^4 + 22064*d^5)/(1536*(-3 + d)*(-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)*
    (-4 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 
  (-1698278400 + 7911221760*d - 16212443856*d^2 + 19186129292*d^3 - 
    14452308518*d^4 + 7187657923*d^5 - 2360738542*d^6 + 493909089*d^7 - 
    59747424*d^8 + 3184956*d^9)/(2304*(-3 + d)*(-1 + d)^2*(-5 + 2*d)*
    (-3 + 2*d)*(-8 + 3*d)*(-5 + 3*d)*(-4 + 3*d)^2*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-5 + 4*d)), 0, 0, (-8527680 + 30062160*d - 44975055*d^2 + 
    37007954*d^3 - 18088252*d^4 + 5252084*d^5 - 839048*d^6 + 56912*d^7)/
   (384*(-3 + d)*(-1 + d)^2*(-3 + 2*d)^2*(-8 + 3*d)*(-4 + 3*d)*(-11 + 4*d)*
    (-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d))/
   (768*(-1 + d)^2*(-8 + 3*d)*(-4 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/36*(427680 - 1370304*d + 1800487*d^2 - 1241401*d^3 + 473679*d^4 - 
     94863*d^5 + 7794*d^6)/((-3 + d)*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)*
     (-8 + 3*d)*(-5 + 3*d)*(-4 + 3*d)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/3*(-3 + d)/((-1 + d)^3*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, (66869712000 - 433386979200*d + 1277417797560*d^2 - 
    2264341860492*d^3 + 2688451844316*d^4 - 2252499518528*d^5 + 
    1365658455446*d^6 - 603731624850*d^7 + 193164331553*d^8 - 
    43625900755*d^9 + 6602540775*d^10 - 601302375*d^11 + 24923750*d^12)/
   (60*(-3 + d)*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)*(-5 + 3*d)*(-4 + 3*d)*
    (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*(-14 + 5*d)*(-12 + 5*d)*
    (-8 + 5*d)*(-6 + 5*d)), 
  (3*(226437120 - 976685184*d + 1820318448*d^2 - 1915002476*d^3 + 
     1243955252*d^4 - 511017275*d^5 + 129677375*d^6 - 18590625*d^7 + 
     1153125*d^8))/(1280*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-5 + 4*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)), 0, 
  0, -1/120*((-5 + 2*d)*(444165120 - 1945617408*d + 3676511760*d^2 - 
      3914391404*d^3 + 2568624652*d^4 - 1063964555*d^5 + 271748475*d^6 - 
      39143625*d^7 + 2435625*d^8))/((-3 + d)*(-1 + d)^3*(-8 + 3*d)*(-4 + 3*d)*
     (-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)*
     (-6 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*(-3 + d)*(-7 + 3*d)*(-5 + 3*d))/(16*(-1 + d)^3*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/1920*(11418624000 - 39997670400*d + 60787213440*d^2 - 
     52370404776*d^3 + 27985694912*d^4 - 9502138060*d^5 + 2002586025*d^6 - 
     239588000*d^7 + 12461875*d^8)/((-3 + d)*(-1 + d)*(-5 + 2*d)^2*
     (-3 + 2*d)^2*(-5 + 3*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 
  (-3*(-8 + 3*d)*(-555125760 + 1721531904*d - 2266231496*d^2 + 
     1642058206*d^3 - 707511225*d^4 + 181336625*d^5 - 25607500*d^6 + 
     1537500*d^7))/(1280*(-1 + d)*(-5 + 2*d)^2*(-3 + 2*d)^2*(-9 + 4*d)*
    (-7 + 4*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 0, 
  (24427872000 - 110021268000*d + 221659744130*d^2 - 263086973119*d^3 + 
    203738016427*d^4 - 107578983710*d^5 + 39229299894*d^6 - 9756159520*d^7 + 
    1583835900*d^8 - 151580000*d^9 + 6495000*d^10)/
   (40*(-3 + d)*(-1 + d)*(-5 + 2*d)*(-3 + 2*d)^2*(-7 + 3*d)*(-5 + 3*d)*
    (-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*(-10 + 3*d)*(-8 + 3*d))/
   (256*(-3 + d)*(-1 + d)*(-5 + 2*d)^2*(-3 + 2*d)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/72*(218880 - 321366*d + 176405*d^2 - 42894*d^3 + 3897*d^4)/
    ((-3 + d)^2*(-2 + d)*(-1 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-5 + 3*d)), 0, 0, 
  0, 0, (-12480 + 13570*d - 4893*d^2 + 585*d^3)/(48*(-2 + d)*(-1 + d)^2*
    (-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)), 
  (44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
   (24*(-3 + d)*(-2 + d)*(-1 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*
    (-5 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/12*((-7 + 2*d)*(-5 + 2*d))/((-3 + d)*(-2 + d)*(-1 + d)^2*(-7 + 3*d)*
     (-5 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/3072*((-2 + d)*(-50400000 + 357944040*d - 1100900048*d^2 + 
      1927363596*d^3 - 2120144785*d^4 + 1521976734*d^5 - 713951487*d^6 + 
      211272786*d^7 - 35821764*d^8 + 2653560*d^9))/
    ((-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)^2*(-1 + 2*d)*(-7 + 3*d)*(-5 + 3*d)*
     (-4 + 3*d)*(-2 + 3*d)*(-7 + 4*d)*(-5 + 4*d)*(-3 + 4*d)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2 + d)/(64*(-1 + d)^3*(-3 + 2*d)*(-1 + 2*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1/18432*((-2 + d)*(90720000 - 509809680*d + 1226470752*d^2 - 
      1654279926*d^3 + 1370809883*d^4 - 715496220*d^5 + 229919522*d^6 - 
      41612862*d^7 + 3249155*d^8))/((-1 + d)^3*(-3 + 2*d)^2*(-7 + 3*d)*
     (-5 + 3*d)*(-4 + 3*d)*(-2 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*
     (-3 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-2 + d)*(-5 + 2*d)*(-3 + 2*d))/(36*(-1 + d)^3*(-7 + 3*d)*(-5 + 3*d)*
    (-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/64*((-2 + d)*(675 - 1669*d + 1529*d^2 - 614*d^3 + 91*d^4))/
    ((-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)^2*(-7 + 4*d)*(-5 + 4*d)*(-3 + 4*d)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (9*(-2 + d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d))/
   (1024*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*
    (-3 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/1536*((-2 + d)*(-1176000 + 7073112*d - 17662792*d^2 + 23767952*d^3 - 
      18650871*d^4 + 8551746*d^5 - 2125197*d^6 + 221130*d^7))/
    ((-1 + d)^3*(-3 + 2*d)*(-1 + 2*d)*(-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*
     (-2 + 3*d)*(-7 + 4*d)*(-5 + 4*d)*(-3 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2 + d)/(64*(-1 + d)^3*(-3 + 2*d)*(-1 + 2*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(218880 - 321366*d + 176405*d^2 - 42894*d^3 + 3897*d^4)/
   (48*(-3 + d)^2*(-2 + d)*(-1 + d)*(-3 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*
    (-7 + 4*d)), ((-8 + 3*d)*(-18 + 7*d))/(16*(-3 + d)*(-2 + d)*(-1 + d)*
    (-3 + 2*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 
  -1/64*(-12480 + 13570*d - 4893*d^2 + 585*d^3)/((-2 + d)*(-1 + d)*(-5 + 2*d)*
     (-3 + 2*d)*(-10 + 3*d)*(-9 + 4*d)*(-7 + 4*d)), 
  -1/32*(44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
    ((-3 + d)*(-2 + d)*(-1 + d)*(-3 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*(-9 + 4*d)*
     (-7 + 4*d)), (4326 - 6549*d + 3700*d^2 - 924*d^3 + 86*d^4)/
   (8*(-3 + d)*(-2 + d)*(-1 + d)*(-3 + 2*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-3*(-4 + d)*(-7 + 2*d)*(-10 + 3*d)*(-8 + 3*d))/
   (256*(-3 + d)*(-2 + d)*(-1 + d)*(-3 + 2*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/384*((-2 + d)*(427680 - 1370304*d + 1800487*d^2 - 1241401*d^3 + 
      473679*d^4 - 94863*d^5 + 7794*d^6))/((-3 + d)*(-1 + d)^3*(-5 + 2*d)*
     (-3 + 2*d)^2*(-8 + 3*d)*(-4 + 3*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*(-3 + d)^2*(-2 + d)*(-7 + 3*d)*(-5 + 3*d))/(64*(-1 + d)^3*(-5 + 2*d)*
    (-3 + 2*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/192*(218880 - 321366*d + 176405*d^2 - 42894*d^3 + 3897*d^4)/
    ((-3 + d)^2*(-1 + d)*(-3 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*(-7 + 4*d)*
     (-5 + 4*d)), 0, 0, (-12480 + 13570*d - 4893*d^2 + 585*d^3)/
   (256*(-1 + d)*(-5 + 2*d)*(-3 + 2*d)*(-10 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-5 + 4*d)), (44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
   (64*(-3 + d)*(-1 + d)*(-3 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-3*(-7 + 2*d)*(-10 + 3*d)*(-8 + 3*d))/
   (256*(-3 + d)*(-1 + d)*(-3 + 2*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, (444165120 - 1945617408*d + 3676511760*d^2 - 
    3914391404*d^3 + 2568624652*d^4 - 1063964555*d^5 + 271748475*d^6 - 
    39143625*d^7 + 2435625*d^8)/(90*(-3 + d)*(-1 + d)^3*(-8 + 3*d)*(-5 + 3*d)*
    (-4 + 3*d)^2*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)), 
  (59783580057600 - 389233092648960*d + 1152463817751552*d^2 - 
    2052069524171328*d^3 + 2447475891761264*d^4 - 2060014344138544*d^5 + 
    1254788542022776*d^6 - 557360220548368*d^7 + 179195520821983*d^8 - 
    40672227733750*d^9 + 6186721722200*d^10 - 566337656250*d^11 + 
    23597060625*d^12)/(23040*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)*(-8 + 3*d)*
    (-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*
    (-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)), 0, 0, 
  -1/240*(55651276800 - 304179511680*d + 740048830416*d^2 - 
     1055402440404*d^3 + 977108067128*d^4 - 613694843141*d^5 + 
     264852856836*d^6 - 77568318460*d^7 + 14757484550*d^8 - 1647337875*d^9 + 
     81953750*d^10)/((-3 + d)*(-1 + d)^3*(-3 + 2*d)*(-8 + 3*d)*(-4 + 3*d)*
     (-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)*
     (-6 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/3*(-3 + d)/((-1 + d)^3*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/18*(675 - 1669*d + 1529*d^2 - 614*d^3 + 91*d^4)/
    ((-1 + d)^4*(-5 + 2*d)*(-3 + 2*d)*(-5 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(16*(-1 + d)^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, (675 - 1669*d + 1529*d^2 - 614*d^3 + 91*d^4)/
   (18*(-1 + d)^4*(-5 + 2*d)*(-3 + 2*d)*(-5 + 3*d)*(-4 + 3*d)), 0, 0, 0, 
  -1/768*(130636800 - 607830320*d + 1226463576*d^2 - 1401501556*d^3 + 
     991868463*d^4 - 445128192*d^5 + 123694641*d^6 - 19458792*d^7 + 
     1326780*d^8)/((-1 + d)^4*(-3 + 2*d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*
     (-4 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(16*(-1 + d)^4), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -1/384*((-5 + 2*d)*(2661120 - 9630896*d + 14378944*d^2 - 
      11336220*d^3 + 4978143*d^4 - 1154736*d^5 + 110565*d^6))/
    ((-1 + d)^4*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*(-9 + 4*d)*
     (-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(16*(-1 + d)^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/30*(-160473600 + 500902080*d - 663099004*d^2 + 482779598*d^3 - 
     208871720*d^4 + 53723850*d^5 - 7609875*d^6 + 458125*d^7)/
    ((-3 + d)*(-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)*(-5 + 3*d)*(-4 + 3*d)*
     (-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 
  -1/640*(-113071472640 + 470434019328*d - 862628548992*d^2 + 
     915156342064*d^3 - 619145973108*d^4 + 277079557998*d^5 - 
     82040762640*d^6 + 15501654975*d^7 - 1696510125*d^8 + 81953750*d^9)/
    ((-1 + d)^2*(-5 + 2*d)^2*(-3 + 2*d)^2*(-4 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*
     (-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 0, 
  (-555125760 + 1721531904*d - 2266231496*d^2 + 1642058206*d^3 - 
    707511225*d^4 + 181336625*d^5 - 25607500*d^6 + 1537500*d^7)/
   (40*(-3 + d)*(-1 + d)^2*(-3 + 2*d)*(-4 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/16*(-10 + 3*d)/((-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)*(-4 + 3*d)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + d)*(7776 - 17136*d + 13697*d^2 - 4698*d^3 + 585*d^4))/
   (48*(-3 + d)*(-1 + d)^2*(-3 + 2*d)*(-8 + 3*d)*(-4 + 3*d)^2*(-7 + 4*d)*
    (-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/64*((-3 + d)*(-2 + d)*(-10 + 3*d))/((-1 + d)^2*(-4 + 3*d)*(-11 + 4*d)*
     (-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, (-853675200 + 3568555590*d - 6580902241*d^2 + 
    7027682288*d^3 - 4789798435*d^4 + 2160955782*d^5 - 645431913*d^6 + 
    123080310*d^7 - 13599171*d^8 + 663390*d^9)/(256*(-3 + d)*(-1 + d)^3*
    (-5 + 2*d)^2*(-3 + 2*d)^2*(-10 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-9 + 4*d)*
    (-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(-10 + 3*d)*(-8 + 3*d))/
   (256*(-3 + d)*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-69309731635200 + 337058315182080*d - 740493482485248*d^2 + 
    970208602118592*d^3 - 842454714723912*d^4 + 509107664817964*d^5 - 
    218516352641216*d^6 + 66623109266811*d^7 - 14142063324736*d^8 + 
    1990721954114*d^9 - 167267235504*d^10 + 6356046495*d^11)/
   (15360*(-3 + d)^2*(-2 + d)*(-1 + d)*(-5 + 2*d)*(-3 + 2*d)^2*(-8 + 3*d)*
    (-7 + 3*d)*(-5 + 3*d)*(-13 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*(-12 + 5*d)*
    (-8 + 5*d)), ((-8 + 3*d)*(639676800 - 2220584160*d + 3340343606*d^2 - 
     2845079951*d^3 + 1501324200*d^4 - 502807730*d^5 + 104408274*d^6 - 
     12294167*d^7 + 628696*d^8))/(2048*(-3 + d)*(-2 + d)*(-1 + d)*
    (-5 + 2*d)^2*(-3 + 2*d)^2*(-7 + 3*d)*(-5 + 3*d)*(-13 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-16 + 5*d)), 
  -1/15360*(294479732736000 - 1537569840844800*d + 3658955151548160*d^2 - 
     5248205121721440*d^3 + 5054050765615504*d^4 - 3442973903514220*d^5 + 
     1701526740379360*d^6 - 614737200901175*d^7 + 161160904172651*d^8 - 
     29902762588430*d^9 + 3727859031850*d^10 - 280390099375*d^11 + 
     9623426875*d^12)/((-3 + d)*(-2 + d)*(-1 + d)*(-5 + 2*d)^2*(-3 + 2*d)^2*
     (-5 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 
  (-3*(-8 + 3*d)*(-160473600 + 500902080*d - 663099004*d^2 + 482779598*d^3 - 
     208871720*d^4 + 53723850*d^5 - 7609875*d^6 + 458125*d^7))/
   (640*(-2 + d)*(-1 + d)*(-5 + 2*d)^2*(-3 + 2*d)^2*(-9 + 4*d)*(-7 + 4*d)*
    (-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 
  -1/2560*(-1234759680 + 3816429696*d - 5012290032*d^2 + 3626328416*d^3 - 
     1561142118*d^4 + 399982357*d^5 - 56483086*d^6 + 3391927*d^7)/
    ((-3 + d)*(-2 + d)*(-1 + d)*(-3 + 2*d)^2*(-8 + 3*d)*(-13 + 4*d)*
     (-9 + 4*d)*(-7 + 4*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 
  (11418624000 - 39997670400*d + 60787213440*d^2 - 52370404776*d^3 + 
    27985694912*d^4 - 9502138060*d^5 + 2002586025*d^6 - 239588000*d^7 + 
    12461875*d^8)/(1280*(-3 + d)*(-2 + d)*(-1 + d)*(-5 + 2*d)*(-3 + 2*d)^2*
    (-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 
  0, 0, 0, 0, 0, 0, (-3327609600 + 12550235040*d - 20908204050*d^2 + 
    20196608469*d^3 - 12467836259*d^4 + 5101608095*d^5 - 1383836588*d^6 + 
    239986916*d^7 - 24147602*d^8 + 1074236*d^9)/(1024*(-2 + d)*(-1 + d)*
    (-5 + 2*d)^2*(-3 + 2*d)^2*(-7 + 3*d)*(-5 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)), 0, 
  -1/20480*((-16 + 7*d)*(-442713600 + 1289983680*d - 1596845136*d^2 + 
      1088643692*d^3 - 441486532*d^4 + 106514961*d^5 - 14157992*d^6 + 
      799927*d^7))/((-2 + d)*(-1 + d)*(-5 + 2*d)^2*(-3 + 2*d)^2*(-13 + 4*d)*
     (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-27*(-4 + d)*(-10 + 3*d)^2*(-8 + 3*d)^2*(-7 + 3*d)*(-5 + 3*d))/
   (4096*(-3 + d)*(-2 + d)*(-1 + d)*(-5 + 2*d)^2*(-3 + 2*d)^2*(-13 + 4*d)*
    (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-700213248000 + 5346039398400*d - 18683544084480*d^2 + 
    39553110542592*d^3 - 56568489591888*d^4 + 57702450816716*d^5 - 
    43182805978916*d^6 + 24004690154493*d^7 - 9911942091944*d^8 + 
    3002885603393*d^9 - 648871787088*d^10 + 94717212795*d^11 - 
    8373133620*d^12 + 338627547*d^13)/(15360*(-3 + d)^2*(-1 + d)^3*(-5 + 2*d)*
    (-3 + 2*d)^2*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*(-7 + 4*d)*
    (-5 + 4*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)), 0, 0, 0, 
  -1/2560*(-1132185600 + 5971000320*d - 13802219136*d^2 + 18355665120*d^3 - 
     15479639600*d^4 + 8585828390*d^5 - 3132719419*d^6 + 725262611*d^7 - 
     96703013*d^8 + 5659927*d^9)/((-3 + d)*(-1 + d)^3*(-3 + 2*d)^2*(-8 + 3*d)*
     (-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)), 
  (d*(-31902 + 80989*d - 81478*d^2 + 40564*d^3 - 9984*d^4 + 971*d^5))/
   (1024*(-3 + d)*(-1 + d)^3*(-3 + 2*d)^2*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-5 + 4*d)), 0, 0, 0, (2939328000 - 15961608000*d + 38685886560*d^2 - 
    55091924084*d^3 + 51039244840*d^4 - 32138212233*d^5 + 13928877901*d^6 - 
    4103042066*d^7 + 786243630*d^8 - 88515377*d^9 + 4446589*d^10)/
   (6144*(-1 + d)^3*(-5 + 2*d)^2*(-3 + 2*d)^2*(-7 + 3*d)*(-5 + 3*d)*
    (-4 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 
  ((-3 + d)*(1814400 - 6278400*d + 8814352*d^2 - 6429862*d^3 + 2573265*d^4 - 
     536536*d^5 + 45616*d^6))/(4096*(-1 + d)^3*(-5 + 2*d)^2*(-3 + 2*d)^2*
    (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 
  -1/20480*(-5225472000 + 22865587200*d - 44031116160*d^2 + 48976228896*d^3 - 
     34682051936*d^4 + 16216833780*d^5 - 5007471868*d^6 + 984702935*d^7 - 
     111904776*d^8 + 5599489*d^9)/((-1 + d)^2*(-5 + 2*d)^2*(-3 + 2*d)^2*
     (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*(-12 + 5*d)*(-8 + 5*d)*
     (-6 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-27*(-10 + 3*d)*(-8 + 3*d)^2*(-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d))/
   (4096*(-1 + d)^2*(-5 + 2*d)^2*(-3 + 2*d)^2*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(12018585600 - 65757219840*d + 160492741824*d^2 - 230106885400*d^3 + 
    214629183070*d^4 - 136091253585*d^5 + 59413599657*d^6 - 17636507298*d^7 + 
    3407216634*d^8 - 386907840*d^9 + 19614312*d^10)/
   (4608*(-3 + d)*(-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)^2*(-8 + 3*d)^2*(-7 + 3*d)*
    (-5 + 3*d)*(-4 + 3*d)^2*(-7 + 4*d)*(-5 + 4*d)), 
  (7257600 - 22032080*d + 27731734*d^2 - 18528643*d^3 + 6931791*d^4 - 
    1376940*d^5 + 113472*d^6)/(3072*(-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)*
    (-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 
  -1/72*(20412000 - 87741840*d + 163074905*d^2 - 171176643*d^3 + 
     111006328*d^4 - 45547458*d^5 + 11549868*d^6 - 1655256*d^7 + 102672*d^8)/
    ((-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)*(-8 + 3*d)*(-5 + 3*d)*(-4 + 3*d)^2*
     (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/6144*(2743372800 - 10431388800*d + 17218421136*d^2 - 
     16115804516*d^3 + 9355857648*d^4 - 3450255085*d^5 + 789460044*d^6 - 
     102491184*d^7 + 5781312*d^8)/((-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)*
     (-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*
     (-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, ((-3 + d)^2*(-7 + 3*d)*(-5 + 3*d))/
   ((-1 + d)^2*(-8 + 3*d)*(-4 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/1152*(-383201280 + 1119382896*d - 1395612156*d^2 + 962994437*d^3 - 
     397279295*d^4 + 98012805*d^5 - 13392141*d^6 + 781938*d^7)/
    ((-3 + d)^2*(-2 + d)*(-1 + d)*(-5 + 2*d)*(-3 + 2*d)*(-8 + 3*d)^2*
     (-7 + 3*d)*(-5 + 3*d)*(-7 + 4*d)), 
  (-2661120 + 5737017*d - 4912667*d^2 + 2090096*d^3 - 442064*d^4 + 37203*d^5)/
   (384*(-3 + d)*(-2 + d)*(-1 + d)*(-5 + 2*d)*(-3 + 2*d)*(-7 + 3*d)*
    (-5 + 3*d)*(-9 + 4*d)*(-7 + 4*d)), 
  (52254720 - 131845464*d + 137848146*d^2 - 76477931*d^3 + 23755368*d^4 - 
    3918319*d^5 + 268206*d^6)/(1152*(-3 + d)*(-2 + d)*(-1 + d)*(-5 + 2*d)*
    (-3 + 2*d)*(-8 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 
  0, (7197120 - 18431301*d + 19572565*d^2 - 11036356*d^3 + 3486324*d^4 - 
    585169*d^5 + 40782*d^6)/(96*(-3 + d)*(-2 + d)*(-1 + d)*(-3 + 2*d)*
    (-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/384*(14112000 - 34712160*d + 35302766*d^2 - 19011317*d^3 + 5720116*d^4 - 
     912043*d^5 + 60222*d^6)/((-2 + d)*(-1 + d)*(-5 + 2*d)*(-3 + 2*d)*
     (-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-10 + 3*d)*(-8 + 3*d))/(64*(-2 + d)*(-1 + d)*(-5 + 2*d)*(-3 + 2*d)*
    (-7 + 3*d)*(-5 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/5120*(735049728000 - 4948931174400*d + 15120794534400*d^2 - 
     27730861013184*d^3 + 34007787060912*d^4 - 29387364141760*d^5 + 
     18352858132812*d^6 - 8348149882754*d^7 + 2745639959179*d^8 - 
     636909703372*d^9 + 98938055574*d^10 - 9243078066*d^11 + 392832099*d^12)/
    ((-3 + d)^2*(-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)^2*(-8 + 3*d)*(-7 + 3*d)*
     (-5 + 3*d)*(-4 + 3*d)*(-7 + 4*d)*(-5 + 4*d)*(-12 + 5*d)*(-8 + 5*d)*
     (-6 + 5*d)), 0, (-59256852480000 + 412073174016000*d - 
    1311987146688000*d^2 + 2532544356291840*d^3 - 3307121019693984*d^4 + 
    3085477228539024*d^5 - 2116227558680504*d^6 + 1080500386195528*d^7 - 
    410747019311772*d^8 + 114837668258443*d^9 - 22955835656720*d^10 + 
    3107503495650*d^11 - 255369189500*d^12 + 9623426875*d^13)/
   (30720*(-3 + d)*(-1 + d)^2*(-5 + 2*d)^2*(-3 + 2*d)^2*(-5 + 3*d)*(-4 + 3*d)*
    (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*(-14 + 5*d)*(-12 + 5*d)*
    (-8 + 5*d)*(-6 + 5*d)), 
  (3*(-8 + 3*d)*(81648000 - 358430400*d + 678873048*d^2 - 724595252*d^3 + 
     476757112*d^4 - 198056250*d^5 + 50746425*d^6 - 7335000*d^7 + 
     458125*d^8))/(1280*(-1 + d)^2*(-5 + 2*d)^2*(-3 + 2*d)^2*(-9 + 4*d)*
    (-7 + 4*d)*(-5 + 4*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)), 
  (-7890462720000 + 60095233843200*d - 208897812656640*d^2 + 
    439017722443584*d^3 - 622572627298320*d^4 + 629300833526528*d^5 - 
    466597882203588*d^6 + 257010369503126*d^7 - 105193205782199*d^8 + 
    31605349445009*d^9 - 6776962544678*d^10 + 982303150332*d^11 - 
    86286196175*d^12 + 3469825821*d^13)/(15360*(-3 + d)*(-1 + d)^3*
    (-3 + 2*d)^2*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-4 + 3*d)*(-11 + 4*d)*
    (-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)), 0, 
  -1/1280*(5878656000 - 33836745600*d + 86350708080*d^2 - 128686856316*d^3 + 
     124055267080*d^4 - 80857363863*d^5 + 36099818574*d^6 - 10905970115*d^7 + 
     2134665075*d^8 - 244572750*d^9 + 12461875*d^10)/
    ((-3 + d)*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)^2*(-9 + 4*d)*(-7 + 4*d)*
     (-5 + 4*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-5225472000 + 22865587200*d - 44031116160*d^2 + 
    48976228896*d^3 - 34682051936*d^4 + 16216833780*d^5 - 5007471868*d^6 + 
    984702935*d^7 - 111904776*d^8 + 5599489*d^9)/
   (20480*(-1 + d)^2*(-5 + 2*d)^2*(-3 + 2*d)^2*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-5 + 4*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)), 0, 0, 0, 0, 0, 
  0, 0, (2939328000 - 15961608000*d + 38685886560*d^2 - 55091924084*d^3 + 
    51039244840*d^4 - 32138212233*d^5 + 13928877901*d^6 - 4103042066*d^7 + 
    786243630*d^8 - 88515377*d^9 + 4446589*d^10)/
   (6144*(-1 + d)^3*(-5 + 2*d)^2*(-3 + 2*d)^2*(-7 + 3*d)*(-5 + 3*d)*
    (-4 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-27*(-10 + 3*d)*(-8 + 3*d)^2*(-7 + 3*d)*
    (-5 + 3*d)*(-4 + 3*d))/(4096*(-1 + d)^2*(-5 + 2*d)^2*(-3 + 2*d)^2*
    (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-5 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, -1/2880*(-108857032704000 + 442642710666240*d - 
     817109708738112*d^2 + 903869178250656*d^3 - 665702858132344*d^4 + 
     342758492147260*d^5 - 125891666217838*d^6 + 32983812296839*d^7 - 
     6041157680716*d^8 + 736648069090*d^9 - 53821722825*d^10 + 
     1784981250*d^11)/((-3 + d)^2*(-2 + d)*(-1 + d)^2*(-5 + 2*d)*(-10 + 3*d)*
     (-8 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-12 + 5*d)), 
  -1/640*(-190387814400 + 621047078400*d - 898708040304*d^2 + 
     757201722924*d^3 - 409347788472*d^4 + 147247331103*d^5 - 
     35242706416*d^6 + 5411992715*d^7 - 483847100*d^8 + 19187500*d^9)/
    ((-3 + d)*(-2 + d)*(-1 + d)^2*(-7 + 2*d)*(-5 + 2*d)^2*(-10 + 3*d)*
     (-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 0, 0, 
  (59996160 - 135562464*d + 127436996*d^2 - 63796006*d^3 + 17936830*d^4 - 
    2685425*d^5 + 167250*d^6)/(160*(-3 + d)^2*(-2 + d)*(-1 + d)^2*(-9 + 4*d)*
    (-7 + 4*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 
  (5960908800 - 17216128440*d + 21694685512*d^2 - 15579067044*d^3 + 
    6972856717*d^4 - 1991845320*d^5 + 354627208*d^6 - 35978211*d^7 + 
    1592478*d^8)/(384*(-2 + d)*(-1 + d)^2*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*
    (-8 + 3*d)*(-7 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 
  (22256640 - 48657912*d + 44190712*d^2 - 21340140*d^3 + 5779325*d^4 - 
    832248*d^5 + 49788*d^6)/(192*(-3 + d)*(-2 + d)*(-1 + d)^2*(-10 + 3*d)*
    (-8 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 
  (-1142400 + 2036530*d - 1445947*d^2 + 511098*d^3 - 89940*d^4 + 6304*d^5)/
   (512*(-3 + d)*(-2 + d)*(-1 + d)^2*(-7 + 2*d)*(-5 + 2*d)*(-11 + 4*d)*
    (-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((-10 + 3*d)*(96768 - 146900*d + 83180*d^2 - 20815*d^3 + 
     1942*d^4))/(1024*(-3 + d)*(-2 + d)*(-1 + d)^2*(-5 + 2*d)*(-13 + 4*d)*
    (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 
  (-5*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d))/
   (1024*(-3 + d)*(-2 + d)*(-1 + d)^2*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(1765673209036800 - 7697659216826880*d + 15358926700069632*d^2 - 
    18545806195325696*d^3 + 15093685199104608*d^4 - 8722435341283984*d^5 + 
    3669924420472048*d^6 - 1132733677441776*d^7 + 254545393432094*d^8 - 
    40613955912261*d^9 + 4367367354285*d^10 - 284188499298*d^11 + 
    8462465928*d^12)/(3840*(-3 + d)^3*(-2 + d)*(-1 + d)^2*(-7 + 2*d)*
    (-10 + 3*d)^2*(-8 + 3*d)^2*(-7 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-7 + 4*d)*
    (-12 + 5*d)), 0, (-108857032704000 + 442642710666240*d - 
    817109708738112*d^2 + 903869178250656*d^3 - 665702858132344*d^4 + 
    342758492147260*d^5 - 125891666217838*d^6 + 32983812296839*d^7 - 
    6041157680716*d^8 + 736648069090*d^9 - 53821722825*d^10 + 
    1784981250*d^11)/(2880*(-3 + d)^2*(-2 + d)*(-1 + d)^2*(-5 + 2*d)*
    (-10 + 3*d)*(-8 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 
  -1/960*(8135737344000 - 29579500339200*d + 48313332288640*d^2 - 
     46683244291872*d^3 + 29551408873720*d^4 - 12805151231268*d^5 + 
     3846515222374*d^6 - 790905955329*d^7 + 106530976335*d^8 - 
     8487906900*d^9 + 303772500*d^10)/((-2 + d)*(-1 + d)^2*(-7 + 2*d)*
     (-5 + 2*d)^2*(-10 + 3*d)^2*(-8 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-12 + 5*d)), 
  -1/1920*(7413202944000 - 26497772179200*d + 42535851402240*d^2 - 
     40381569955872*d^3 + 25107512702544*d^4 - 10682876892640*d^5 + 
     3150137779384*d^6 - 635671131810*d^7 + 84008449433*d^8 - 
     6565810652*d^9 + 230454948*d^10)/((-3 + d)^2*(-2 + d)*(-1 + d)^2*
     (-7 + 2*d)*(-10 + 3*d)^2*(-8 + 3*d)^2*(-13 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*
     (-12 + 5*d)), 0, -1/160*(59996160 - 135562464*d + 127436996*d^2 - 
     63796006*d^3 + 17936830*d^4 - 2685425*d^5 + 167250*d^6)/
    ((-3 + d)^2*(-2 + d)*(-1 + d)^2*(-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-12 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-416179814400 + 1396347079680*d - 2076680537088*d^2 + 1796691816352*d^3 - 
    996486650640*d^4 + 367392822976*d^5 - 90038501472*d^6 + 14143306678*d^7 - 
    1292068755*d^8 + 52302294*d^9)/(15360*(-3 + d)*(-2 + d)*(-1 + d)^2*
    (-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-9 + 4*d)*(-7 + 4*d)*(-12 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (22256640 - 48657912*d + 44190712*d^2 - 21340140*d^3 + 5779325*d^4 - 
    832248*d^5 + 49788*d^6)/(192*(-3 + d)*(-2 + d)*(-1 + d)^2*(-10 + 3*d)*
    (-8 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 
  0, 0, -1/1024*((-10 + 3*d)*(96768 - 146900*d + 83180*d^2 - 20815*d^3 + 
      1942*d^4))/((-3 + d)*(-2 + d)*(-1 + d)^2*(-5 + 2*d)*(-13 + 4*d)*
     (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 
  (25804800 - 56172120*d + 50785328*d^2 - 24406908*d^3 + 6575389*d^4 - 
    941451*d^5 + 55962*d^6)/(1536*(-3 + d)*(-2 + d)*(-1 + d)^2*(-7 + 2*d)*
    (-5 + 2*d)*(-8 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 
  0, 0, (-5*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d))/
   (1024*(-3 + d)*(-2 + d)*(-1 + d)^2*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/120*(1221895987200 - 4541334467040*d + 7580823783152*d^2 - 
     7484493707764*d^3 + 4839720764228*d^4 - 2141654807579*d^5 + 
     656794866155*d^6 - 137832721539*d^7 + 18942133725*d^8 - 1539331074*d^9 + 
     56169936*d^10)/((-3 + d)^2*(-2 + d)*(-1 + d)^2*(-7 + 2*d)*(-10 + 3*d)^2*
     (-8 + 3*d)^2*(-7 + 3*d)*(-13 + 4*d)*(-7 + 4*d)*(-12 + 5*d)), 0, 0, 
  (-511078400 + 1316784960*d - 1450322388*d^2 + 885130840*d^3 - 
    323245929*d^4 + 70632783*d^5 - 8550036*d^6 + 442260*d^7)/
   (128*(-2 + d)*(-1 + d)^2*(-7 + 2*d)*(-5 + 2*d)^2*(-10 + 3*d)^2*(-8 + 3*d)*
    (-9 + 4*d)*(-7 + 4*d)), (4741632000 - 8201340000*d + 1069793760*d^2 + 
    8409777764*d^3 - 9679868020*d^4 + 5358505315*d^5 - 1737320528*d^6 + 
    337254759*d^7 - 36484758*d^8 + 1698408*d^9)/(120*(-3 + d)*(-2 + d)*
    (-1 + d)^2*(-7 + 2*d)*(-10 + 3*d)^2*(-8 + 3*d)^2*(-13 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-12 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/120*(5960908800 - 17216128440*d + 21694685512*d^2 - 15579067044*d^3 + 
     6972856717*d^4 - 1991845320*d^5 + 354627208*d^6 - 35978211*d^7 + 
     1592478*d^8)/((-2 + d)*(-1 + d)^2*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*
     (-8 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-12 + 5*d)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/192*(-2567040 + 4666234*d - 3377961*d^2 + 1217213*d^3 - 218304*d^4 + 
     15588*d^5)/((-2 + d)*(-1 + d)^2*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
     (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*(-3 + d)*(-11 + 3*d)*(-7 + 3*d))/(4*(-2 + d)*(-1 + d)^2*(-13 + 4*d)*
    (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(287232 - 581248*d + 488064*d^2 - 217784*d^3 + 54491*d^4 - 7251*d^5 + 
     401*d^6))/((-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-7 + 2*d)*
    (-8 + 3*d)^2), -1/4*(2352 - 3530*d + 1963*d^2 - 478*d^3 + 43*d^4)/
    ((-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-5 + 2*d)*(-9 + 4*d)), 
  0, (2*(38 - 28*d + 5*d^2))/((-4 + d)^2*(-2 + d)*(-1 + d)*(-5 + 2*d)*
    (-9 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/32*((-10 + 3*d)*(-752 + 858*d - 313*d^2 + 37*d^3))/
    ((-4 + d)*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*(-11 + 4*d)*
     (-9 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*(-4 + d)^2*(-14 + 3*d)*(-10 + 3*d))/(1024*(-2 + d)*(-1 + d)*(-7 + 2*d)*
    (-5 + 2*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)), 0, 0, 0, 0, 
  0, 0, 0, 0}, {(1818727464960000 - 8513435403264000*d + 
    18211370836659200*d^2 - 23542675234551200*d^3 + 20486466850419392*d^4 - 
    12642722247708720*d^5 + 5674040161530940*d^6 - 1866059333103990*d^7 + 
    446355209701003*d^8 - 75733250722102*d^9 + 8652183220416*d^10 - 
    597619066644*d^11 + 18873870345*d^12)/(5760*(-3 + d)^3*(-2 + d)^2*
    (-1 + d)*(-5 + 2*d)*(-10 + 3*d)^2*(-8 + 3*d)^2*(-7 + 3*d)*(-5 + 3*d)*
    (-7 + 4*d)*(-16 + 5*d)*(-12 + 5*d)), 
  -1/384*(4426329600 - 14070931200*d + 19461073660*d^2 - 15299990580*d^3 + 
     7480413485*d^4 - 2329514695*d^5 + 451328699*d^6 - 49746381*d^7 + 
     2388636*d^8)/((-3 + d)^2*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)*
     (-7 + 3*d)*(-5 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)), 
  -1/144*(4739212800 - 15401339190*d + 21796885845*d^2 - 17551203990*d^3 + 
     8796366497*d^4 - 2810324220*d^5 + 559016764*d^6 - 63304776*d^7 + 
     3124944*d^8)/((-3 + d)^2*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)*
     (-8 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 
  (-352912896000 + 1289270539200*d - 2086538534840*d^2 + 1963787262916*d^3 - 
    1184725776622*d^4 + 475177372057*d^5 - 126726386758*d^6 + 
    21672611860*d^7 - 2156950100*d^8 + 95191887*d^9)/
   (2880*(-3 + d)^2*(-2 + d)^2*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)^2*(-7 + 3*d)*
    (-5 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-12 + 5*d)), 
  (-12531456000 + 45407407360*d - 72856037888*d^2 + 67951664436*d^3 - 
    40606612008*d^4 + 16125261891*d^5 - 4255761902*d^6 + 719868356*d^7 - 
    70822058*d^8 + 3087813*d^9)/(384*(-3 + d)^2*(-2 + d)^2*(-1 + d)*
    (-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-16 + 5*d)), 0, (-12480 + 13570*d - 4893*d^2 + 585*d^3)/
   (24*(-2 + d)^2*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)), 
  (44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
   (24*(-3 + d)*(-2 + d)^2*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*
    (-5 + 3*d)), -1/768*(895104000 - 2866647000*d + 4001456300*d^2 - 
     3180804994*d^3 + 1575399117*d^4 - 497983550*d^5 + 98139220*d^6 - 
     11027688*d^7 + 541107*d^8)/((-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*
     (-10 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 
  0, 0, 0, (9889689600 - 30628550400*d + 41190838864*d^2 - 31422243076*d^3 + 
    14872162308*d^4 - 4472026205*d^5 + 834244883*d^6 - 88259280*d^7 + 
    4053456*d^8)/(768*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*
    (-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)), 
  -1/768*(-11289600000 + 38439744000*d - 58060331680*d^2 + 51115401308*d^3 - 
     28940706048*d^4 + 10941735751*d^5 - 2765862305*d^6 + 451310109*d^7 - 
     43181223*d^8 + 1847448*d^9)/((-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*
     (-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*
     (-7 + 4*d)*(-16 + 5*d)), (467389440000 - 1837537632000*d + 
    3234155426400*d^2 - 3355649900720*d^3 + 2272765738372*d^4 - 
    1049791915248*d^5 + 334830110879*d^6 - 72794992474*d^7 + 
    10320508056*d^8 - 861203718*d^9 + 32100453*d^10)/
   (7680*(-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*(-10 + 3*d)*(-8 + 3*d)*
    (-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-12 + 5*d)), 
  -1/96*(44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
    ((-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)*(-7 + 3*d)*
     (-5 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/1536*(5842368000 - 18683112000*d + 25982771300*d^2 - 20529274948*d^3 + 
     10080974833*d^4 - 3150836134*d^5 + 612185896*d^6 - 67606102*d^7 + 
     3249155*d^8)/((-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*(-10 + 3*d)*
     (-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 
  -1/12*(829080 - 2027774*d + 2049459*d^2 - 1096286*d^3 + 327504*d^4 - 
     51830*d^5 + 3396*d^6)/((-3 + d)*(-2 + d)^2*(-1 + d)*(-8 + 3*d)*
     (-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 
  0, -1/12*((-4 + d)*(-7 + 2*d)*(-5 + 2*d))/((-3 + d)^2*(-2 + d)^2*(-1 + d)*
     (-7 + 3*d)*(-5 + 3*d)), 0, 0, 0, 0, 0, 0, 0}, 
 {-1/23040*(-51352935137280000 + 261116226613248000*d - 
     610996456864153600*d^2 + 871240071767048320*d^3 - 
     844735183069679648*d^4 + 588149167618893984*d^5 - 
     302555680793307800*d^6 + 116439135064659300*d^7 - 
     33527071109475232*d^8 + 7133866620222899*d^9 - 1090375367809218*d^10 + 
     113371970746848*d^11 - 7187615355078*d^12 + 209854832265*d^13)/
    ((-3 + d)^3*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)^2*(-8 + 3*d)^2*
     (-7 + 3*d)*(-5 + 3*d)*(-13 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*(-12 + 5*d)), 
  (952100352000 - 3692419571200*d + 6419235206400*d^2 - 6589043910332*d^3 + 
    4422927422660*d^4 - 2028983392075*d^5 + 644279003074*d^6 - 
    139844855024*d^7 + 19859165298*d^8 - 1666243113*d^9 + 62728488*d^10)/
   (3072*(-3 + d)^2*(-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*(-10 + 3*d)*(-7 + 3*d)*
    (-5 + 3*d)*(-13 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)), 
  (-113423955886080000 + 573486755982336000*d - 1334930123261376000*d^2 + 
    1894340892708483840*d^3 - 1828530083865544992*d^4 + 
    1267892133082425656*d^5 - 649766416681590484*d^6 + 
    249197719955454670*d^7 - 71525742622120813*d^8 + 15175209961676779*d^9 - 
    2313358901471026*d^10 + 239959213816760*d^11 - 15180363362925*d^12 + 
    442360452375*d^13)/(23040*(-3 + d)^2*(-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*
    (-10 + 3*d)*(-8 + 3*d)*(-5 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 
  -1/960*(-17295667200000 + 70809984000000*d - 130895075782400*d^2 + 
     144157184089280*d^3 - 105045474137272*d^4 + 53144249966156*d^5 - 
     19031881739802*d^6 + 4819180762789*d^7 - 844338586776*d^8 + 
     97286592100*d^9 - 6616240350*d^10 + 200383875*d^11)/
    ((-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*(-10 + 3*d)^2*(-8 + 3*d)*(-7 + 3*d)*
     (-5 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 
  -1/11520*(6809099673600000 - 31560930291072000*d + 66847112930950400*d^2 - 
     85558823980871360*d^3 + 73709019076836632*d^4 - 45031448568265748*d^5 + 
     20006361584825346*d^6 - 6513005524293447*d^7 + 1542047824646950*d^8 - 
     258968413443892*d^9 + 29282696348644*d^10 - 2001784291633*d^11 + 
     62566710108*d^12)/((-3 + d)^2*(-2 + d)^2*(-1 + d)*(-10 + 3*d)^2*
     (-8 + 3*d)^2*(-7 + 3*d)*(-5 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*
     (-7 + 4*d)*(-12 + 5*d)), 0, (4358914560000 - 16971056256000*d + 
    29630583449600*d^2 - 30555783015560*d^3 + 20613564640604*d^4 - 
    9507353455702*d^5 + 3036474040465*d^6 - 663203842894*d^7 + 
    94814153300*d^8 - 8012844500*d^9 + 304013375*d^10)/
   (1920*(-3 + d)^2*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)*(-7 + 3*d)*
    (-5 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 0, 
  0, 0, 0, 0, 0, 0, (2052449280000 - 7925639500800*d + 13716062043200*d^2 - 
    14011365846140*d^3 + 9357737427008*d^4 - 4270095956171*d^5 + 
    1348441988123*d^6 - 291013081322*d^7 + 41082063606*d^8 - 3425961522*d^9 + 
    128174148*d^10)/(1536*(-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*(-10 + 3*d)*
    (-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)*(-16 + 5*d)), 0, (9347788800000 - 35406782208000*d + 
    59080535193600*d^2 - 56630772833120*d^3 + 33862937802408*d^4 - 
    12603217948356*d^5 + 2539974780902*d^6 - 29522485189*d^7 - 
    128492775498*d^8 + 34269744036*d^9 - 4040329412*d^10 + 191218629*d^11)/
   (30720*(-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*(-10 + 3*d)*(-8 + 3*d)*
    (-7 + 3*d)*(-5 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*
    (-12 + 5*d)), (44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
   (96*(-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)*(-7 + 3*d)*
    (-5 + 3*d)), 0, 0, 0, 0, 0, 0, 
  -1/768*(895104000 - 2866647000*d + 4001456300*d^2 - 3180804994*d^3 + 
     1575399117*d^4 - 497983550*d^5 + 98139220*d^6 - 11027688*d^7 + 
     541107*d^8)/((-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*(-10 + 3*d)*
     (-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 
  (44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
   (24*(-3 + d)*(-2 + d)^2*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*
    (-5 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-4 + d)*(5842368000 - 18683112000*d + 25982771300*d^2 - 20529274948*d^3 + 
     10080974833*d^4 - 3150836134*d^5 + 612185896*d^6 - 67606102*d^7 + 
     3249155*d^8))/(6144*(-3 + d)^2*(-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*
    (-7 + 3*d)*(-5 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 
  -1/12*(829080 - 2027774*d + 2049459*d^2 - 1096286*d^3 + 327504*d^4 - 
     51830*d^5 + 3396*d^6)/((-3 + d)*(-2 + d)^2*(-1 + d)*(-8 + 3*d)*
     (-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 
  -1/1536*(5842368000 - 18683112000*d + 25982771300*d^2 - 20529274948*d^3 + 
     10080974833*d^4 - 3150836134*d^5 + 612185896*d^6 - 67606102*d^7 + 
     3249155*d^8)/((-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)^2*(-10 + 3*d)*
     (-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 
  -1/12*((-4 + d)*(-7 + 2*d)*(-5 + 2*d))/((-3 + d)^2*(-2 + d)^2*(-1 + d)*
     (-7 + 3*d)*(-5 + 3*d)), 0, 0, 0, 0, 0, 0}, 
 {(-171785650176000 + 1036393239859200*d - 2870097612733440*d^2 + 
    4831312286229696*d^3 - 5516089131146176*d^4 + 4511429892620760*d^5 - 
    2719592567659636*d^6 + 1223633730949114*d^7 - 410972149844095*d^8 + 
    101776020003409*d^9 - 18066269141274*d^10 + 2177039505268*d^11 - 
    159637969203*d^12 + 5380318377*d^13)/(23040*(-3 + d)^3*(-2 + d)*
    (-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)^2*(-10 + 3*d)*(-8 + 3*d)^2*(-7 + 3*d)*
    (-5 + 3*d)*(-7 + 4*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 
  (218880 - 321366*d + 176405*d^2 - 42894*d^3 + 3897*d^4)/
   (72*(-3 + d)^2*(-2 + d)*(-1 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-5 + 3*d)), 0, 
  -1/3840*(27604426752000 - 155470710528000*d + 398720438876160*d^2 - 
     615770350588512*d^3 + 637877751710496*d^4 - 466994954973628*d^5 + 
     247792866650552*d^6 - 96029530563305*d^7 + 26979808729909*d^8 - 
     5359932463470*d^9 + 714806818114*d^10 - 57463656205*d^11 + 
     2106151089*d^12)/((-3 + d)^2*(-2 + d)*(-1 + d)^2*(-3 + 2*d)^2*
     (-10 + 3*d)*(-8 + 3*d)^2*(-7 + 3*d)*(-5 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*
     (-12 + 5*d)*(-8 + 5*d)), 
  -1/1536*(41048985600 - 188779489920*d + 387665547912*d^2 - 
     468212950404*d^3 + 368403541050*d^4 - 197366093015*d^5 + 
     72926251645*d^6 - 18355245930*d^7 + 3012443388*d^8 - 291159611*d^9 + 
     12587205*d^10)/((-3 + d)^2*(-2 + d)*(-1 + d)^2*(-3 + 2*d)^2*(-10 + 3*d)*
     (-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 0, 
  -1/48*(-12480 + 13570*d - 4893*d^2 + 585*d^3)/((-2 + d)*(-1 + d)^2*
     (-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)), 
  -1/48*(44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
    ((-3 + d)*(-2 + d)*(-1 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*
     (-5 + 3*d)), (-4311014400 + 18538204320*d - 35119165500*d^2 + 
    38483710968*d^3 - 26892921999*d^4 + 12433631767*d^5 - 3804801362*d^6 + 
    743389854*d^7 - 84181987*d^8 + 4211123*d^9)/(3072*(-3 + d)*(-2 + d)*
    (-1 + d)^2*(-5 + 2*d)^2*(-3 + 2*d)^2*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*
    (-9 + 4*d)*(-7 + 4*d)), 0, 0, 0, 0, 0, 
  (75188736000 - 344340259200*d + 703337517120*d^2 - 844068414388*d^3 + 
    659329135488*d^4 - 350408054117*d^5 + 128365888581*d^6 - 
    32018000175*d^7 + 5205821513*d^8 - 498392960*d^9 + 21342378*d^10)/
   (3072*(-2 + d)*(-1 + d)^2*(-5 + 2*d)^2*(-3 + 2*d)^2*(-10 + 3*d)*(-8 + 3*d)*
    (-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)), 
  (-10729635840000 + 67993454592000*d - 198593157888000*d^2 + 
    353638377158400*d^3 - 427997920217888*d^4 + 371520856840560*d^5 - 
    237841329253148*d^6 + 113650805615460*d^7 - 40523615795237*d^8 + 
    10646503343017*d^9 - 2002968827230*d^10 + 255511239086*d^11 - 
    19808432897*d^12 + 704825877*d^13)/(30720*(-3 + d)*(-2 + d)*(-1 + d)^2*
    (-5 + 2*d)^2*(-3 + 2*d)^2*(-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*
    (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 0, 0, 0, 0, 
  0, (44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
   (48*(-3 + d)*(-2 + d)*(-1 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*
    (-5 + 3*d)), 0, 0, (44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
   (48*(-3 + d)*(-2 + d)*(-1 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*
    (-5 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3632428800 + 15440019840*d - 28947866640*d^2 + 31420738802*d^3 - 
    21760720429*d^4 + 9972866491*d^5 - 3024833122*d^6 + 585559312*d^7 - 
    65656609*d^8 + 3249155*d^9)/(6144*(-3 + d)*(-2 + d)*(-1 + d)^2*
    (-5 + 2*d)^2*(-3 + 2*d)^2*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/12*((-7 + 2*d)*(-5 + 2*d))/((-3 + d)*(-2 + d)*(-1 + d)^2*(-7 + 3*d)*
     (-5 + 3*d)), 0, 0, 0, 0, 0}, 
 {(975421440000000 - 6132914002944000*d + 17824409816601600*d^2 - 
    31741890702531840*d^3 + 38697686411766112*d^4 - 34169610236504112*d^5 + 
    22537695385725880*d^6 - 11281947682701112*d^7 + 4307580336523708*d^8 - 
    1248529034525545*d^9 + 270457448119233*d^10 - 42464900697058*d^11 + 
    4569072371286*d^12 - 301597164621*d^13 + 9215662869*d^14)/
   (23040*(-3 + d)^3*(-2 + d)*(-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)^2*
    (-10 + 3*d)^2*(-8 + 3*d)^2*(-7 + 3*d)*(-5 + 3*d)*(-7 + 4*d)*(-12 + 5*d)*
    (-8 + 5*d)), 0, -1/46080*(14678141829120000 - 93684575158272000*d + 
     276255250086758400*d^2 - 498880884822877440*d^3 + 
     616442894389694304*d^4 - 551397402662802960*d^5 + 
     368230079693311096*d^6 - 186525995951798896*d^7 + 
     72025116998568644*d^8 - 21099918191225001*d^9 + 4616710484043361*d^10 - 
     731672560518218*d^11 + 79405077924110*d^12 - 5282495837325*d^13 + 
     162541531125*d^14)/((-3 + d)^2*(-2 + d)*(-1 + d)^2*(-5 + 2*d)^2*
     (-3 + 2*d)^2*(-10 + 3*d)*(-8 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*
     (-7 + 4*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 
  -1/3840*(-17232445440000 + 108220637952000*d - 313609282272000*d^2 + 
     554485545836160*d^3 - 666566445426976*d^4 + 574759576092968*d^5 - 
     365439906572468*d^6 + 173369688365698*d^7 - 61344280046505*d^8 + 
     15984506184319*d^9 - 2980840579791*d^10 + 376696036645*d^11 - 
     28913459300*d^12 + 1018049250*d^13)/((-2 + d)*(-1 + d)^2*(-5 + 2*d)^2*
     (-3 + 2*d)^2*(-10 + 3*d)^2*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-9 + 4*d)*
     (-7 + 4*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 
  (-1796447600640000 + 10639380475008000*d - 28885681132358400*d^2 + 
    47607115371351840*d^3 - 53147415909955792*d^4 + 42445289327432952*d^5 - 
    24951761393997840*d^6 + 10933177563481144*d^7 - 3571238118895389*d^8 + 
    858966091749345*d^9 - 147888761763026*d^10 + 17261595970818*d^11 - 
    1224364876593*d^12 + 39861677261*d^13)/(23040*(-3 + d)^2*(-2 + d)*
    (-1 + d)^2*(-3 + 2*d)^2*(-10 + 3*d)^2*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*
    (-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 
  -1/1920*(-548674560000 + 2901618266400*d - 6922428204600*d^2 + 
     9835897315734*d^3 - 9249987335567*d^4 + 6046602514018*d^5 - 
     2804047857378*d^6 + 922684443955*d^7 - 211170482543*d^8 + 
     32020631820*d^9 - 2895876200*d^10 + 118359625*d^11)/
    ((-3 + d)^2*(-2 + d)*(-1 + d)^2*(-5 + 2*d)*(-3 + 2*d)^2*(-7 + 3*d)*
     (-5 + 3*d)*(-9 + 4*d)*(-7 + 4*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/30720*(-10729635840000 + 67993454592000*d - 
     198593157888000*d^2 + 353638377158400*d^3 - 427997920217888*d^4 + 
     371520856840560*d^5 - 237841329253148*d^6 + 113650805615460*d^7 - 
     40523615795237*d^8 + 10646503343017*d^9 - 2002968827230*d^10 + 
     255511239086*d^11 - 19808432897*d^12 + 704825877*d^13)/
    ((-3 + d)*(-2 + d)*(-1 + d)^2*(-5 + 2*d)^2*(-3 + 2*d)^2*(-10 + 3*d)*
     (-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*(-7 + 4*d)*
     (-12 + 5*d)*(-8 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 
  (-4311014400 + 18538204320*d - 35119165500*d^2 + 38483710968*d^3 - 
    26892921999*d^4 + 12433631767*d^5 - 3804801362*d^6 + 743389854*d^7 - 
    84181987*d^8 + 4211123*d^9)/(3072*(-3 + d)*(-2 + d)*(-1 + d)^2*
    (-5 + 2*d)^2*(-3 + 2*d)^2*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)), 0, -1/48*(44800 - 66930*d + 37343*d^2 - 9218*d^3 + 849*d^4)/
    ((-3 + d)*(-2 + d)*(-1 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*
     (-5 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3632428800 + 15440019840*d - 28947866640*d^2 + 31420738802*d^3 - 
    21760720429*d^4 + 9972866491*d^5 - 3024833122*d^6 + 585559312*d^7 - 
    65656609*d^8 + 3249155*d^9)/(6144*(-3 + d)*(-2 + d)*(-1 + d)^2*
    (-5 + 2*d)^2*(-3 + 2*d)^2*(-7 + 3*d)*(-5 + 3*d)*(-11 + 4*d)*(-9 + 4*d)*
    (-7 + 4*d)), 0, 0, 0, 0, 0, 0, 0, 
  -1/12*((-7 + 2*d)*(-5 + 2*d))/((-3 + d)*(-2 + d)*(-1 + d)^2*(-7 + 3*d)*
     (-5 + 3*d)), 0, 0, 0, 0}, 
 {((-9 + 4*d)*(421412565016903680 - 1903355911720697856*d + 
     3985698297140846592*d^2 - 5128913442368531968*d^3 + 
     4531190946050809728*d^4 - 2907324846889202912*d^5 + 
     1397129248979349864*d^6 - 510839688390161148*d^7 + 
     142809462368846598*d^8 - 30376811356070867*d^9 + 4839548570239320*d^10 - 
     559996298762509*d^11 + 44490030226014*d^12 - 2172279453120*d^13 + 
     49179846384*d^14))/(720*(-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-7 + 2*d)^2*(-5 + 2*d)^2*(-11 + 3*d)*(-8 + 3*d)^2*(-13 + 4*d)*
    (-18 + 5*d)*(-16 + 5*d)), 
  -1/120*(42270142464000 - 161027158199040*d + 280779440376480*d^2 - 
     296328219765984*d^3 + 210822023588852*d^4 - 106520634908868*d^5 + 
     39194159907999*d^6 - 10581908027100*d^7 + 2080594310040*d^8 - 
     290541090867*d^9 + 27352429756*d^10 - 1558725996*d^11 + 40663008*d^12)/
    ((-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-7 + 2*d)^2*(-5 + 2*d)^3*
     (-11 + 3*d)*(-13 + 4*d)*(-18 + 5*d)*(-16 + 5*d)), 
  ((-7 + 3*d)*(2411661359923200 - 10975663507512320*d + 
     23172446818009600*d^2 - 30081218035260784*d^3 + 26823889502558416*d^4 - 
     17380799985323096*d^5 + 8439129817605296*d^6 - 3119171043030023*d^7 + 
     881869110455399*d^8 - 189789236651519*d^9 + 30605310001514*d^10 - 
     3586002996028*d^11 + 288591587245*d^12 - 14278583000*d^13 + 
     327679500*d^14))/(20*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-7 + 2*d)^2*(-5 + 2*d)^3*(-11 + 3*d)*(-8 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  (2*(-3 + d)*(3117840337920 - 9958611081920*d + 14283941553048*d^2 - 
     12115674888536*d^3 + 6729972496602*d^4 - 2558129024706*d^5 + 
     673866064980*d^6 - 121472331253*d^7 + 14340544965*d^8 - 1001225500*d^9 + 
     31393500*d^10))/(15*(-4 + d)^3*(-2 + d)*(-1 + d)*(-7 + 2*d)^2*
    (-5 + 2*d)^3*(-11 + 3*d)*(-8 + 3*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  -1/72*(851929774080 - 2810927506176*d + 4162444604128*d^2 - 
     3643015147940*d^3 + 2086977542508*d^4 - 817731546633*d^5 + 
     221948755566*d^6 - 41206743111*d^7 + 5008445090*d^8 - 359884480*d^9 + 
     11609808*d^10)/((-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-7 + 2*d)^2*
     (-5 + 2*d)*(-11 + 3*d)*(-8 + 3*d)^2*(-13 + 4*d)), 
  (2*(-386 + 387*d - 128*d^2 + 14*d^3))/((-4 + d)^3*(-3 + d)^2*(-2 + d)*
    (-1 + d)), (16680858163200 - 66676452312960*d + 121728532338480*d^2 - 
    134240771025464*d^3 + 99609421241380*d^4 - 52400033410254*d^5 + 
    20040991861380*d^6 - 5615522678151*d^7 + 1144215833130*d^8 - 
    165357030346*d^9 + 16089293885*d^10 - 946448100*d^11 + 25456500*d^12)/
   (15*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-7 + 2*d)^2*(-5 + 2*d)^2*
    (-11 + 3*d)*(-8 + 3*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 
  0, 0, 0, -1/10*(-15685084800 + 46296566480*d - 60575111332*d^2 + 
     46115163628*d^3 - 22512182861*d^4 + 7308584179*d^5 - 1578025661*d^6 + 
     218518859*d^7 - 17610952*d^8 + 629388*d^9)/((-4 + d)^2*(-2 + d)*(-1 + d)*
     (-7 + 2*d)*(-5 + 2*d)^3*(-11 + 3*d)*(-13 + 4*d)*(-11 + 4*d)*(-18 + 5*d)*
     (-16 + 5*d)), 0, (522153139200 - 1724004129216*d + 2557227678680*d^2 - 
    2244060902724*d^3 + 1290170808282*d^4 - 507786751695*d^5 + 
    138558139956*d^6 - 25882474833*d^7 + 3167596294*d^8 - 229346592*d^9 + 
    7460208*d^10)/(192*(-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + d)*(-7 + 2*d)^2*
    (-5 + 2*d)^3*(-11 + 3*d)*(-8 + 3*d)*(-13 + 4*d)*(-11 + 4*d)), 
  (2352 - 3530*d + 1963*d^2 - 478*d^3 + 43*d^4)/(4*(-4 + d)^2*(-3 + d)*
    (-2 + d)*(-1 + d)*(-7 + 2*d)*(-5 + 2*d)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/16*((-10 + 3*d)*(-752 + 858*d - 313*d^2 + 37*d^3))/
    ((-4 + d)*(-3 + d)*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-5 + 2*d)^2*(-8 + 3*d)), 
  0, 0, ((-10 + 3*d)*(6570300 - 12635442*d + 10085417*d^2 - 4277094*d^3 + 
     1016546*d^4 - 128397*d^5 + 6734*d^6))/(48*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-7 + 2*d)*(-5 + 2*d)^3*(-11 + 3*d)*(-13 + 4*d)*(-11 + 4*d)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-3*(-4 + d)*(-14 + 3*d)*(-10 + 3*d))/
   (256*(-3 + d)*(-2 + d)*(-1 + d)*(-7 + 2*d)^2*(-5 + 2*d)^2), 0, 0, 0}, 
 {((-5 + 2*d)*(-9 + 4*d)*(1229935158024152969694412800 - 
     6771414054906751140772577280*d + 17694149216746836384154091520*d^2 - 
     29178449219571159080750530560*d^3 + 34055095582937545075714908160*d^4 - 
     29902534837060429536933113088*d^5 + 20495771584018522024842442752*d^6 - 
     11229136489790997639422974848*d^7 + 4994399373155252221529220672*d^8 - 
     1821095511068545718692868160*d^9 + 547342473014972291574247504*d^10 - 
     135837344180810396688095352*d^11 + 27787418585372149656966060*d^12 - 
     4659870114798307616760783*d^13 + 634351964370576085262295*d^14 - 
     69020904179222922331965*d^15 + 5861670743552174781442*d^16 - 
     374472767867453809971*d^17 + 16929746367264934137*d^18 - 
     482946296057700057*d^19 + 6537749815627074*d^20))/
   (23040*(-4 + d)^5*(-3 + d)^4*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*
    (-14 + 3*d)*(-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)^2*(-17 + 4*d)*(-15 + 4*d)*
    (-13 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  ((-8 + 3*d)*(206659377504610084454400 - 1018641114819568463063040*d + 
     2368334088795637073272320*d^2 - 3451071221926545926948160*d^3 + 
     3531887459531215053145280*d^4 - 2695851555704805349921008*d^5 + 
     1590481077885752358209600*d^6 - 741585729940294323017388*d^7 + 
     277027432714719154152812*d^8 - 83531034910042867670817*d^9 + 
     20378238698356601097988*d^10 - 4012810878747518666046*d^11 + 
     633079860695990343811*d^12 - 78934612233217372071*d^13 + 
     7607087774639576050*d^14 - 546769000402131780*d^15 + 
     27601298197139259*d^16 - 873257833798938*d^17 + 13031950387104*d^18))/
   (3840*(-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*
    (-14 + 3*d)*(-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
    (-13 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  ((-8 + 3*d)*(-7 + 3*d)*(85885687778593038336000 - 
     424649978505284936371200*d + 989933051508780840572160*d^2 - 
     1445744323288906182090240*d^3 + 1482356970729777354445504*d^4 - 
     1133169329166278622104512*d^5 + 669321393958321514697520*d^6 - 
     312347843253423606101536*d^7 + 116746216385696090752612*d^8 - 
     35211976871031690747088*d^9 + 8590498636853959949552*d^10 - 
     1691230363982846084822*d^11 + 266694500710379270009*d^12 - 
     33229910947723375913*d^13 + 3199602203557723484*d^14 - 
     229726830753447224*d^15 + 11582074931864061*d^16 - 
     365907343755609*d^17 + 5451754412970*d^18))/(1280*(-4 + d)^4*(-3 + d)^3*
    (-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*(-14 + 3*d)*(-13 + 3*d)*
    (-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  (43177481990732390400 - 188825992923544208640*d + 
    386419768624514335680*d^2 - 491199848582278695168*d^3 + 
    434103410844453313616*d^4 - 282825765685754245392*d^5 + 
    140520928277288018596*d^6 - 54311595460052645496*d^7 + 
    16503131399184144867*d^8 - 3955571961619296144*d^9 + 
    745382650737909124*d^10 - 109266854481399414*d^11 + 
    12215421035905151*d^12 - 1006789855355328*d^13 + 57693920500314*d^14 - 
    2053774084626*d^15 + 34214009580*d^16)/(120*(-4 + d)^4*(-3 + d)^2*
    (-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)*(-14 + 3*d)*(-13 + 3*d)*
    (-10 + 3*d)^2*(-17 + 4*d)*(-15 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*
    (-16 + 5*d)), -1/2304*((-5 + 2*d)^2*(10149894313925345280 - 
      38847198981318524928*d + 68928718133197588992*d^2 - 
      75151403140568994112*d^3 + 56245713445012506368*d^4 - 
      30568561535541763984*d^5 + 12440882960815654656*d^6 - 
      3851688471949692012*d^7 + 911557880019306288*d^8 - 
      164107854220213331*d^9 + 22122882354090274*d^10 - 
      2165470670723525*d^11 + 145489592881035*d^12 - 6005515439556*d^13 + 
      114905885499*d^14))/((-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*
     (-9 + 2*d)^2*(-7 + 2*d)*(-14 + 3*d)*(-13 + 3*d)*(-10 + 3*d)^2*(-8 + 3*d)*
     (-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)), 
  ((-5 + 2*d)^2*(-236590153981784064000 + 1144516108696693401600*d - 
     2592460305827360320320*d^2 + 3653460702331029525600*d^3 - 
     3589072573664857038048*d^4 + 2609108185096967351792*d^5 - 
     1453797002822525503108*d^6 + 634346890500820834918*d^7 - 
     219482359165036992872*d^8 + 60572155965043492398*d^9 - 
     13335636533325671595*d^10 + 2329195035385505728*d^11 - 
     318823684854949613*d^12 + 33487761715645676*d^13 - 
     2606768423096437*d^14 + 141719433570222*d^15 - 4804878861927*d^16 + 
     76498504002*d^17))/(240*(-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)^2*(-7 + 2*d)*(-14 + 3*d)*(-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*
    (-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*
    (-16 + 5*d)), -1/60*((-5 + 2*d)*(-218936696774400 + 678928090602240*d - 
      955419376010928*d^2 + 805354961784880*d^3 - 451800210370464*d^4 + 
      177111617335844*d^5 - 49505180907969*d^6 + 9866106669984*d^7 - 
      1373877956280*d^8 + 127308948230*d^9 - 7064999127*d^10 + 
      177879610*d^11))/((-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*
     (-7 + 2*d)*(-17 + 4*d)*(-15 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  (-84848149425600 + 256721394299760*d - 352263838726320*d^2 + 
    289362723035968*d^3 - 158106690894848*d^4 + 60337406932837*d^5 - 
    16410860690814*d^6 + 3181190620353*d^7 - 430717817364*d^8 + 
    38793289967*d^9 - 2091841678*d^10 + 51161243*d^11)/
   (160*(-4 + d)^3*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)*
    (-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)), 
  ((-5 + 2*d)*(8598921249600 - 22990760217360*d + 27628781334960*d^2 - 
     19650782012264*d^3 + 9159830012252*d^4 - 2923648978125*d^5 + 
     647075921997*d^6 - 98051000928*d^7 + 9734469888*d^8 - 571736107*d^9 + 
     15084583*d^10))/(480*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)^2*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-22 + 5*d)), ((-8 + 3*d)*(-4117574638800 + 11257851420000*d - 
     13849134334452*d^2 + 10098328333800*d^3 - 4836274290620*d^4 + 
     1591182527831*d^5 - 364884646635*d^6 + 57790529397*d^7 - 
     6097817469*d^8 + 395629614*d^9 - 13139872*d^10 + 122758*d^11))/
   (64*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*
    (-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 
  (2*(-386 + 387*d - 128*d^2 + 14*d^3))/((-4 + d)^3*(-3 + d)^2*(-2 + d)*
    (-1 + d)), 0, 0, (1342665720 - 3036195000*d + 2988071762*d^2 - 
    1672018252*d^3 + 581952571*d^4 - 129035464*d^5 + 17802271*d^6 - 
    1397437*d^7 + 47792*d^8)/(40*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)^2*(-7 + 2*d)*(-11 + 4*d)*(-22 + 5*d)), 
  (3*(-3 + d)*(10090342421913600 - 31845607890831360*d + 
     45991790023419840*d^2 - 40190934240731200*d^3 + 23668820501071120*d^4 - 
     9895921928415328*d^5 + 3011992038722468*d^6 - 672430011286836*d^7 + 
     109283696604783*d^8 - 12609243036576*d^9 + 980425808606*d^10 - 
     46126020833*d^11 + 993001926*d^12))/(320*(-4 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)^2*(-7 + 2*d)*(-14 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
    (-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  -1/40*(-99216969984000 + 315170548992000*d - 451841877938160*d^2 + 
     386187972933360*d^3 - 218773740585200*d^4 + 86292702827380*d^5 - 
     24192598260005*d^6 + 4822428249356*d^7 - 669997342880*d^8 + 
     61804574372*d^9 - 3407549415*d^10 + 85083136*d^11)/
    ((-4 + d)^3*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-10 + 3*d)*
     (-17 + 4*d)*(-15 + 4*d)*(-11 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)), ((-14 + 5*d)*(3013267428495360 - 9486901708413696*d + 
     13669968188137440*d^2 - 11920507087996688*d^3 + 7006282734580336*d^4 - 
     2923981368484264*d^5 + 888464943590182*d^6 - 198043480714805*d^7 + 
     32140508555276*d^8 - 3703610736345*d^9 + 287635993905*d^10 - 
     13518176562*d^11 + 290747205*d^12))/(2048*(-4 + d)^3*(-3 + d)^2*(-2 + d)*
    (-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)*(-14 + 3*d)*(-13 + 3*d)*(-10 + 3*d)*
    (-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 
  -1/384*((-8 + 3*d)*(-143691148800 + 374717060280*d - 431137030020*d^2 + 
      287445232726*d^3 - 122448004379*d^4 + 34576887545*d^5 - 
      6474554576*d^6 + 775452506*d^7 - 53917457*d^8 + 1658527*d^9))/
    ((-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-10 + 3*d)*
     (-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 
  (-578138394240 + 1413836705880*d - 1533664964020*d^2 + 968510340290*d^3 - 
    392372193307*d^4 + 105751700552*d^5 - 18960651523*d^6 + 2180641361*d^7 - 
    145970946*d^8 + 4332969*d^9)/(120*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-13 + 3*d)*(-11 + 3*d)*(-11 + 4*d)*(-22 + 5*d)*
    (-18 + 5*d)), 0, (-3*(75564 - 85828*d + 36359*d^2 - 6800*d^3 + 473*d^4))/
   (32*(-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-11 + 4*d)), ((-10 + 3*d)*(-1254030 + 1713433*d - 935660*d^2 + 
     255219*d^3 - 34768*d^4 + 1892*d^5))/(16*(-4 + d)^2*(-3 + d)^3*(-2 + d)*
    (-1 + d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 0, 0, 0, 0, 0, 
  (2010164976 - 4407542092*d + 4211836012*d^2 - 2291295149*d^3 + 
    776211134*d^4 - 167687829*d^5 + 22562001*d^6 - 1728702*d^7 + 57753*d^8)/
   (48*(-4 + d)*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-14 + 3*d)*
    (-13 + 3*d)*(-11 + 3*d)*(-13 + 4*d)*(-11 + 4*d)), 
  -1/8*(-3298032 + 4768048*d - 2748264*d^2 + 789072*d^3 - 112791*d^4 + 
     6417*d^5)/((-4 + d)^3*(-3 + d)*(-2 + d)*(-1 + d)*(-14 + 3*d)*(-10 + 3*d)*
     (-11 + 4*d)), -1/48*((-10 + 3*d)*(-3692570 + 5210903*d - 2932780*d^2 + 
      822832*d^3 - 115074*d^4 + 6417*d^5))/((-4 + d)^2*(-3 + d)^3*(-2 + d)*
     (-1 + d)*(-13 + 3*d)*(-11 + 3*d)*(-11 + 4*d)), 0, 0, 0, 0, 
  ((-10 + 3*d)*(-4682858400 + 8573172240*d - 6715132916*d^2 + 
     2916910868*d^3 - 758821379*d^4 + 118215335*d^5 - 10211153*d^6 + 
     377237*d^7))/(640*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*
    (-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)), 
  (-209323315584 + 503041384368*d - 535942920288*d^2 + 332238826080*d^3 - 
    132065120612*d^4 + 34907570265*d^5 - 6135372071*d^6 + 691442909*d^7 - 
    45338733*d^8 + 1317906*d^9)/(256*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)^2*(-7 + 2*d)*(-14 + 3*d)*(-13 + 3*d)*(-11 + 4*d)), 
  (14293680 - 23129548*d + 15549712*d^2 - 5558869*d^3 + 1114429*d^4 - 
    118787*d^5 + 5259*d^6)/(16*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-14 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 
  (-9*(-10 + 3*d)^2*(58 - 34*d + 5*d^2))/(8*(-4 + d)*(-3 + d)^3*(-2 + d)*
    (-1 + d)*(-13 + 4*d)*(-11 + 4*d)), 
  -1/96*(40843828800 - 86820781500*d + 80572428252*d^2 - 42635272215*d^3 + 
     14068919686*d^4 - 2964380316*d^5 + 389459644*d^6 - 29167821*d^7 + 
     953350*d^8)/((-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*
     (-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-11 + 4*d)), 
  -1/1536*(133423562880 - 286078440168*d + 267748220580*d^2 - 
     142856924494*d^3 + 47521399787*d^4 - 10091465212*d^5 + 1335865436*d^6 - 
     100778041*d^7 + 3317054*d^8)/((-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
     (-9 + 2*d)^2*(-7 + 2*d)*(-17 + 4*d)*(-15 + 4*d)*(-11 + 4*d)), 0, 0, 
  (18817920 - 30717000*d + 20814428*d^2 - 7492628*d^3 + 1510806*d^4 - 
    161758*d^5 + 7183*d^6)/(80*(-4 + d)*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)), 0, 
  (-12498048 + 16590196*d - 8770980*d^2 + 2308385*d^3 - 302418*d^4 + 
    15777*d^5)/(256*(-4 + d)*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-13 + 3*d)*(-13 + 4*d)*(-11 + 4*d)), 0, 
  -1/768*(25214068800 - 52680426300*d + 48065563272*d^2 - 25012866899*d^3 + 
     8119662205*d^4 - 1683603836*d^5 + 217746988*d^6 - 16059797*d^7 + 
     517135*d^8)/((-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)*
     (-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 0, 0, 0, 0, 
  (-27*(-14 + 3*d)^2*(-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)^2)/
   (1024*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-17 + 4*d)*
    (-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 0, 0}, 
 {((-5 + 2*d)*(-9 + 4*d)*(-1712848481459752432435200 + 
     9489223818736631144939520*d - 24868297479176009536155648*d^2 + 
     40979344358078845668100096*d^3 - 47603422392652540648729344*d^4 + 
     41418819385723930277885952*d^5 - 27992445769967555350932288*d^6 + 
     15037764227005347354704000*d^7 - 6516357090124203659799376*d^8 + 
     2297845625316430869218448*d^9 - 662100756331766618204492*d^10 + 
     155889310773817562607232*d^11 - 29868143570222953762556*d^12 + 
     4616237097737394084863*d^13 - 567126118758049116790*d^14 + 
     54121616439829450377*d^15 - 3868725119111549574*d^16 + 
     194958676993633092*d^17 - 6178001600943432*d^18 + 92616451017120*d^19))/
   (720*(-4 + d)^5*(-3 + d)^4*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)^2*(-8 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
    (-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  ((-8 + 3*d)*(410216903060025600 - 1604676465991791360*d + 
     2911231282355898960*d^2 - 3246598807493229536*d^3 + 
     2486314257721434752*d^4 - 1383154964357015980*d^5 + 
     576401353262904307*d^6 - 182787474785450055*d^7 + 
     44324075162458945*d^8 - 8178600149393075*d^9 + 1130355577895803*d^10 - 
     113468354610520*d^11 + 7820322047149*d^12 - 331230558246*d^13 + 
     6504635376*d^14))/(120*(-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
    (-13 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  ((-8 + 3*d)*(-7 + 3*d)*(109086292639526400 - 422448548311391040*d + 
     759612662310048000*d^2 - 840515482484113600*d^3 + 
     639322185059472136*d^4 - 353589061903218416*d^5 + 
     146624818375868086*d^6 - 46307028468859467*d^7 + 11191685121555296*d^8 - 
     2059691372402802*d^9 + 284114496442163*d^10 - 28482150709502*d^11 + 
     1961484713497*d^12 - 83056708161*d^13 + 1631373930*d^14))/
   (40*(-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-13 + 3*d)*
    (-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  (-432712556920512000 + 1781056221284822400*d - 3418309563819665760*d^2 + 
    4058037851779027824*d^3 - 3332458436230182936*d^4 + 
    2005198583532401644*d^5 - 913306117141362452*d^6 + 
    320633522880567700*d^7 - 87476704420354242*d^8 + 18546599853152027*d^9 - 
    3030834460738622*d^10 + 374898678524105*d^11 - 33977555056076*d^12 + 
    2130060671508*d^13 - 82591573920*d^14 + 1493150400*d^15)/
   (15*(-4 + d)^4*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)^2*(-17 + 4*d)*(-15 + 4*d)*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)), 
  ((-5 + 2*d)^2*(-4998213338380416000 + 20669089249590268800*d - 
     39839207732166108416*d^2 + 47478993956216141216*d^3 - 
     39126423926922193376*d^4 + 23616748610033351352*d^5 - 
     10786416167800139824*d^6 + 3795877457251078510*d^7 - 
     1037734315932720742*d^8 + 220394356425483335*d^9 - 
     36065892258184568*d^10 + 4465876946109231*d^11 - 405049238103622*d^12 + 
     25403854225528*d^13 - 985165681632*d^14 + 17808283008*d^15))/
   (360*(-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)^2*(-8 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
    (-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)), 
  ((-5 + 2*d)^2*(52085852099424000 - 197785267726222800*d + 
     348403493243661240*d^2 - 377346040698663020*d^3 + 
     280727572346594498*d^4 - 151752638293787404*d^5 + 
     61468243870730888*d^6 - 18952296941568673*d^7 + 4469703308550721*d^8 - 
     802379852431593*d^9 + 107924661611484*d^10 - 10547057479558*d^11 + 
     707916502457*d^12 - 29210689404*d^13 + 559042164*d^14))/
   (15*(-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-13 + 3*d)*
    (-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  -1/15*((-5 + 2*d)*(-16457617906963200 + 59946452188319520*d - 
      100537362273478800*d^2 + 102802513046090360*d^3 - 
      71510385456969972*d^4 + 35736552389111760*d^5 - 13200494520202442*d^6 + 
      3649357251031900*d^7 - 755107122744243*d^8 + 115501386169040*d^9 - 
      12694989656423*d^10 + 949494619860*d^11 - 43314214200*d^12 + 
      910215000*d^13))/((-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*
     (-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-22 + 5*d)*
     (-18 + 5*d)*(-16 + 5*d)), (269593731000 - 749390541900*d + 
    936388002538*d^2 - 692551672545*d^3 + 335713629848*d^4 - 
    111440107656*d^5 + 25652415828*d^6 - 4042980597*d^7 + 417500579*d^8 - 
    25506636*d^9 + 700036*d^10)/(10*(-4 + d)^3*(-3 + d)*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*
    (-11 + 4*d)*(-22 + 5*d)), 
  -1/30*((-5 + 2*d)*(-16745027400 + 36491117340*d - 34941930266*d^2 + 
      19252198277*d^3 - 6705249075*d^4 + 1523894472*d^5 - 224412945*d^6 + 
      20410779*d^7 - 1018456*d^8 + 20284*d^9))/((-4 + d)^3*(-3 + d)^2*
     (-2 + d)*(-1 + d)*(-9 + 2*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
     (-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)), 
  -1/8*((-8 + 3*d)*(504297860040 - 1371085616184*d + 1675803544984*d^2 - 
      1212505783385*d^3 + 575092383368*d^4 - 186825724978*d^5 + 
      42097296038*d^6 - 6496440311*d^7 + 657062810*d^8 - 39329334*d^9 + 
      1057896*d^10))/((-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*
     (-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*
     (-11 + 4*d)), 0, (2*(-386 + 387*d - 128*d^2 + 14*d^3))/
   ((-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)), 0, 
  (11170720 - 19257728*d + 13836776*d^2 - 5302132*d^3 + 1142460*d^4 - 
    131203*d^5 + 6272*d^6)/(40*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-7 + 2*d)*(-11 + 4*d)*(-22 + 5*d)), 
  -1/10*(-1964567988504000 + 7104229247314800*d - 11836419572713632*d^2 + 
     12030710750233216*d^3 - 8322997186120776*d^4 + 4138577339802237*d^5 - 
     1521739457698713*d^6 + 418932135646019*d^7 - 86350005749263*d^8 + 
     13161413060165*d^9 - 1441888152976*d^10 + 107519406011*d^11 - 
     4891266132*d^12 + 102523644*d^13)/((-4 + d)^3*(-3 + d)*(-2 + d)*(-1 + d)*
     (-9 + 2*d)*(-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
     (-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  (-2*(790210119916800 - 2558854446592680*d + 3794061316539420*d^2 - 
     3405961398897030*d^3 + 2061703152602493*d^4 - 886511717139320*d^5 + 
     277646256624041*d^6 - 63814010711432*d^7 + 10682338811992*d^8 - 
     1270114309354*d^9 + 101812648018*d^10 - 4940216892*d^11 + 
     109731744*d^12))/(15*(-4 + d)^3*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*
    (-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-11 + 4*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  ((-14 + 5*d)*(473827732646400 - 1611017904673440*d + 2499312157209072*d^2 - 
     2340233382348888*d^3 + 1473418683449796*d^4 - 657294168196044*d^5 + 
     213078473799668*d^6 - 50585213506159*d^7 + 8729728639386*d^8 - 
     1068173970973*d^9 + 87976555442*d^10 - 4379608860*d^11 + 99667800*d^12))/
   (960*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*
    (-11 + 4*d)*(-22 + 5*d)), 0, 
  -1/10*(-4878480 + 6887320*d - 3881220*d^2 + 1090902*d^3 - 152866*d^4 + 
     8539*d^5)/((-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-11 + 4*d)*
     (-22 + 5*d)*(-18 + 5*d)), 0, 0, 0, 0, 0, 
  -1/8*((-8 + 3*d)*(504297860040 - 1371085616184*d + 1675803544984*d^2 - 
      1212505783385*d^3 + 575092383368*d^4 - 186825724978*d^5 + 
      42097296038*d^6 - 6496440311*d^7 + 657062810*d^8 - 39329334*d^9 + 
      1057896*d^10))/((-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*
     (-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*
     (-11 + 4*d)), 0, 
  -1/30*((-5 + 2*d)*(-16745027400 + 36491117340*d - 34941930266*d^2 + 
      19252198277*d^3 - 6705249075*d^4 + 1523894472*d^5 - 224412945*d^6 + 
      20410779*d^7 - 1018456*d^8 + 20284*d^9))/((-4 + d)^3*(-3 + d)^2*
     (-2 + d)*(-1 + d)*(-9 + 2*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
     (-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)), 
  (3*(-7 + 2*d)*(-10 + 3*d)*(58 - 34*d + 5*d^2))/
   (4*(-4 + d)*(-3 + d)^3*(-2 + d)*(-1 + d)*(-13 + 4*d)*(-11 + 4*d)), 0, 0, 
  0, 0, 0, 0, 0, (20438240 - 35795200*d + 26045736*d^2 - 10078180*d^3 + 
    2187104*d^4 - 252377*d^5 + 12097*d^6)/(40*(-4 + d)^3*(-3 + d)^2*(-2 + d)*
    (-1 + d)*(-7 + 2*d)*(-11 + 4*d)*(-22 + 5*d)), 0, 
  -1/48*(-22896615060 + 55499346126*d - 59701896216*d^2 + 37407585918*d^3 - 
     15044882555*d^4 + 4027714626*d^5 - 717726097*d^6 + 82088930*d^7 - 
     5468008*d^8 + 161616*d^9)/((-4 + d)*(-3 + d)^3*(-2 + d)*(-1 + d)*
     (-9 + 2*d)*(-13 + 3*d)*(-11 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*
     (-11 + 4*d)), (-36769960530 + 88382243763*d - 94301870598*d^2 + 
    58619479189*d^3 - 23394367522*d^4 + 6215934752*d^5 - 1099541086*d^6 + 
    124858060*d^7 - 8258652*d^8 + 242424*d^9)/(6*(-4 + d)^2*(-3 + d)^2*
    (-2 + d)*(-1 + d)*(-9 + 2*d)*(-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*
    (-17 + 4*d)*(-15 + 4*d)*(-11 + 4*d)), 
  (8306769780 - 17633704728*d + 16353561317*d^2 - 8653584231*d^3 + 
    2857501007*d^4 - 602917290*d^5 + 79375331*d^6 - 5961132*d^7 + 195516*d^8)/
   (48*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-13 + 3*d)*
    (-11 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-11 + 4*d)), 0, 
  (-36769960530 + 88382243763*d - 94301870598*d^2 + 58619479189*d^3 - 
    23394367522*d^4 + 6215934752*d^5 - 1099541086*d^6 + 124858060*d^7 - 
    8258652*d^8 + 242424*d^9)/(6*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
    (-11 + 4*d)), -1/80*(231600 - 260096*d + 109064*d^2 - 20220*d^3 + 
     1397*d^4)/((-4 + d)*(-3 + d)^2*(-2 + d)*(-1 + d)*(-13 + 4*d)*(-11 + 4*d)*
     (-22 + 5*d)), -1/80*(231600 - 260096*d + 109064*d^2 - 20220*d^3 + 
     1397*d^4)/((-4 + d)*(-3 + d)^2*(-2 + d)*(-1 + d)*(-13 + 4*d)*(-11 + 4*d)*
     (-22 + 5*d)), 0, 0, (20271330 - 32192733*d + 21254267*d^2 - 
    7466904*d^3 + 1472141*d^4 - 154431*d^5 + 6734*d^6)/
   (48*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-17 + 4*d)*(-15 + 4*d)*
    (-13 + 4*d)*(-11 + 4*d)), (20271330 - 32192733*d + 21254267*d^2 - 
    7466904*d^3 + 1472141*d^4 - 154431*d^5 + 6734*d^6)/
   (48*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-17 + 4*d)*(-15 + 4*d)*
    (-13 + 4*d)*(-11 + 4*d)), 0, 0, 0, 0, 
  (-3*(-9 + 2*d)*(-7 + 2*d)*(-14 + 3*d)*(-10 + 3*d))/
   (64*(-3 + d)^2*(-2 + d)*(-1 + d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*
    (-11 + 4*d)), 0}, 
 {((-5 + 2*d)*(-9 + 4*d)*(102870404584810165770072883200 - 
     646414361726072910431775621120*d + 1936529876109331335834061701120*d^2 - 
     3679456094200432591571197575168*d^3 + 4975713438563829825977506152448*
      d^4 - 5094059639761708038406745804800*d^5 + 
     4100118631797603223494840356096*d^6 - 2659390478667002040181373369344*
      d^7 + 1413437246258370948150781130624*d^8 - 
     622565334990750514055402307136*d^9 + 228918636209628465417900606912*
      d^10 - 70559054627115799567874607248*d^11 + 
     18254819750019062617625560408*d^12 - 3958931088814133748810609020*d^13 + 
     716748129340564969447493383*d^14 - 107539946730458486956557635*d^15 + 
     13221559168662835097594939*d^16 - 1309935570186832480440282*d^17 + 
     102033388625948002250583*d^18 - 6016906724747015100645*d^19 + 
     252533230126352403831*d^20 - 6722213765966831682*d^21 + 
     85310294370650856*d^22))/(23040*(-4 + d)^5*(-3 + d)^4*(-2 + d)*(-1 + d)*
    (-9 + 2*d)^2*(-7 + 2*d)^2*(-14 + 3*d)*(-13 + 3*d)*(-11 + 3*d)*
    (-10 + 3*d)^2*(-8 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  -1/3840*((-8 + 3*d)*(44470694148260386406400 - 219031497173138117437440*d + 
      508954550443127268042240*d^2 - 741350299611255880305600*d^3 + 
      758563106003986980990528*d^4 - 578998047499193183011792*d^5 + 
      341653728075908010464192*d^6 - 159358522504261483335428*d^7 + 
      59562419965163446490500*d^8 - 17972651010714828307971*d^9 + 
      4388585835785699564832*d^10 - 865125721864260626582*d^11 + 
      136659731729363409097*d^12 - 17063972950865416765*d^13 + 
      1647179667145714442*d^14 - 118608497516441400*d^15 + 
      5999438342959497*d^16 - 190227301792542*d^17 + 2845571466816*d^18))/
    ((-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*
     (-14 + 3*d)*(-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
     (-13 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  -1/1280*((-8 + 3*d)*(-7 + 3*d)*(34645128015673663488000 - 
      173122466826629491430400*d + 407779093888288035644160*d^2 - 
      601605126765510680843520*d^3 + 622995826081497639772864*d^4 - 
      480902859062725538276928*d^5 + 286781529100915807530128*d^6 - 
      135094543279563251365328*d^7 + 50963413036641618508404*d^8 - 
      15511730753012452445992*d^9 + 3818422085923841016464*d^10 - 
      758418667072029611370*d^11 + 120644929986279715783*d^12 - 
      15162257431881378343*d^13 + 1472393273457183924*d^14 - 
      106607688996027032*d^15 + 5419635939733035*d^16 - 
      172632172053087*d^17 + 2593077443910*d^18))/((-4 + d)^4*(-3 + d)^3*
     (-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*(-14 + 3*d)*(-13 + 3*d)*
     (-11 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*
     (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 
  (180445174474204569600 - 787518430274759420160*d + 
    1609129623017392977600*d^2 - 2043339500860435194432*d^3 + 
    1804847110334928858352*d^4 - 1175823505689817989232*d^5 + 
    584451072930174387044*d^6 - 226093976251194666668*d^7 + 
    68794680514324371237*d^8 - 16519251118553025204*d^9 + 
    3119976395265884138*d^10 - 458614639127809706*d^11 + 
    51433974772388341*d^12 - 4254571081530364*d^13 + 244801449418668*d^14 - 
    8753745771954*d^15 + 146551984020*d^16)/(120*(-4 + d)^4*(-3 + d)^2*
    (-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)*(-14 + 3*d)*(-13 + 3*d)*
    (-10 + 3*d)^2*(-17 + 4*d)*(-15 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*
    (-16 + 5*d)), ((-5 + 2*d)^2*(-133883236568251389542400 + 
     633132719001311798384640*d - 1406842678640814282117120*d^2 + 
     1950822772668625684750976*d^3 - 1890731584488745987503552*d^4 + 
     1359218192581708240700192*d^5 - 750493971595498302880304*d^6 + 
     325096346320963850851800*d^7 - 111849653977556155671556*d^8 + 
     30738990710869436789646*d^9 - 6748031301331418625081*d^10 + 
     1176583173097417125046*d^11 - 160944342582290276191*d^12 + 
     16909415086693164021*d^13 - 1317741485372641910*d^14 + 
     71775090934032943*d^15 - 2439729344969766*d^16 + 38966872604616*d^17))/
   (11520*(-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*
    (-14 + 3*d)*(-13 + 3*d)*(-10 + 3*d)^2*(-8 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
    (-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)), 
  -1/60*((-5 + 2*d)^2*(-1405561598638243200 + 5619718692383033520*d - 
      10474389057567456720*d^2 + 12072635555509954056*d^3 - 
      9622832610511668824*d^4 + 5618586754045203975*d^5 - 
      2482523129582587927*d^6 + 845212256042845911*d^7 - 
      223562713994829108*d^8 + 45939845599655949*d^9 - 
      7273984003468087*d^10 + 871514179797801*d^11 - 76483532526758*d^12 + 
      4641385074420*d^13 - 174154942656*d^14 + 3045882096*d^15))/
    ((-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)*
     (-14 + 3*d)*(-13 + 3*d)*(-11 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*
     (-11 + 4*d)*(-22 + 5*d)*(-18 + 5*d)), 
  -1/120*((-5 + 2*d)*(-176620791143808000 + 638043305664672000*d - 
      1062443852978770080*d^2 + 1079725464780497568*d^3 - 
      747158630478387024*d^4 + 371758546492413016*d^5 - 
      136831023580786974*d^6 + 37720042724790020*d^7 - 7787851424249877*d^8 + 
      1189379062473954*d^9 - 130599356224758*d^10 + 9763624701812*d^11 - 
      445427990811*d^12 + 9365347930*d^13))/((-4 + d)^4*(-3 + d)^3*(-2 + d)*
     (-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
     (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 
  -1/320*(75584187760435200 - 298465382418347520*d + 546772642345402560*d^2 - 
     615809459309542464*d^3 + 476279650073190032*d^4 - 
     267552559646902176*d^5 + 112561408330829028*d^6 - 
     36023633426472052*d^7 + 8811906105345399*d^8 - 1639375965602670*d^9 + 
     228316484622169*d^10 - 23080770093393*d^11 + 1600907005938*d^12 - 
     68192414393*d^13 + 1345799262*d^14)/((-4 + d)^3*(-3 + d)*(-2 + d)*
     (-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)*(-14 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*
     (-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)), 0, -1/30720*
   ((-14 + 5*d)*(-723727789586841600 + 2465286073424501760*d - 
      3870405228139260480*d^2 + 3708098527526616384*d^3 - 
      2418785409611284976*d^4 + 1134374431924461952*d^5 - 
      393514544712277452*d^6 + 102236178606230820*d^7 - 
      19892420897866881*d^8 + 2862959237769810*d^9 - 296247218816665*d^10 + 
      20870958437243*d^11 - 897290091090*d^12 + 17779339575*d^13))/
    ((-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)*
     (-14 + 3*d)*(-13 + 3*d)*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*
     (-11 + 4*d)*(-22 + 5*d)), 
  ((-8 + 3*d)*(-143691148800 + 374717060280*d - 431137030020*d^2 + 
     287445232726*d^3 - 122448004379*d^4 + 34576887545*d^5 - 6474554576*d^6 + 
     775452506*d^7 - 53917457*d^8 + 1658527*d^9))/
   (384*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-10 + 3*d)*
    (-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 
  (-578138394240 + 1413836705880*d - 1533664964020*d^2 + 968510340290*d^3 - 
    392372193307*d^4 + 105751700552*d^5 - 18960651523*d^6 + 2180641361*d^7 - 
    145970946*d^8 + 4332969*d^9)/(120*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-13 + 3*d)*(-11 + 3*d)*(-11 + 4*d)*(-22 + 5*d)*
    (-18 + 5*d)), 0, (-3*(75564 - 85828*d + 36359*d^2 - 6800*d^3 + 473*d^4))/
   (32*(-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-11 + 4*d)), -1/16*((-10 + 3*d)*(-1254030 + 1713433*d - 935660*d^2 + 
      255219*d^3 - 34768*d^4 + 1892*d^5))/((-4 + d)^2*(-3 + d)^3*(-2 + d)*
     (-1 + d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 0, 0, 
  ((-8 + 3*d)*(-4117574638800 + 11257851420000*d - 13849134334452*d^2 + 
     10098328333800*d^3 - 4836274290620*d^4 + 1591182527831*d^5 - 
     364884646635*d^6 + 57790529397*d^7 - 6097817469*d^8 + 395629614*d^9 - 
     13139872*d^10 + 122758*d^11))/(64*(-4 + d)^3*(-3 + d)^2*(-2 + d)*
    (-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*
    (-13 + 4*d)*(-11 + 4*d)), (2*(-386 + 387*d - 128*d^2 + 14*d^3))/
   ((-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)), 
  ((-5 + 2*d)*(8598921249600 - 22990760217360*d + 27628781334960*d^2 - 
     19650782012264*d^3 + 9159830012252*d^4 - 2923648978125*d^5 + 
     647075921997*d^6 - 98051000928*d^7 + 9734469888*d^8 - 571736107*d^9 + 
     15084583*d^10))/(480*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)^2*(-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*
    (-22 + 5*d)), -1/48*(280796172048 - 747306049716*d + 893407662580*d^2 - 
     631809386691*d^3 + 292697343634*d^4 - 92815389303*d^5 + 
     20402466469*d^6 - 3069810252*d^7 + 302574321*d^8 - 17641314*d^9 + 
     462024*d^10)/((-4 + d)*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*
     (-7 + 2*d)*(-14 + 3*d)*(-13 + 3*d)*(-11 + 3*d)*(-13 + 4*d)*(-11 + 4*d)), 
  (-3298032 + 4768048*d - 2748264*d^2 + 789072*d^3 - 112791*d^4 + 6417*d^5)/
   (8*(-4 + d)^3*(-3 + d)*(-2 + d)*(-1 + d)*(-14 + 3*d)*(-10 + 3*d)*
    (-11 + 4*d)), -1/48*((-10 + 3*d)*(-3692570 + 5210903*d - 2932780*d^2 + 
      822832*d^3 - 115074*d^4 + 6417*d^5))/((-4 + d)^2*(-3 + d)^3*(-2 + d)*
     (-1 + d)*(-13 + 3*d)*(-11 + 3*d)*(-11 + 4*d)), 0, 0, 0, 0, 
  -1/640*((-10 + 3*d)*(-4682858400 + 8573172240*d - 6715132916*d^2 + 
      2916910868*d^3 - 758821379*d^4 + 118215335*d^5 - 10211153*d^6 + 
      377237*d^7))/((-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*
     (-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)), 
  -1/1280*((-10 + 3*d)*(3063518599680 - 7784757936720*d + 8876772717536*d^2 - 
      5981508693488*d^3 + 2637811831836*d^4 - 795516124139*d^5 + 
      166166490415*d^6 - 23738751549*d^7 + 2219962121*d^8 - 122722128*d^9 + 
      3045636*d^10))/((-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*
     (-7 + 2*d)^2*(-14 + 3*d)*(-13 + 3*d)*(-11 + 4*d)*(-22 + 5*d)), 
  -1/16*(14293680 - 23129548*d + 15549712*d^2 - 5558869*d^3 + 1114429*d^4 - 
     118787*d^5 + 5259*d^6)/((-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
     (-14 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 
  (-155532441600 + 359716472100*d - 368564705964*d^2 + 219529803369*d^3 - 
    83752608976*d^4 + 21218248544*d^5 - 3568591996*d^6 + 384074195*d^7 - 
    23993284*d^8 + 662540*d^9)/(384*(-4 + d)*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)^2*(-7 + 2*d)*(-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 
  0, -1/1536*(133423562880 - 286078440168*d + 267748220580*d^2 - 
     142856924494*d^3 + 47521399787*d^4 - 10091465212*d^5 + 1335865436*d^6 - 
     100778041*d^7 + 3317054*d^8)/((-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
     (-9 + 2*d)^2*(-7 + 2*d)*(-17 + 4*d)*(-15 + 4*d)*(-11 + 4*d)), 0, 
  -1/96*(40843828800 - 86820781500*d + 80572428252*d^2 - 42635272215*d^3 + 
     14068919686*d^4 - 2964380316*d^5 + 389459644*d^6 - 29167821*d^7 + 
     953350*d^8)/((-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*
     (-10 + 3*d)*(-17 + 4*d)*(-15 + 4*d)*(-11 + 4*d)), 0, 
  (18817920 - 30717000*d + 20814428*d^2 - 7492628*d^3 + 1510806*d^4 - 
    161758*d^5 + 7183*d^6)/(80*(-4 + d)*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-13 + 4*d)*(-11 + 4*d)*(-22 + 5*d)), 
  (-12498048 + 16590196*d - 8770980*d^2 + 2308385*d^3 - 302418*d^4 + 
    15777*d^5)/(256*(-4 + d)*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-13 + 3*d)*(-13 + 4*d)*(-11 + 4*d)), 
  (3*(-14 + 3*d)*(-10 + 3*d)*(16497 - 18065*d + 7397*d^2 - 1342*d^3 + 
     91*d^4))/(64*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)^2*
    (-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 0, 
  -1/768*(25214068800 - 52680426300*d + 48065563272*d^2 - 25012866899*d^3 + 
     8119662205*d^4 - 1683603836*d^5 + 217746988*d^6 - 16059797*d^7 + 
     517135*d^8)/((-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)*
     (-17 + 4*d)*(-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d)), 0, 0, 0, 0, 0, 
  (-27*(-14 + 3*d)^2*(-13 + 3*d)*(-11 + 3*d)*(-10 + 3*d)^2)/
   (1024*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-17 + 4*d)*
    (-15 + 4*d)*(-13 + 4*d)*(-11 + 4*d))}}


==> anc/hqetUT4l.3d <==
{SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 38*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 304*ln2*Pi^2*mzv[2] - (484*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 1216*ln2^2*Pi^2*mzv[2] + (5688*Pi^2*mzv[2]^2)/5 - 
    (3872*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 
    (9728*ln2^3*Pi^2*mzv[2])/3 + (45504*ln2*Pi^2*mzv[2]^2)/5 - 
    (15488*ln2^2*Pi^2*mzv[3])/3 - (18392*Pi^2*mzv[2]*mzv[3])/3 - 
    (32644*Pi^2*mzv[5])/5, (16384*ln2^6*Pi^2)/45 + 
    (19456*ln2^4*Pi^2*mzv[2])/3 + (182016*ln2^2*Pi^2*mzv[2]^2)/5 + 
    (1222696*Pi^2*mzv[2]^3)/35 - (123904*ln2^3*Pi^2*mzv[3])/9 - 
    (147136*ln2*Pi^2*mzv[2]*mzv[3])/3 + (117128*Pi^2*mzv[3]^2)/9 - 
    (261152*ln2*Pi^2*mzv[5])/5, (131072*ln2^7*Pi^2)/315 + 
    (155648*ln2^5*Pi^2*mzv[2])/15 + (485376*ln2^3*Pi^2*mzv[2]^2)/5 + 
    (9781568*ln2*Pi^2*mzv[2]^3)/35 - (247808*ln2^4*Pi^2*mzv[3])/9 - 
    (588544*ln2^2*Pi^2*mzv[2]*mzv[3])/3 - (917664*Pi^2*mzv[2]^2*mzv[3])/5 + 
    (937024*ln2*Pi^2*mzv[3]^2)/9 - (1044608*ln2^2*Pi^2*mzv[5])/5 - 
    (1240472*Pi^2*mzv[2]*mzv[5])/5 - (2096644*Pi^2*mzv[7])/7, 
   (131072*ln2^8*Pi^2)/315 + (622592*ln2^6*Pi^2*mzv[2])/45 + 
    (970752*ln2^4*Pi^2*mzv[2]^2)/5 + (39126272*ln2^2*Pi^2*mzv[2]^3)/35 + 
    (199636832*Pi^2*mzv[2]^4)/175 - (1982464*ln2^5*Pi^2*mzv[3])/45 - 
    (4708352*ln2^3*Pi^2*mzv[2]*mzv[3])/9 - (7341312*ln2*Pi^2*mzv[2]^2*mzv[3])/
     5 + (3748096*ln2^2*Pi^2*mzv[3]^2)/9 + (4450864*Pi^2*mzv[2]*mzv[3]^2)/9 - 
    (8356864*ln2^3*Pi^2*mzv[5])/15 - (9923776*ln2*Pi^2*mzv[2]*mzv[5])/5 + 
    (15799696*Pi^2*mzv[3]*mzv[5])/15 - (16773152*ln2*Pi^2*mzv[7])/7, 
   (1048576*ln2^9*Pi^2)/2835 + (4980736*ln2^7*Pi^2*mzv[2])/315 + 
    (7766016*ln2^5*Pi^2*mzv[2]^2)/25 + (313010176*ln2^3*Pi^2*mzv[2]^3)/105 + 
    (1597094656*ln2*Pi^2*mzv[2]^4)/175 - (7929856*ln2^6*Pi^2*mzv[3])/135 - 
    (9416704*ln2^4*Pi^2*mzv[2]*mzv[3])/9 - 
    (29365248*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 - 
    (591784864*Pi^2*mzv[2]^3*mzv[3])/105 + (29984768*ln2^3*Pi^2*mzv[3]^2)/
     27 + (35606912*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 - (56689952*Pi^2*mzv[3]^3)/
     81 - (16713728*ln2^4*Pi^2*mzv[5])/15 - 
    (39695104*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - (185679072*Pi^2*mzv[2]^2*mzv[5])/
     25 + (126397568*ln2*Pi^2*mzv[3]*mzv[5])/15 - 
    (67092608*ln2^2*Pi^2*mzv[7])/7 - (79672472*Pi^2*mzv[2]*mzv[7])/7 - 
    (134215684*Pi^2*mzv[9])/9, (4194304*ln2^10*Pi^2)/14175 + 
    (4980736*ln2^8*Pi^2*mzv[2])/315 + (10354688*ln2^6*Pi^2*mzv[2]^2)/25 + 
    (626020352*ln2^4*Pi^2*mzv[2]^3)/105 + (6388378624*ln2^2*Pi^2*mzv[2]^4)/
     175 + (10716418368*Pi^2*mzv[2]^5)/275 - (63438848*ln2^7*Pi^2*mzv[3])/
     945 - (75333632*ln2^5*Pi^2*mzv[2]*mzv[3])/45 - 
    (78307328*ln2^3*Pi^2*mzv[2]^2*mzv[3])/5 - 
    (4734278912*ln2*Pi^2*mzv[2]^3*mzv[3])/105 + 
    (59969536*ln2^4*Pi^2*mzv[3]^2)/27 + 
    (142427648*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 + 
    (74024896*Pi^2*mzv[2]^2*mzv[3]^2)/5 - (453519616*ln2*Pi^2*mzv[3]^3)/81 - 
    (133709824*ln2^5*Pi^2*mzv[5])/75 - (317560832*ln2^3*Pi^2*mzv[2]*mzv[5])/
     15 - (1485432576*ln2*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (505590272*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 
    (600388448*Pi^2*mzv[2]*mzv[3]*mzv[5])/15 + (532815368*Pi^2*mzv[5]^2)/25 - 
    (536740864*ln2^3*Pi^2*mzv[7])/21 - (637379776*ln2*Pi^2*mzv[2]*mzv[7])/7 + 
    (1014775696*Pi^2*mzv[3]*mzv[7])/21 - (1073725472*ln2*Pi^2*mzv[9])/9}, 2, 
  13, 1], SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 
   32*ln2^2*Pi^2 + 22*Pi^2*mzv[2], (256*ln2^3*Pi^2)/3 + 176*ln2*Pi^2*mzv[2] - 
    (436*Pi^2*mzv[3])/3, (512*ln2^4*Pi^2)/3 + 704*ln2^2*Pi^2*mzv[2] + 
    (2216*Pi^2*mzv[2]^2)/5 - (3488*ln2*Pi^2*mzv[3])/3, 
   (4096*ln2^5*Pi^2)/15 + (5632*ln2^3*Pi^2*mzv[2])/3 + 
    (17728*ln2*Pi^2*mzv[2]^2)/5 - (13952*ln2^2*Pi^2*mzv[3])/3 - 
    (9592*Pi^2*mzv[2]*mzv[3])/3 - (31684*Pi^2*mzv[5])/5, 
   (16384*ln2^6*Pi^2)/45 + (11264*ln2^4*Pi^2*mzv[2])/3 + 
    (70912*ln2^2*Pi^2*mzv[2]^2)/5 + (450056*Pi^2*mzv[2]^3)/35 - 
    (111616*ln2^3*Pi^2*mzv[3])/9 - (76736*ln2*Pi^2*mzv[2]*mzv[3])/3 + 
    (95048*Pi^2*mzv[3]^2)/9 - (253472*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + (90112*ln2^5*Pi^2*mzv[2])/15 + 
    (567296*ln2^3*Pi^2*mzv[2]^2)/15 + (3600448*ln2*Pi^2*mzv[2]^3)/35 - 
    (223232*ln2^4*Pi^2*mzv[3])/9 - (306944*ln2^2*Pi^2*mzv[2]*mzv[3])/3 - 
    (966176*Pi^2*mzv[2]^2*mzv[3])/15 + (760384*ln2*Pi^2*mzv[3]^2)/9 - 
    (1013888*ln2^2*Pi^2*mzv[5])/5 - (697048*Pi^2*mzv[2]*mzv[5])/5 - 
    (2080516*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + 
    (360448*ln2^6*Pi^2*mzv[2])/45 + (1134592*ln2^4*Pi^2*mzv[2]^2)/15 + 
    (14401792*ln2^2*Pi^2*mzv[2]^3)/35 + (79897632*Pi^2*mzv[2]^4)/175 - 
    (1785856*ln2^5*Pi^2*mzv[3])/45 - (2455552*ln2^3*Pi^2*mzv[2]*mzv[3])/9 - 
    (7729408*ln2*Pi^2*mzv[2]^2*mzv[3])/15 + (3041536*ln2^2*Pi^2*mzv[3]^2)/9 + 
    (2091056*Pi^2*mzv[2]*mzv[3]^2)/9 - (8111104*ln2^3*Pi^2*mzv[5])/15 - 
    (5576384*ln2*Pi^2*mzv[2]*mzv[5])/5 + (13814224*Pi^2*mzv[3]*mzv[5])/15 - 
    (16644128*ln2*Pi^2*mzv[7])/7, (1048576*ln2^9*Pi^2)/2835 + 
    (2883584*ln2^7*Pi^2*mzv[2])/315 + (9076736*ln2^5*Pi^2*mzv[2]^2)/75 + 
    (115214336*ln2^3*Pi^2*mzv[2]^3)/105 + (639181056*ln2*Pi^2*mzv[2]^4)/175 - 
    (7143424*ln2^6*Pi^2*mzv[3])/135 - (4911104*ln2^4*Pi^2*mzv[2]*mzv[3])/9 - 
    (30917632*ln2^2*Pi^2*mzv[2]^2*mzv[3])/15 - 
    (196224416*Pi^2*mzv[2]^3*mzv[3])/105 + (24332288*ln2^3*Pi^2*mzv[3]^2)/
     27 + (16728448*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 - (41440928*Pi^2*mzv[3]^3)/
     81 - (16222208*ln2^4*Pi^2*mzv[5])/15 - 
    (22305536*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - (70211744*Pi^2*mzv[2]^2*mzv[5])/
     25 + (110513792*ln2*Pi^2*mzv[3]*mzv[5])/15 - 
    (66576512*ln2^2*Pi^2*mzv[7])/7 - (45771352*Pi^2*mzv[2]*mzv[7])/7 - 
    (133954564*Pi^2*mzv[9])/9, (4194304*ln2^10*Pi^2)/14175 + 
    (2883584*ln2^8*Pi^2*mzv[2])/315 + (36306944*ln2^6*Pi^2*mzv[2]^2)/225 + 
    (230428672*ln2^4*Pi^2*mzv[2]^3)/105 + (2556724224*ln2^2*Pi^2*mzv[2]^4)/
     175 + (6474133184*Pi^2*mzv[2]^5)/385 - (57147392*ln2^7*Pi^2*mzv[3])/
     945 - (39288832*ln2^5*Pi^2*mzv[2]*mzv[3])/45 - 
    (247341056*ln2^3*Pi^2*mzv[2]^2*mzv[3])/45 - 
    (1569795328*ln2*Pi^2*mzv[2]^3*mzv[3])/105 + 
    (48664576*ln2^4*Pi^2*mzv[3]^2)/27 + (66913792*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     9 + (210626368*Pi^2*mzv[2]^2*mzv[3]^2)/45 - 
    (331527424*ln2*Pi^2*mzv[3]^3)/81 - (129777664*ln2^5*Pi^2*mzv[5])/75 - 
    (178444288*ln2^3*Pi^2*mzv[2]*mzv[5])/15 - 
    (561693952*ln2*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (442055168*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 
    (303912928*Pi^2*mzv[2]*mzv[3]*mzv[5])/15 + (501937928*Pi^2*mzv[5]^2)/25 - 
    (532612096*ln2^3*Pi^2*mzv[7])/21 - (366170816*ln2*Pi^2*mzv[2]*mzv[7])/7 + 
    (907104976*Pi^2*mzv[3]*mzv[7])/21 - (1071636512*ln2*Pi^2*mzv[9])/9}, 2, 
  13, 1], SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 
   32*ln2^2*Pi^2 + 26*Pi^2*mzv[2], (256*ln2^3*Pi^2)/3 + 208*ln2*Pi^2*mzv[2] - 
    (196*Pi^2*mzv[3])/3, (512*ln2^4*Pi^2)/3 + 832*ln2^2*Pi^2*mzv[2] + 
    (2376*Pi^2*mzv[2]^2)/5 - (1568*ln2*Pi^2*mzv[3])/3, 
   (4096*ln2^5*Pi^2)/15 + (6656*ln2^3*Pi^2*mzv[2])/3 + 
    (19008*ln2*Pi^2*mzv[2]^2)/5 - (6272*ln2^2*Pi^2*mzv[3])/3 - 
    (5096*Pi^2*mzv[2]*mzv[3])/3 - (7684*Pi^2*mzv[5])/5, 
   (16384*ln2^6*Pi^2)/45 + (13312*ln2^4*Pi^2*mzv[2])/3 + 
    (76032*ln2^2*Pi^2*mzv[2]^2)/5 + (290008*Pi^2*mzv[2]^3)/35 - 
    (50176*ln2^3*Pi^2*mzv[3])/9 - (40768*ln2*Pi^2*mzv[2]*mzv[3])/3 + 
    (19208*Pi^2*mzv[3]^2)/9 - (61472*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + (106496*ln2^5*Pi^2*mzv[2])/15 + 
    (202752*ln2^3*Pi^2*mzv[2]^2)/5 + (2320064*ln2*Pi^2*mzv[2]^3)/35 - 
    (100352*ln2^4*Pi^2*mzv[3])/9 - (163072*ln2^2*Pi^2*mzv[2]*mzv[3])/3 - 
    (155232*Pi^2*mzv[2]^2*mzv[3])/5 + (153664*ln2*Pi^2*mzv[3]^2)/9 - 
    (245888*ln2^2*Pi^2*mzv[5])/5 - (199784*Pi^2*mzv[2]*mzv[5])/5 - 
    (279556*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + 
    (425984*ln2^6*Pi^2*mzv[2])/45 + (405504*ln2^4*Pi^2*mzv[2]^2)/5 + 
    (9280256*ln2^2*Pi^2*mzv[2]^3)/35 + (26279072*Pi^2*mzv[2]^4)/175 - 
    (802816*ln2^5*Pi^2*mzv[3])/45 - (1304576*ln2^3*Pi^2*mzv[2]*mzv[3])/9 - 
    (1241856*ln2*Pi^2*mzv[2]^2*mzv[3])/5 + (614656*ln2^2*Pi^2*mzv[3]^2)/9 + 
    (499408*Pi^2*mzv[2]*mzv[3]^2)/9 - (1967104*ln2^3*Pi^2*mzv[5])/15 - 
    (1598272*ln2*Pi^2*mzv[2]*mzv[5])/5 + (1506064*Pi^2*mzv[3]*mzv[5])/15 - 
    (2236448*ln2*Pi^2*mzv[7])/7, (1048576*ln2^9*Pi^2)/2835 + 
    (3407872*ln2^7*Pi^2*mzv[2])/315 + (3244032*ln2^5*Pi^2*mzv[2]^2)/25 + 
    (74242048*ln2^3*Pi^2*mzv[2]^3)/105 + (210232576*ln2*Pi^2*mzv[2]^4)/175 - 
    (3211264*ln2^6*Pi^2*mzv[3])/135 - (2609152*ln2^4*Pi^2*mzv[2]*mzv[3])/9 - 
    (4967424*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 - (8120224*Pi^2*mzv[2]^3*mzv[3])/
     15 + (4917248*ln2^3*Pi^2*mzv[3]^2)/27 + 
    (3995264*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 - (3764768*Pi^2*mzv[3]^3)/81 - 
    (3934208*ln2^4*Pi^2*mzv[5])/15 - (6393088*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 
    (18257184*Pi^2*mzv[2]^2*mzv[5])/25 + (12048512*ln2*Pi^2*mzv[3]*mzv[5])/
     15 - (8945792*ln2^2*Pi^2*mzv[7])/7 - (7268456*Pi^2*mzv[2]*mzv[7])/7 - 
    (10076164*Pi^2*mzv[9])/9, (4194304*ln2^10*Pi^2)/14175 + 
    (3407872*ln2^8*Pi^2*mzv[2])/315 + (4325376*ln2^6*Pi^2*mzv[2]^2)/25 + 
    (148484096*ln2^4*Pi^2*mzv[2]^3)/105 + (840930304*ln2^2*Pi^2*mzv[2]^4)/
     175 + (1096391232*Pi^2*mzv[2]^5)/385 - (3670016*ln2^7*Pi^2*mzv[3])/135 - 
    (20873216*ln2^5*Pi^2*mzv[2]*mzv[3])/45 - 
    (13246464*ln2^3*Pi^2*mzv[2]^2*mzv[3])/5 - 
    (64961792*ln2*Pi^2*mzv[2]^3*mzv[3])/15 + (9834496*ln2^4*Pi^2*mzv[3]^2)/
     27 + (15981056*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 + 
    (5070912*Pi^2*mzv[2]^2*mzv[3]^2)/5 - (30118144*ln2*Pi^2*mzv[3]^3)/81 - 
    (31473664*ln2^5*Pi^2*mzv[5])/75 - (51144704*ln2^3*Pi^2*mzv[2]*mzv[5])/
     15 - (146057472*ln2*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (48194048*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 
    (39157664*Pi^2*mzv[2]*mzv[3]*mzv[5])/15 + (29521928*Pi^2*mzv[5]^2)/25 - 
    (71566336*ln2^3*Pi^2*mzv[7])/21 - (58147648*ln2*Pi^2*mzv[2]*mzv[7])/7 + 
    (7827568*Pi^2*mzv[3]*mzv[7])/3 - (80609312*ln2*Pi^2*mzv[9])/9}, 2, 13, 
  1], SeriesData[ep, 0, {6*Pi^2*mzv[2], 72*ln2*Pi^2*mzv[2], 
   432*ln2^2*Pi^2*mzv[2] + 300*Pi^2*mzv[2]^2, 1728*ln2^3*Pi^2*mzv[2] + 
    3600*ln2*Pi^2*mzv[2]^2 - 620*Pi^2*mzv[2]*mzv[3], 
   5184*ln2^4*Pi^2*mzv[2] + 21600*ln2^2*Pi^2*mzv[2]^2 + 
    (53604*Pi^2*mzv[2]^3)/5 - 7440*ln2*Pi^2*mzv[2]*mzv[3], 
   (62208*ln2^5*Pi^2*mzv[2])/5 + 86400*ln2^3*Pi^2*mzv[2]^2 + 
    (643248*ln2*Pi^2*mzv[2]^3)/5 - 44640*ln2^2*Pi^2*mzv[2]*mzv[3] - 
    31000*Pi^2*mzv[2]^2*mzv[3] - (151044*Pi^2*mzv[2]*mzv[5])/5, 
   (124416*ln2^6*Pi^2*mzv[2])/5 + 259200*ln2^4*Pi^2*mzv[2]^2 + 
    (3859488*ln2^2*Pi^2*mzv[2]^3)/5 + (2495592*Pi^2*mzv[2]^4)/7 - 
    178560*ln2^3*Pi^2*mzv[2]*mzv[3] - 372000*ln2*Pi^2*mzv[2]^2*mzv[3] + 
    (96100*Pi^2*mzv[2]*mzv[3]^2)/3 - (1812528*ln2*Pi^2*mzv[2]*mzv[5])/5, 
   (1492992*ln2^7*Pi^2*mzv[2])/35 + 622080*ln2^5*Pi^2*mzv[2]^2 + 
    (15437952*ln2^3*Pi^2*mzv[2]^3)/5 + (29947104*ln2*Pi^2*mzv[2]^4)/7 - 
    535680*ln2^4*Pi^2*mzv[2]*mzv[3] - 2232000*ln2^2*Pi^2*mzv[2]^2*mzv[3] - 
    1107816*Pi^2*mzv[2]^3*mzv[3] + 384400*ln2*Pi^2*mzv[2]*mzv[3]^2 - 
    (10875168*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 1510440*Pi^2*mzv[2]^2*mzv[5] - 
    (10914900*Pi^2*mzv[2]*mzv[7])/7, (2239488*ln2^8*Pi^2*mzv[2])/35 + 
    1244160*ln2^6*Pi^2*mzv[2]^2 + (46313856*ln2^4*Pi^2*mzv[2]^3)/5 + 
    (179682624*ln2^2*Pi^2*mzv[2]^4)/7 + (415606332*Pi^2*mzv[2]^5)/35 - 
    1285632*ln2^5*Pi^2*mzv[2]*mzv[3] - 8928000*ln2^3*Pi^2*mzv[2]^2*mzv[3] - 
    13293792*ln2*Pi^2*mzv[2]^3*mzv[3] + 2306400*ln2^2*Pi^2*mzv[2]*mzv[3]^2 + 
    (4805000*Pi^2*mzv[2]^2*mzv[3]^2)/3 - (43500672*ln2^3*Pi^2*mzv[2]*mzv[5])/
     5 - 18125280*ln2*Pi^2*mzv[2]^2*mzv[5] + 3121576*Pi^2*mzv[2]*mzv[3]*
     mzv[5] - (130978800*ln2*Pi^2*mzv[2]*mzv[7])/7}, 4, 13, 1], 
 SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 30*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 240*ln2*Pi^2*mzv[2] - (340*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 960*ln2^2*Pi^2*mzv[2] + (3816*Pi^2*mzv[2]^2)/5 - 
    (2720*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 2560*ln2^3*Pi^2*mzv[2] + 
    (30528*ln2*Pi^2*mzv[2]^2)/5 - (10880*ln2^2*Pi^2*mzv[3])/3 - 
    3400*Pi^2*mzv[2]*mzv[3] - (25924*Pi^2*mzv[5])/5, 
   (16384*ln2^6*Pi^2)/45 + 5120*ln2^4*Pi^2*mzv[2] + 
    (122112*ln2^2*Pi^2*mzv[2]^2)/5 + (155912*Pi^2*mzv[2]^3)/7 - 
    (87040*ln2^3*Pi^2*mzv[3])/9 - 27200*ln2*Pi^2*mzv[2]*mzv[3] + 
    (57800*Pi^2*mzv[3]^2)/9 - (207392*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + 8192*ln2^5*Pi^2*mzv[2] + 
    (325632*ln2^3*Pi^2*mzv[2]^2)/5 + (1247296*ln2*Pi^2*mzv[2]^3)/7 - 
    (174080*ln2^4*Pi^2*mzv[3])/9 - 108800*ln2^2*Pi^2*mzv[2]*mzv[3] - 
    86496*Pi^2*mzv[2]^2*mzv[3] + (462400*ln2*Pi^2*mzv[3]^2)/9 - 
    (829568*ln2^2*Pi^2*mzv[5])/5 - 155544*Pi^2*mzv[2]*mzv[5] - 
    (1833220*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + 
    (32768*ln2^6*Pi^2*mzv[2])/3 + (651264*ln2^4*Pi^2*mzv[2]^2)/5 + 
    (4989184*ln2^2*Pi^2*mzv[2]^3)/7 + (128627232*Pi^2*mzv[2]^4)/175 - 
    (278528*ln2^5*Pi^2*mzv[3])/9 - (870400*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
    691968*ln2*Pi^2*mzv[2]^2*mzv[3] + (1849600*ln2^2*Pi^2*mzv[3]^2)/9 + 
    (578000*Pi^2*mzv[2]*mzv[3]^2)/3 - (6636544*ln2^3*Pi^2*mzv[5])/15 - 
    1244352*ln2*Pi^2*mzv[2]*mzv[5] + (1762832*Pi^2*mzv[3]*mzv[5])/3 - 
    (14665760*ln2*Pi^2*mzv[7])/7, (1048576*ln2^9*Pi^2)/2835 + 
    (262144*ln2^7*Pi^2*mzv[2])/21 + (5210112*ln2^5*Pi^2*mzv[2]^2)/25 + 
    (39913472*ln2^3*Pi^2*mzv[2]^3)/21 + (1029017856*ln2*Pi^2*mzv[2]^4)/175 - 
    (1114112*ln2^6*Pi^2*mzv[3])/27 - (1740800*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 
    2767872*ln2^2*Pi^2*mzv[2]^2*mzv[3] - (53010080*Pi^2*mzv[2]^3*mzv[3])/21 + 
    (14796800*ln2^3*Pi^2*mzv[3]^2)/27 + (4624000*ln2*Pi^2*mzv[2]*mzv[3]^2)/
     3 - (19652000*Pi^2*mzv[3]^3)/81 - (13273088*ln2^4*Pi^2*mzv[5])/15 - 
    4977408*ln2^2*Pi^2*mzv[2]*mzv[5] - (98925984*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (14102656*ln2*Pi^2*mzv[3]*mzv[5])/3 - (58663040*ln2^2*Pi^2*mzv[7])/7 - 
    (54996600*Pi^2*mzv[2]*mzv[7])/7 - (124400644*Pi^2*mzv[9])/9, 
   (4194304*ln2^10*Pi^2)/14175 + (262144*ln2^8*Pi^2*mzv[2])/21 + 
    (6946816*ln2^6*Pi^2*mzv[2]^2)/25 + (79826944*ln2^4*Pi^2*mzv[2]^3)/21 + 
    (4116071424*ln2^2*Pi^2*mzv[2]^4)/175 + (1979391168*Pi^2*mzv[2]^5)/77 - 
    (8912896*ln2^7*Pi^2*mzv[3])/189 - (2785280*ln2^5*Pi^2*mzv[2]*mzv[3])/3 - 
    7380992*ln2^3*Pi^2*mzv[2]^2*mzv[3] - (424080640*ln2*Pi^2*mzv[2]^3*mzv[3])/
     21 + (29593600*ln2^4*Pi^2*mzv[3]^2)/27 + 
    (18496000*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/3 + 4901440*Pi^2*mzv[2]^2*
     mzv[3]^2 - (157216000*ln2*Pi^2*mzv[3]^3)/81 - 
    (106184704*ln2^5*Pi^2*mzv[5])/75 - 13273088*ln2^3*Pi^2*mzv[2]*mzv[5] - 
    (791407872*ln2*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (56410624*ln2^2*Pi^2*mzv[3]*mzv[5])/3 + 17628320*Pi^2*mzv[2]*mzv[3]*
     mzv[5] + (336026888*Pi^2*mzv[5]^2)/25 - (469304320*ln2^3*Pi^2*mzv[7])/
     21 - (439972800*ln2*Pi^2*mzv[2]*mzv[7])/7 + 
    (623294800*Pi^2*mzv[3]*mzv[7])/21 - (995205152*ln2*Pi^2*mzv[9])/9}, 2, 
  13, 1], SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 
   32*ln2^2*Pi^2 + 22*Pi^2*mzv[2], (256*ln2^3*Pi^2)/3 + 176*ln2*Pi^2*mzv[2] - 
    (100*Pi^2*mzv[3])/3, (512*ln2^4*Pi^2)/3 + 704*ln2^2*Pi^2*mzv[2] + 
    (1496*Pi^2*mzv[2]^2)/5 - (800*ln2*Pi^2*mzv[3])/3, 
   (4096*ln2^5*Pi^2)/15 + (5632*ln2^3*Pi^2*mzv[2])/3 + 
    (11968*ln2*Pi^2*mzv[2]^2)/5 - (3200*ln2^2*Pi^2*mzv[3])/3 - 
    (2200*Pi^2*mzv[2]*mzv[3])/3 - (1924*Pi^2*mzv[5])/5, 
   (16384*ln2^6*Pi^2)/45 + (11264*ln2^4*Pi^2*mzv[2])/3 + 
    (47872*ln2^2*Pi^2*mzv[2]^2)/5 + (117416*Pi^2*mzv[2]^3)/35 - 
    (25600*ln2^3*Pi^2*mzv[3])/9 - (17600*ln2*Pi^2*mzv[2]*mzv[3])/3 + 
    (5000*Pi^2*mzv[3]^2)/9 - (15392*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + (90112*ln2^5*Pi^2*mzv[2])/15 + 
    (382976*ln2^3*Pi^2*mzv[2]^2)/15 + (939328*ln2*Pi^2*mzv[2]^3)/35 - 
    (51200*ln2^4*Pi^2*mzv[3])/9 - (70400*ln2^2*Pi^2*mzv[2]*mzv[3])/3 - 
    (29920*Pi^2*mzv[2]^2*mzv[3])/3 + (40000*ln2*Pi^2*mzv[3]^2)/9 - 
    (61568*ln2^2*Pi^2*mzv[5])/5 - (42328*Pi^2*mzv[2]*mzv[5])/5 - 
    (32260*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + 
    (360448*ln2^6*Pi^2*mzv[2])/45 + (765952*ln2^4*Pi^2*mzv[2]^2)/15 + 
    (3757312*ln2^2*Pi^2*mzv[2]^3)/35 + (6051552*Pi^2*mzv[2]^4)/175 - 
    (81920*ln2^5*Pi^2*mzv[3])/9 - (563200*ln2^3*Pi^2*mzv[2]*mzv[3])/9 - 
    (239360*ln2*Pi^2*mzv[2]^2*mzv[3])/3 + (160000*ln2^2*Pi^2*mzv[3]^2)/9 + 
    (110000*Pi^2*mzv[2]*mzv[3]^2)/9 - (492544*ln2^3*Pi^2*mzv[5])/15 - 
    (338624*ln2*Pi^2*mzv[2]*mzv[5])/5 + (38480*Pi^2*mzv[3]*mzv[5])/3 - 
    (258080*ln2*Pi^2*mzv[7])/7, (1048576*ln2^9*Pi^2)/2835 + 
    (2883584*ln2^7*Pi^2*mzv[2])/315 + (6127616*ln2^5*Pi^2*mzv[2]^2)/75 + 
    (30058496*ln2^3*Pi^2*mzv[2]^3)/105 + (48412416*ln2*Pi^2*mzv[2]^4)/175 - 
    (327680*ln2^6*Pi^2*mzv[3])/27 - (1126400*ln2^4*Pi^2*mzv[2]*mzv[3])/9 - 
    (957440*ln2^2*Pi^2*mzv[2]^2*mzv[3])/3 - (2348320*Pi^2*mzv[2]^3*mzv[3])/
     21 + (1280000*ln2^3*Pi^2*mzv[3]^2)/27 + 
    (880000*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 - (500000*Pi^2*mzv[3]^3)/81 - 
    (985088*ln2^4*Pi^2*mzv[5])/15 - (1354496*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 
    (2878304*Pi^2*mzv[2]^2*mzv[5])/25 + (307840*ln2*Pi^2*mzv[3]*mzv[5])/3 - 
    (1032320*ln2^2*Pi^2*mzv[7])/7 - (709720*Pi^2*mzv[2]*mzv[7])/7 - 
    (522244*Pi^2*mzv[9])/9, (4194304*ln2^10*Pi^2)/14175 + 
    (2883584*ln2^8*Pi^2*mzv[2])/315 + (24510464*ln2^6*Pi^2*mzv[2]^2)/225 + 
    (60116992*ln2^4*Pi^2*mzv[2]^3)/105 + (193649664*ln2^2*Pi^2*mzv[2]^4)/
     175 + (132430784*Pi^2*mzv[2]^5)/385 - (2621440*ln2^7*Pi^2*mzv[3])/189 - 
    (1802240*ln2^5*Pi^2*mzv[2]*mzv[3])/9 - 
    (7659520*ln2^3*Pi^2*mzv[2]^2*mzv[3])/9 - 
    (18786560*ln2*Pi^2*mzv[2]^3*mzv[3])/21 + (2560000*ln2^4*Pi^2*mzv[3]^2)/
     27 + (3520000*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 + 
    (1496000*Pi^2*mzv[2]^2*mzv[3]^2)/9 - (4000000*ln2*Pi^2*mzv[3]^3)/81 - 
    (7880704*ln2^5*Pi^2*mzv[5])/75 - (10835968*ln2^3*Pi^2*mzv[2]*mzv[5])/15 - 
    (23026432*ln2*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (1231360*ln2^2*Pi^2*mzv[3]*mzv[5])/3 + (846560*Pi^2*mzv[2]*mzv[3]*mzv[5])/
     3 + (1850888*Pi^2*mzv[5]^2)/25 - (8258560*ln2^3*Pi^2*mzv[7])/21 - 
    (5677760*ln2*Pi^2*mzv[2]*mzv[7])/7 + (3226000*Pi^2*mzv[3]*mzv[7])/21 - 
    (4177952*ln2*Pi^2*mzv[9])/9}, 2, 13, 1], 
 SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 34*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 272*ln2*Pi^2*mzv[2] - (436*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 1088*ln2^2*Pi^2*mzv[2] + (4856*Pi^2*mzv[2]^2)/5 - 
    (3488*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 
    (8704*ln2^3*Pi^2*mzv[2])/3 + (38848*ln2*Pi^2*mzv[2]^2)/5 - 
    (13952*ln2^2*Pi^2*mzv[3])/3 - (14824*Pi^2*mzv[2]*mzv[3])/3 - 
    (31684*Pi^2*mzv[5])/5, (16384*ln2^6*Pi^2)/45 + 
    (17408*ln2^4*Pi^2*mzv[2])/3 + (155392*ln2^2*Pi^2*mzv[2]^2)/5 + 
    (1041752*Pi^2*mzv[2]^3)/35 - (111616*ln2^3*Pi^2*mzv[3])/9 - 
    (118592*ln2*Pi^2*mzv[2]*mzv[3])/3 + (95048*Pi^2*mzv[3]^2)/9 - 
    (253472*ln2*Pi^2*mzv[5])/5, (131072*ln2^7*Pi^2)/315 + 
    (139264*ln2^5*Pi^2*mzv[2])/15 + (1243136*ln2^3*Pi^2*mzv[2]^2)/15 + 
    (8334016*ln2*Pi^2*mzv[2]^3)/35 - (223232*ln2^4*Pi^2*mzv[3])/9 - 
    (474368*ln2^2*Pi^2*mzv[2]*mzv[3])/3 - (2117216*Pi^2*mzv[2]^2*mzv[3])/15 + 
    (760384*ln2*Pi^2*mzv[3]^2)/9 - (1013888*ln2^2*Pi^2*mzv[5])/5 - 
    (1077256*Pi^2*mzv[2]*mzv[5])/5 - (2080516*Pi^2*mzv[7])/7, 
   (131072*ln2^8*Pi^2)/315 + (557056*ln2^6*Pi^2*mzv[2])/45 + 
    (2486272*ln2^4*Pi^2*mzv[2]^2)/15 + (33336064*ln2^2*Pi^2*mzv[2]^3)/35 + 
    (171760992*Pi^2*mzv[2]^4)/175 - (1785856*ln2^5*Pi^2*mzv[3])/45 - 
    (3794944*ln2^3*Pi^2*mzv[2]*mzv[3])/9 - 
    (16937728*ln2*Pi^2*mzv[2]^2*mzv[3])/15 + (3041536*ln2^2*Pi^2*mzv[3]^2)/
     9 + (3231632*Pi^2*mzv[2]*mzv[3]^2)/9 - (8111104*ln2^3*Pi^2*mzv[5])/15 - 
    (8618048*ln2*Pi^2*mzv[2]*mzv[5])/5 + (13814224*Pi^2*mzv[3]*mzv[5])/15 - 
    (16644128*ln2*Pi^2*mzv[7])/7, (1048576*ln2^9*Pi^2)/2835 + 
    (4456448*ln2^7*Pi^2*mzv[2])/315 + (19890176*ln2^5*Pi^2*mzv[2]^2)/75 + 
    (266688512*ln2^3*Pi^2*mzv[2]^3)/105 + (1374087936*ln2*Pi^2*mzv[2]^4)/
     175 - (7143424*ln2^6*Pi^2*mzv[3])/135 - 
    (7589888*ln2^4*Pi^2*mzv[2]*mzv[3])/9 - 
    (67750912*ln2^2*Pi^2*mzv[2]^2*mzv[3])/15 - 
    (454203872*Pi^2*mzv[2]^3*mzv[3])/105 + (24332288*ln2^3*Pi^2*mzv[3]^2)/
     27 + (25853056*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 - (41440928*Pi^2*mzv[3]^3)/
     81 - (16222208*ln2^4*Pi^2*mzv[5])/15 - 
    (34472192*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - (153857504*Pi^2*mzv[2]^2*mzv[5])/
     25 + (110513792*ln2*Pi^2*mzv[3]*mzv[5])/15 - 
    (66576512*ln2^2*Pi^2*mzv[7])/7 - (70737544*Pi^2*mzv[2]*mzv[7])/7 - 
    (133954564*Pi^2*mzv[9])/9, (4194304*ln2^10*Pi^2)/14175 + 
    (4456448*ln2^8*Pi^2*mzv[2])/315 + (79560704*ln2^6*Pi^2*mzv[2]^2)/225 + 
    (533377024*ln2^4*Pi^2*mzv[2]^3)/105 + (5496351744*ln2^2*Pi^2*mzv[2]^4)/
     175 + (13013523008*Pi^2*mzv[2]^5)/385 - (57147392*ln2^7*Pi^2*mzv[3])/
     945 - (60719104*ln2^5*Pi^2*mzv[2]*mzv[3])/45 - 
    (542007296*ln2^3*Pi^2*mzv[2]^2*mzv[3])/45 - 
    (3633630976*ln2*Pi^2*mzv[2]^3*mzv[3])/105 + 
    (48664576*ln2^4*Pi^2*mzv[3]^2)/27 + 
    (103412224*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 + 
    (461553088*Pi^2*mzv[2]^2*mzv[3]^2)/45 - (331527424*ln2*Pi^2*mzv[3]^3)/
     81 - (129777664*ln2^5*Pi^2*mzv[5])/75 - 
    (275777536*ln2^3*Pi^2*mzv[2]*mzv[5])/15 - 
    (1230860032*ln2*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (442055168*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 
    (469683616*Pi^2*mzv[2]*mzv[3]*mzv[5])/15 + (501937928*Pi^2*mzv[5]^2)/25 - 
    (532612096*ln2^3*Pi^2*mzv[7])/21 - (565900352*ln2*Pi^2*mzv[2]*mzv[7])/7 + 
    (907104976*Pi^2*mzv[3]*mzv[7])/21 - (1071636512*ln2*Pi^2*mzv[9])/9}, 2, 
  13, 1], SeriesData[ep, 0, {6*Pi^2*mzv[2], 72*ln2*Pi^2*mzv[2], 
   432*ln2^2*Pi^2*mzv[2] + 228*Pi^2*mzv[2]^2, 1728*ln2^3*Pi^2*mzv[2] + 
    2736*ln2*Pi^2*mzv[2]^2 - 44*Pi^2*mzv[2]*mzv[3], 
   5184*ln2^4*Pi^2*mzv[2] + 16416*ln2^2*Pi^2*mzv[2]^2 + 
    (29412*Pi^2*mzv[2]^3)/5 - 528*ln2*Pi^2*mzv[2]*mzv[3], 
   (62208*ln2^5*Pi^2*mzv[2])/5 + 65664*ln2^3*Pi^2*mzv[2]^2 + 
    (352944*ln2*Pi^2*mzv[2]^3)/5 - 3168*ln2^2*Pi^2*mzv[2]*mzv[3] - 
    1672*Pi^2*mzv[2]^2*mzv[3] - (1284*Pi^2*mzv[2]*mzv[5])/5, 
   (124416*ln2^6*Pi^2*mzv[2])/5 + 196992*ln2^4*Pi^2*mzv[2]^2 + 
    (2117664*ln2^2*Pi^2*mzv[2]^3)/5 + (945144*Pi^2*mzv[2]^4)/7 - 
    12672*ln2^3*Pi^2*mzv[2]*mzv[3] - 20064*ln2*Pi^2*mzv[2]^2*mzv[3] + 
    (484*Pi^2*mzv[2]*mzv[3]^2)/3 - (15408*ln2*Pi^2*mzv[2]*mzv[5])/5, 
   (1492992*ln2^7*Pi^2*mzv[2])/35 + (2363904*ln2^5*Pi^2*mzv[2]^2)/5 + 
    (8470656*ln2^3*Pi^2*mzv[2]^3)/5 + (11341728*ln2*Pi^2*mzv[2]^4)/7 - 
    38016*ln2^4*Pi^2*mzv[2]*mzv[3] - 120384*ln2^2*Pi^2*mzv[2]^2*mzv[3] - 
    (215688*Pi^2*mzv[2]^3*mzv[3])/5 + 1936*ln2*Pi^2*mzv[2]*mzv[3]^2 - 
    (92448*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - (48792*Pi^2*mzv[2]^2*mzv[5])/5 - 
    (12372*Pi^2*mzv[2]*mzv[7])/7, (2239488*ln2^8*Pi^2*mzv[2])/35 + 
    (4727808*ln2^6*Pi^2*mzv[2]^2)/5 + (25411968*ln2^4*Pi^2*mzv[2]^3)/5 + 
    (68050368*ln2^2*Pi^2*mzv[2]^4)/7 + (523745196*Pi^2*mzv[2]^5)/175 - 
    (456192*ln2^5*Pi^2*mzv[2]*mzv[3])/5 - 481536*ln2^3*Pi^2*mzv[2]^2*mzv[3] - 
    (2588256*ln2*Pi^2*mzv[2]^3*mzv[3])/5 + 11616*ln2^2*Pi^2*mzv[2]*mzv[3]^2 + 
    (18392*Pi^2*mzv[2]^2*mzv[3]^2)/3 - (369792*ln2^3*Pi^2*mzv[2]*mzv[5])/5 - 
    (585504*ln2*Pi^2*mzv[2]^2*mzv[5])/5 + (9416*Pi^2*mzv[2]*mzv[3]*mzv[5])/
     5 - (148464*ln2*Pi^2*mzv[2]*mzv[7])/7}, 4, 13, 1], 
 SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 18*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 144*ln2*Pi^2*mzv[2] - (52*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 576*ln2^2*Pi^2*mzv[2] + (984*Pi^2*mzv[2]^2)/5 - 
    (416*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 1536*ln2^3*Pi^2*mzv[2] + 
    (7872*ln2*Pi^2*mzv[2]^2)/5 - (1664*ln2^2*Pi^2*mzv[3])/3 - 
    312*Pi^2*mzv[2]*mzv[3] - (964*Pi^2*mzv[5])/5, 
   (16384*ln2^6*Pi^2)/45 + 3072*ln2^4*Pi^2*mzv[2] + 
    (31488*ln2^2*Pi^2*mzv[2]^2)/5 + (61912*Pi^2*mzv[2]^3)/35 - 
    (13312*ln2^3*Pi^2*mzv[3])/9 - 2496*ln2*Pi^2*mzv[2]*mzv[3] + 
    (1352*Pi^2*mzv[3]^2)/9 - (7712*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + (24576*ln2^5*Pi^2*mzv[2])/5 + 
    (83968*ln2^3*Pi^2*mzv[2]^2)/5 + (495296*ln2*Pi^2*mzv[2]^3)/35 - 
    (26624*ln2^4*Pi^2*mzv[3])/9 - 9984*ln2^2*Pi^2*mzv[2]*mzv[3] - 
    (17056*Pi^2*mzv[2]^2*mzv[3])/5 + (10816*ln2*Pi^2*mzv[3]^2)/9 - 
    (30848*ln2^2*Pi^2*mzv[5])/5 - (17352*Pi^2*mzv[2]*mzv[5])/5 - 
    (16132*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + 
    (32768*ln2^6*Pi^2*mzv[2])/5 + (167936*ln2^4*Pi^2*mzv[2]^2)/5 + 
    (1981184*ln2^2*Pi^2*mzv[2]^3)/35 + (519264*Pi^2*mzv[2]^4)/35 - 
    (212992*ln2^5*Pi^2*mzv[3])/45 - 26624*ln2^3*Pi^2*mzv[2]*mzv[3] - 
    (136448*ln2*Pi^2*mzv[2]^2*mzv[3])/5 + (43264*ln2^2*Pi^2*mzv[3]^2)/9 + 
    2704*Pi^2*mzv[2]*mzv[3]^2 - (246784*ln2^3*Pi^2*mzv[5])/15 - 
    (138816*ln2*Pi^2*mzv[2]*mzv[5])/5 + (50128*Pi^2*mzv[3]*mzv[5])/15 - 
    (129056*ln2*Pi^2*mzv[7])/7, (1048576*ln2^9*Pi^2)/2835 + 
    (262144*ln2^7*Pi^2*mzv[2])/35 + (1343488*ln2^5*Pi^2*mzv[2]^2)/25 + 
    (15849472*ln2^3*Pi^2*mzv[2]^3)/105 + (4154112*ln2*Pi^2*mzv[2]^4)/35 - 
    (851968*ln2^6*Pi^2*mzv[3])/135 - 53248*ln2^4*Pi^2*mzv[2]*mzv[3] - 
    (545792*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 - (3219424*Pi^2*mzv[2]^3*mzv[3])/
     105 + (346112*ln2^3*Pi^2*mzv[3]^2)/27 + 21632*ln2*Pi^2*mzv[2]*mzv[3]^2 - 
    (70304*Pi^2*mzv[3]^3)/81 - (493568*ln2^4*Pi^2*mzv[5])/15 - 
    (555264*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - (948576*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (401024*ln2*Pi^2*mzv[3]*mzv[5])/15 - (516224*ln2^2*Pi^2*mzv[7])/7 - 
    (290376*Pi^2*mzv[2]*mzv[7])/7 - (261124*Pi^2*mzv[9])/9, 
   (4194304*ln2^10*Pi^2)/14175 + (262144*ln2^8*Pi^2*mzv[2])/35 + 
    (5373952*ln2^6*Pi^2*mzv[2]^2)/75 + (31698944*ln2^4*Pi^2*mzv[2]^3)/105 + 
    (16616448*ln2^2*Pi^2*mzv[2]^4)/35 + (237718848*Pi^2*mzv[2]^5)/1925 - 
    (6815744*ln2^7*Pi^2*mzv[3])/945 - (425984*ln2^5*Pi^2*mzv[2]*mzv[3])/5 - 
    (4366336*ln2^3*Pi^2*mzv[2]^2*mzv[3])/15 - 
    (25755392*ln2*Pi^2*mzv[2]^3*mzv[3])/105 + (692224*ln2^4*Pi^2*mzv[3]^2)/
     27 + 86528*ln2^2*Pi^2*mzv[2]*mzv[3]^2 + (443456*Pi^2*mzv[2]^2*mzv[3]^2)/
     15 - (562432*ln2*Pi^2*mzv[3]^3)/81 - (3948544*ln2^5*Pi^2*mzv[5])/75 - 
    (1480704*ln2^3*Pi^2*mzv[2]*mzv[5])/5 - (7588608*ln2*Pi^2*mzv[2]^2*mzv[5])/
     25 + (1604096*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 
    (300768*Pi^2*mzv[2]*mzv[3]*mzv[5])/5 + (464648*Pi^2*mzv[5]^2)/25 - 
    (4129792*ln2^3*Pi^2*mzv[7])/21 - (2323008*ln2*Pi^2*mzv[2]*mzv[7])/7 + 
    (838864*Pi^2*mzv[3]*mzv[7])/21 - (2088992*ln2*Pi^2*mzv[9])/9}, 2, 13, 1], 
 SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 22*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 176*ln2*Pi^2*mzv[2] - (148*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 704*ln2^2*Pi^2*mzv[2] + (1784*Pi^2*mzv[2]^2)/5 - 
    (1184*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 
    (5632*ln2^3*Pi^2*mzv[2])/3 + (14272*ln2*Pi^2*mzv[2]^2)/5 - 
    (4736*ln2^2*Pi^2*mzv[3])/3 - (3256*Pi^2*mzv[2]*mzv[3])/3 - 
    (6724*Pi^2*mzv[5])/5, (16384*ln2^6*Pi^2)/45 + (11264*ln2^4*Pi^2*mzv[2])/
     3 + (57088*ln2^2*Pi^2*mzv[2]^2)/5 + (207848*Pi^2*mzv[2]^3)/35 - 
    (37888*ln2^3*Pi^2*mzv[3])/9 - (26048*ln2*Pi^2*mzv[2]*mzv[3])/3 + 
    (10952*Pi^2*mzv[3]^2)/9 - (53792*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + (90112*ln2^5*Pi^2*mzv[2])/15 + 
    (456704*ln2^3*Pi^2*mzv[2]^2)/15 + (1662784*ln2*Pi^2*mzv[2]^3)/35 - 
    (75776*ln2^4*Pi^2*mzv[3])/9 - (104192*ln2^2*Pi^2*mzv[2]*mzv[3])/3 - 
    (264032*Pi^2*mzv[2]^2*mzv[3])/15 + (87616*ln2*Pi^2*mzv[3]^2)/9 - 
    (215168*ln2^2*Pi^2*mzv[5])/5 - (147928*Pi^2*mzv[2]*mzv[5])/5 - 
    (263428*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + 
    (360448*ln2^6*Pi^2*mzv[2])/45 + (913408*ln2^4*Pi^2*mzv[2]^2)/15 + 
    (6651136*ln2^2*Pi^2*mzv[2]^3)/35 + (3775584*Pi^2*mzv[2]^4)/35 - 
    (606208*ln2^5*Pi^2*mzv[3])/45 - (833536*ln2^3*Pi^2*mzv[2]*mzv[3])/9 - 
    (2112256*ln2*Pi^2*mzv[2]^2*mzv[3])/15 + (350464*ln2^2*Pi^2*mzv[3]^2)/9 + 
    (240944*Pi^2*mzv[2]*mzv[3]^2)/9 - (1721344*ln2^3*Pi^2*mzv[5])/15 - 
    (1183424*ln2*Pi^2*mzv[2]*mzv[5])/5 + (995152*Pi^2*mzv[3]*mzv[5])/15 - 
    (2107424*ln2*Pi^2*mzv[7])/7, (1048576*ln2^9*Pi^2)/2835 + 
    (2883584*ln2^7*Pi^2*mzv[2])/315 + (7307264*ln2^5*Pi^2*mzv[2]^2)/75 + 
    (53209088*ln2^3*Pi^2*mzv[2]^3)/105 + (30204672*ln2*Pi^2*mzv[2]^4)/35 - 
    (2424832*ln2^6*Pi^2*mzv[3])/135 - (1667072*ln2^4*Pi^2*mzv[2]*mzv[3])/9 - 
    (8449024*ln2^2*Pi^2*mzv[2]^2*mzv[3])/15 - (30761504*Pi^2*mzv[2]^3*mzv[3])/
     105 + (2803712*ln2^3*Pi^2*mzv[3]^2)/27 + 
    (1927552*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 - (1620896*Pi^2*mzv[3]^3)/81 - 
    (3442688*ln2^4*Pi^2*mzv[5])/15 - (4733696*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 
    (11995616*Pi^2*mzv[2]^2*mzv[5])/25 + (7961216*ln2*Pi^2*mzv[3]*mzv[5])/
     15 - (8429696*ln2^2*Pi^2*mzv[7])/7 - (5795416*Pi^2*mzv[2]*mzv[7])/7 - 
    (9815044*Pi^2*mzv[9])/9, (4194304*ln2^10*Pi^2)/14175 + 
    (2883584*ln2^8*Pi^2*mzv[2])/315 + (29229056*ln2^6*Pi^2*mzv[2]^2)/225 + 
    (106418176*ln2^4*Pi^2*mzv[2]^3)/105 + (120818688*ln2^2*Pi^2*mzv[2]^4)/
     35 + (4003052992*Pi^2*mzv[2]^5)/1925 - (19398656*ln2^7*Pi^2*mzv[3])/
     945 - (13336576*ln2^5*Pi^2*mzv[2]*mzv[3])/45 - 
    (67592192*ln2^3*Pi^2*mzv[2]^2*mzv[3])/45 - 
    (246092032*ln2*Pi^2*mzv[2]^3*mzv[3])/105 + (5607424*ln2^4*Pi^2*mzv[3]^2)/
     27 + (7710208*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 + 
    (19538368*Pi^2*mzv[2]^2*mzv[3]^2)/45 - (12967168*ln2*Pi^2*mzv[3]^3)/81 - 
    (27541504*ln2^5*Pi^2*mzv[5])/75 - (37869568*ln2^3*Pi^2*mzv[2]*mzv[5])/
     15 - (95964928*ln2*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (31844864*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 
    (21893344*Pi^2*mzv[2]*mzv[3]*mzv[5])/15 + (22606088*Pi^2*mzv[5]^2)/25 - 
    (67437568*ln2^3*Pi^2*mzv[7])/21 - (46363328*ln2*Pi^2*mzv[2]*mzv[7])/7 + 
    (38987344*Pi^2*mzv[3]*mzv[7])/21 - (78520352*ln2*Pi^2*mzv[9])/9}, 2, 13, 
  1], SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 26*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 208*ln2*Pi^2*mzv[2] - (292*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 832*ln2^2*Pi^2*mzv[2] + (3144*Pi^2*mzv[2]^2)/5 - 
    (2336*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 
    (6656*ln2^3*Pi^2*mzv[2])/3 + (25152*ln2*Pi^2*mzv[2]^2)/5 - 
    (9344*ln2^2*Pi^2*mzv[3])/3 - (7592*Pi^2*mzv[2]*mzv[3])/3 - 
    (24964*Pi^2*mzv[5])/5, (16384*ln2^6*Pi^2)/45 + 
    (13312*ln2^4*Pi^2*mzv[2])/3 + (100608*ln2^2*Pi^2*mzv[2]^2)/5 + 
    (655064*Pi^2*mzv[2]^3)/35 - (74752*ln2^3*Pi^2*mzv[3])/9 - 
    (60736*ln2*Pi^2*mzv[2]*mzv[3])/3 + (42632*Pi^2*mzv[3]^2)/9 - 
    (199712*ln2*Pi^2*mzv[5])/5, (131072*ln2^7*Pi^2)/315 + 
    (106496*ln2^5*Pi^2*mzv[2])/15 + (268288*ln2^3*Pi^2*mzv[2]^2)/5 + 
    (5240512*ln2*Pi^2*mzv[2]^3)/35 - (149504*ln2^4*Pi^2*mzv[3])/9 - 
    (242944*ln2^2*Pi^2*mzv[2]*mzv[3])/3 - (306016*Pi^2*mzv[2]^2*mzv[3])/5 + 
    (341056*ln2*Pi^2*mzv[3]^2)/9 - (798848*ln2^2*Pi^2*mzv[5])/5 - 
    (649064*Pi^2*mzv[2]*mzv[5])/5 - (1817092*Pi^2*mzv[7])/7, 
   (131072*ln2^8*Pi^2)/315 + (425984*ln2^6*Pi^2*mzv[2])/45 + 
    (536576*ln2^4*Pi^2*mzv[2]^2)/5 + (20962048*ln2^2*Pi^2*mzv[2]^3)/35 + 
    (22131744*Pi^2*mzv[2]^4)/35 - (1196032*ln2^5*Pi^2*mzv[3])/45 - 
    (1943552*ln2^3*Pi^2*mzv[2]*mzv[3])/9 - (2448128*ln2*Pi^2*mzv[2]^2*mzv[3])/
     5 + (1364224*ln2^2*Pi^2*mzv[3]^2)/9 + (1108432*Pi^2*mzv[2]*mzv[3]^2)/9 - 
    (6390784*ln2^3*Pi^2*mzv[5])/15 - (5192512*ln2*Pi^2*mzv[2]*mzv[5])/5 + 
    (7289488*Pi^2*mzv[3]*mzv[5])/15 - (14536736*ln2*Pi^2*mzv[7])/7, 
   (1048576*ln2^9*Pi^2)/2835 + (3407872*ln2^7*Pi^2*mzv[2])/315 + 
    (4292608*ln2^5*Pi^2*mzv[2]^2)/25 + (167696384*ln2^3*Pi^2*mzv[2]^3)/105 + 
    (177053952*ln2*Pi^2*mzv[2]^4)/35 - (4784128*ln2^6*Pi^2*mzv[3])/135 - 
    (3887104*ln2^4*Pi^2*mzv[2]*mzv[3])/9 - 
    (9792512*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 - (191278688*Pi^2*mzv[2]^3*mzv[3])/
     105 + (10913792*ln2^3*Pi^2*mzv[3]^2)/27 + 
    (8867456*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 - (12448544*Pi^2*mzv[3]^3)/81 - 
    (12781568*ln2^4*Pi^2*mzv[5])/15 - (20770048*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 
    (78486816*Pi^2*mzv[2]^2*mzv[5])/25 + (58315904*ln2*Pi^2*mzv[3]*mzv[5])/
     15 - (58146944*ln2^2*Pi^2*mzv[7])/7 - (47244392*Pi^2*mzv[2]*mzv[7])/7 - 
    (124139524*Pi^2*mzv[9])/9, (4194304*ln2^10*Pi^2)/14175 + 
    (3407872*ln2^8*Pi^2*mzv[2])/315 + (17170432*ln2^6*Pi^2*mzv[2]^2)/75 + 
    (335392768*ln2^4*Pi^2*mzv[2]^3)/105 + (708215808*ln2^2*Pi^2*mzv[2]^4)/
     35 + (43071494976*Pi^2*mzv[2]^5)/1925 - (38273024*ln2^7*Pi^2*mzv[3])/
     945 - (31096832*ln2^5*Pi^2*mzv[2]*mzv[3])/45 - 
    (78340096*ln2^3*Pi^2*mzv[2]^2*mzv[3])/15 - 
    (1530229504*ln2*Pi^2*mzv[2]^3*mzv[3])/105 + 
    (21827584*ln2^4*Pi^2*mzv[3]^2)/27 + (35469824*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     9 + (44678336*Pi^2*mzv[2]^2*mzv[3]^2)/15 - (99588352*ln2*Pi^2*mzv[3]^3)/
     81 - (102252544*ln2^5*Pi^2*mzv[5])/75 - 
    (166160384*ln2^3*Pi^2*mzv[2]*mzv[5])/15 - 
    (627894528*ln2*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (233263616*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 
    (189526688*Pi^2*mzv[2]*mzv[3]*mzv[5])/15 + (311600648*Pi^2*mzv[5]^2)/25 - 
    (465175552*ln2^3*Pi^2*mzv[7])/21 - (377955136*ln2*Pi^2*mzv[2]*mzv[7])/7 + 
    (530590864*Pi^2*mzv[3]*mzv[7])/21 - (993116192*ln2*Pi^2*mzv[9])/9}, 2, 
  13, 1], SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 
   32*ln2^2*Pi^2 + 30*Pi^2*mzv[2], (256*ln2^3*Pi^2)/3 + 240*ln2*Pi^2*mzv[2] - 
    (388*Pi^2*mzv[3])/3, (512*ln2^4*Pi^2)/3 + 960*ln2^2*Pi^2*mzv[2] + 
    (4104*Pi^2*mzv[2]^2)/5 - (3104*ln2*Pi^2*mzv[3])/3, 
   (4096*ln2^5*Pi^2)/15 + 2560*ln2^3*Pi^2*mzv[2] + 
    (32832*ln2*Pi^2*mzv[2]^2)/5 - (12416*ln2^2*Pi^2*mzv[3])/3 - 
    3880*Pi^2*mzv[2]*mzv[3] - (30724*Pi^2*mzv[5])/5, 
   (16384*ln2^6*Pi^2)/45 + 5120*ln2^4*Pi^2*mzv[2] + 
    (131328*ln2^2*Pi^2*mzv[2]^2)/5 + (177224*Pi^2*mzv[2]^3)/7 - 
    (99328*ln2^3*Pi^2*mzv[3])/9 - 31040*ln2*Pi^2*mzv[2]*mzv[3] + 
    (75272*Pi^2*mzv[3]^2)/9 - (245792*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + 8192*ln2^5*Pi^2*mzv[2] + 
    (350208*ln2^3*Pi^2*mzv[2]^2)/5 + (1417792*ln2*Pi^2*mzv[2]^3)/7 - 
    (198656*ln2^4*Pi^2*mzv[3])/9 - 124160*ln2^2*Pi^2*mzv[2]*mzv[3] - 
    (530784*Pi^2*mzv[2]^2*mzv[3])/5 + (602176*ln2*Pi^2*mzv[3]^2)/9 - 
    (983168*ln2^2*Pi^2*mzv[5])/5 - 184344*Pi^2*mzv[2]*mzv[5] - 
    (2064388*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + 
    (32768*ln2^6*Pi^2*mzv[2])/3 + (700416*ln2^4*Pi^2*mzv[2]^2)/5 + 
    (5671168*ln2^2*Pi^2*mzv[2]^3)/7 + (29594784*Pi^2*mzv[2]^4)/35 - 
    (1589248*ln2^5*Pi^2*mzv[3])/45 - (993280*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
    (4246272*ln2*Pi^2*mzv[2]^2*mzv[3])/5 + (2408704*ln2^2*Pi^2*mzv[3]^2)/9 + 
    (752720*Pi^2*mzv[2]*mzv[3]^2)/3 - (7865344*ln2^3*Pi^2*mzv[5])/15 - 
    1474752*ln2*Pi^2*mzv[2]*mzv[5] + (11920912*Pi^2*mzv[3]*mzv[5])/15 - 
    (16515104*ln2*Pi^2*mzv[7])/7, (1048576*ln2^9*Pi^2)/2835 + 
    (262144*ln2^7*Pi^2*mzv[2])/21 + (5603328*ln2^5*Pi^2*mzv[2]^2)/25 + 
    (45369344*ln2^3*Pi^2*mzv[2]^3)/21 + (236758272*ln2*Pi^2*mzv[2]^4)/35 - 
    (6356992*ln2^6*Pi^2*mzv[3])/135 - (1986560*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 
    (16985088*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 - (68762912*Pi^2*mzv[2]^3*mzv[3])/
     21 + (19269632*ln2^3*Pi^2*mzv[3]^2)/27 + 
    (6021760*ln2*Pi^2*mzv[2]*mzv[3]^2)/3 - (29205536*Pi^2*mzv[3]^3)/81 - 
    (15730688*ln2^4*Pi^2*mzv[5])/15 - 5899008*ln2^2*Pi^2*mzv[2]*mzv[5] - 
    (126091296*Pi^2*mzv[2]^2*mzv[5])/25 + (95367296*ln2*Pi^2*mzv[3]*mzv[5])/
     15 - (66060416*ln2^2*Pi^2*mzv[7])/7 - (61931640*Pi^2*mzv[2]*mzv[7])/7 - 
    (133693444*Pi^2*mzv[9])/9, (4194304*ln2^10*Pi^2)/14175 + 
    (262144*ln2^8*Pi^2*mzv[2])/21 + (7471104*ln2^6*Pi^2*mzv[2]^2)/25 + 
    (90738688*ln2^4*Pi^2*mzv[2]^3)/21 + (947033088*ln2^2*Pi^2*mzv[2]^4)/35 + 
    (11303315136*Pi^2*mzv[2]^5)/385 - (50855936*ln2^7*Pi^2*mzv[3])/945 - 
    (3178496*ln2^5*Pi^2*mzv[2]*mzv[3])/3 - 
    (45293568*ln2^3*Pi^2*mzv[2]^2*mzv[3])/5 - 
    (550103296*ln2*Pi^2*mzv[2]^3*mzv[3])/21 + (38539264*ln2^4*Pi^2*mzv[3]^2)/
     27 + (24087040*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/3 + 
    (34324032*Pi^2*mzv[2]^2*mzv[3]^2)/5 - (233644288*ln2*Pi^2*mzv[3]^3)/81 - 
    (125845504*ln2^5*Pi^2*mzv[5])/75 - 15730688*ln2^3*Pi^2*mzv[2]*mzv[5] - 
    (1008730368*ln2*Pi^2*mzv[2]^2*mzv[5])/25 + 
    (381469184*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 23841824*Pi^2*mzv[2]*mzv[3]*
     mzv[5] + (471982088*Pi^2*mzv[5]^2)/25 - (528483328*ln2^3*Pi^2*mzv[7])/
     21 - (495453120*ln2*Pi^2*mzv[2]*mzv[7])/7 + 
    (800982544*Pi^2*mzv[3]*mzv[7])/21 - (1069547552*ln2*Pi^2*mzv[9])/9}, 2, 
  13, 1], SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 
   32*ln2^2*Pi^2 + 14*Pi^2*mzv[2], (256*ln2^3*Pi^2)/3 + 112*ln2*Pi^2*mzv[2] - 
    (4*Pi^2*mzv[3])/3, (512*ln2^4*Pi^2)/3 + 448*ln2^2*Pi^2*mzv[2] + 
    (552*Pi^2*mzv[2]^2)/5 - (32*ln2*Pi^2*mzv[3])/3, 
   (4096*ln2^5*Pi^2)/15 + (3584*ln2^3*Pi^2*mzv[2])/3 + 
    (4416*ln2*Pi^2*mzv[2]^2)/5 - (128*ln2^2*Pi^2*mzv[3])/3 - 
    (56*Pi^2*mzv[2]*mzv[3])/3 - (4*Pi^2*mzv[5])/5, 
   (16384*ln2^6*Pi^2)/45 + (7168*ln2^4*Pi^2*mzv[2])/3 + 
    (17664*ln2^2*Pi^2*mzv[2]^2)/5 + (4552*Pi^2*mzv[2]^3)/7 - 
    (1024*ln2^3*Pi^2*mzv[3])/9 - (448*ln2*Pi^2*mzv[2]*mzv[3])/3 + 
    (8*Pi^2*mzv[3]^2)/9 - (32*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + (57344*ln2^5*Pi^2*mzv[2])/15 + 
    (47104*ln2^3*Pi^2*mzv[2]^2)/5 + (36416*ln2*Pi^2*mzv[2]^3)/7 - 
    (2048*ln2^4*Pi^2*mzv[3])/9 - (1792*ln2^2*Pi^2*mzv[2]*mzv[3])/3 - 
    (736*Pi^2*mzv[2]^2*mzv[3])/5 + (64*ln2*Pi^2*mzv[3]^2)/9 - 
    (128*ln2^2*Pi^2*mzv[5])/5 - (56*Pi^2*mzv[2]*mzv[5])/5 - 
    (4*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + (229376*ln2^6*Pi^2*mzv[2])/
     45 + (94208*ln2^4*Pi^2*mzv[2]^2)/5 + (145664*ln2^2*Pi^2*mzv[2]^3)/7 + 
    (79968*Pi^2*mzv[2]^4)/25 - (16384*ln2^5*Pi^2*mzv[3])/45 - 
    (14336*ln2^3*Pi^2*mzv[2]*mzv[3])/9 - (5888*ln2*Pi^2*mzv[2]^2*mzv[3])/5 + 
    (256*ln2^2*Pi^2*mzv[3]^2)/9 + (112*Pi^2*mzv[2]*mzv[3]^2)/9 - 
    (1024*ln2^3*Pi^2*mzv[5])/15 - (448*ln2*Pi^2*mzv[2]*mzv[5])/5 + 
    (16*Pi^2*mzv[3]*mzv[5])/15 - (32*ln2*Pi^2*mzv[7])/7, 
   (1048576*ln2^9*Pi^2)/2835 + (262144*ln2^7*Pi^2*mzv[2])/45 + 
    (753664*ln2^5*Pi^2*mzv[2]^2)/25 + (1165312*ln2^3*Pi^2*mzv[2]^3)/21 + 
    (639744*ln2*Pi^2*mzv[2]^4)/25 - (65536*ln2^6*Pi^2*mzv[3])/135 - 
    (28672*ln2^4*Pi^2*mzv[2]*mzv[3])/9 - (23552*ln2^2*Pi^2*mzv[2]^2*mzv[3])/
     5 - (18208*Pi^2*mzv[2]^3*mzv[3])/21 + (2048*ln2^3*Pi^2*mzv[3]^2)/27 + 
    (896*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 - (32*Pi^2*mzv[3]^3)/81 - 
    (2048*ln2^4*Pi^2*mzv[5])/15 - (1792*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 
    (2208*Pi^2*mzv[2]^2*mzv[5])/25 + (128*ln2*Pi^2*mzv[3]*mzv[5])/15 - 
    (128*ln2^2*Pi^2*mzv[7])/7 - 8*Pi^2*mzv[2]*mzv[7] - (4*Pi^2*mzv[9])/9, 
   (4194304*ln2^10*Pi^2)/14175 + (262144*ln2^8*Pi^2*mzv[2])/45 + 
    (3014656*ln2^6*Pi^2*mzv[2]^2)/75 + (2330624*ln2^4*Pi^2*mzv[2]^3)/21 + 
    (2558976*ln2^2*Pi^2*mzv[2]^4)/25 + (5360832*Pi^2*mzv[2]^5)/385 - 
    (524288*ln2^7*Pi^2*mzv[3])/945 - (229376*ln2^5*Pi^2*mzv[2]*mzv[3])/45 - 
    (188416*ln2^3*Pi^2*mzv[2]^2*mzv[3])/15 - 
    (145664*ln2*Pi^2*mzv[2]^3*mzv[3])/21 + (4096*ln2^4*Pi^2*mzv[3]^2)/27 + 
    (3584*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 + (1472*Pi^2*mzv[2]^2*mzv[3]^2)/15 - 
    (256*ln2*Pi^2*mzv[3]^3)/81 - (16384*ln2^5*Pi^2*mzv[5])/75 - 
    (14336*ln2^3*Pi^2*mzv[2]*mzv[5])/15 - (17664*ln2*Pi^2*mzv[2]^2*mzv[5])/
     25 + (512*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + (224*Pi^2*mzv[2]*mzv[3]*mzv[5])/
     15 + (8*Pi^2*mzv[5]^2)/25 - (1024*ln2^3*Pi^2*mzv[7])/21 - 
    64*ln2*Pi^2*mzv[2]*mzv[7] + (16*Pi^2*mzv[3]*mzv[7])/21 - 
    (32*ln2*Pi^2*mzv[9])/9}, 2, 13, 1], SeriesData[ep, 0, 
  {6*Pi^2*mzv[2], 72*ln2*Pi^2*mzv[2], 432*ln2^2*Pi^2*mzv[2] + 
    204*Pi^2*mzv[2]^2, 1728*ln2^3*Pi^2*mzv[2] + 2448*ln2*Pi^2*mzv[2]^2 - 
    524*Pi^2*mzv[2]*mzv[3], 5184*ln2^4*Pi^2*mzv[2] + 
    14688*ln2^2*Pi^2*mzv[2]^2 + (27012*Pi^2*mzv[2]^3)/5 - 
    6288*ln2*Pi^2*mzv[2]*mzv[3], (62208*ln2^5*Pi^2*mzv[2])/5 + 
    58752*ln2^3*Pi^2*mzv[2]^2 + (324144*ln2*Pi^2*mzv[2]^3)/5 - 
    37728*ln2^2*Pi^2*mzv[2]*mzv[3] - 17816*Pi^2*mzv[2]^2*mzv[3] - 
    (145284*Pi^2*mzv[2]*mzv[5])/5, (124416*ln2^6*Pi^2*mzv[2])/5 + 
    176256*ln2^4*Pi^2*mzv[2]^2 + (1944864*ln2^2*Pi^2*mzv[2]^3)/5 + 
    (1088616*Pi^2*mzv[2]^4)/7 - 150912*ln2^3*Pi^2*mzv[2]*mzv[3] - 
    213792*ln2*Pi^2*mzv[2]^2*mzv[3] + (68644*Pi^2*mzv[2]*mzv[3]^2)/3 - 
    (1743408*ln2*Pi^2*mzv[2]*mzv[5])/5, (1492992*ln2^7*Pi^2*mzv[2])/35 + 
    (2115072*ln2^5*Pi^2*mzv[2]^2)/5 + (7779456*ln2^3*Pi^2*mzv[2]^3)/5 + 
    (13063392*ln2*Pi^2*mzv[2]^4)/7 - 452736*ln2^4*Pi^2*mzv[2]*mzv[3] - 
    1282752*ln2^2*Pi^2*mzv[2]^2*mzv[3] - (2359048*Pi^2*mzv[2]^3*mzv[3])/5 + 
    274576*ln2*Pi^2*mzv[2]*mzv[3]^2 - (10460448*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 
    (4939656*Pi^2*mzv[2]^2*mzv[5])/5 - (10818132*Pi^2*mzv[2]*mzv[7])/7, 
   (2239488*ln2^8*Pi^2*mzv[2])/35 + (4230144*ln2^6*Pi^2*mzv[2]^2)/5 + 
    (23338368*ln2^4*Pi^2*mzv[2]^3)/5 + (78380352*ln2^2*Pi^2*mzv[2]^4)/7 + 
    (881916396*Pi^2*mzv[2]^5)/175 - (5432832*ln2^5*Pi^2*mzv[2]*mzv[3])/5 - 
    5131008*ln2^3*Pi^2*mzv[2]^2*mzv[3] - (28308576*ln2*Pi^2*mzv[2]^3*mzv[3])/
     5 + 1647456*ln2^2*Pi^2*mzv[2]*mzv[3]^2 + 
    (2333896*Pi^2*mzv[2]^2*mzv[3]^2)/3 - (41841792*ln2^3*Pi^2*mzv[2]*mzv[5])/
     5 - (59275872*ln2*Pi^2*mzv[2]^2*mzv[5])/5 + 
    (12688136*Pi^2*mzv[2]*mzv[3]*mzv[5])/5 - 
    (129817584*ln2*Pi^2*mzv[2]*mzv[7])/7}, 4, 13, 1], 
 SeriesData[ep, 0, {6*Pi^2*mzv[2], 144*ln2*Pi^2*mzv[2] - 42*Pi^2*mzv[3], 
   1728*ln2^2*Pi^2*mzv[2] + (498*Pi^2*mzv[2]^2)/5 - 1008*ln2*Pi^2*mzv[3] + 
    384*Pi^2*mzv[-3, 1], 13824*ln2^3*Pi^2*mzv[2] + 
    (11952*ln2*Pi^2*mzv[2]^2)/5 - 12096*ln2^2*Pi^2*mzv[3] - 
    1748*Pi^2*mzv[2]*mzv[3] + 5196*Pi^2*mzv[5] + 9216*ln2*Pi^2*mzv[-3, 1] + 
    6144*Pi^2*mzv[-3, 1, 1], 82944*ln2^4*Pi^2*mzv[2] + 
    (143424*ln2^2*Pi^2*mzv[2]^2)/5 - 27396*Pi^2*mzv[2]^3 - 
    96768*ln2^3*Pi^2*mzv[3] - 41952*ln2*Pi^2*mzv[2]*mzv[3] + 
    57488*Pi^2*mzv[3]^2 + 124704*ln2*Pi^2*mzv[5] - 144384*Pi^2*mzv[-5, 1] + 
    110592*ln2^2*Pi^2*mzv[-3, 1] + 2304*Pi^2*mzv[2]*mzv[-3, 1] + 
    147456*ln2*Pi^2*mzv[-3, 1, 1] + 98304*Pi^2*mzv[-3, 1, 1, 1], 
   (1990656*ln2^5*Pi^2*mzv[2])/5 + (1147392*ln2^3*Pi^2*mzv[2]^2)/5 - 
    657504*ln2*Pi^2*mzv[2]^3 - 580608*ln2^4*Pi^2*mzv[3] - 
    503424*ln2^2*Pi^2*mzv[2]*mzv[3] + (1852904*Pi^2*mzv[2]^2*mzv[3])/17 + 
    1379712*ln2*Pi^2*mzv[3]^2 + 1496448*ln2^2*Pi^2*mzv[5] + 
    (49049952*Pi^2*mzv[2]*mzv[5])/85 - (12696630*Pi^2*mzv[7])/17 - 
    3465216*ln2*Pi^2*mzv[-5, 1] + 884736*ln2^3*Pi^2*mzv[-3, 1] + 
    55296*ln2*Pi^2*mzv[2]*mzv[-3, 1] - 49664*Pi^2*mzv[3]*mzv[-3, 1] - 
    (6316032*Pi^2*mzv[-5, 1, 1])/17 + 1769472*ln2^2*Pi^2*mzv[-3, 1, 1] + 
    36864*Pi^2*mzv[2]*mzv[-3, 1, 1] - (5492736*Pi^2*mzv[-3, 3, 1])/17 + 
    2359296*ln2*Pi^2*mzv[-3, 1, 1, 1] + 1572864*Pi^2*mzv[-3, 1, 1, 1, 1], 
   (7962624*ln2^6*Pi^2*mzv[2])/5 + (6884352*ln2^4*Pi^2*mzv[2]^2)/5 - 
    7890048*ln2^2*Pi^2*mzv[2]^3 - (5297324568*Pi^2*mzv[2]^4)/2975 - 
    (13934592*ln2^5*Pi^2*mzv[3])/5 - 4027392*ln2^3*Pi^2*mzv[2]*mzv[3] + 
    (44469696*ln2*Pi^2*mzv[2]^2*mzv[3])/17 + 16556544*ln2^2*Pi^2*mzv[3]^2 - 
    (117878608*Pi^2*mzv[2]*mzv[3]^2)/51 + 11971584*ln2^3*Pi^2*mzv[5] + 
    (1177198848*ln2*Pi^2*mzv[2]*mzv[5])/85 + (844366136*Pi^2*mzv[3]*mzv[5])/
     85 - (304719120*ln2*Pi^2*mzv[7])/17 + (47917056*Pi^2*mzv[-7, 1])/17 - 
    41582592*ln2^2*Pi^2*mzv[-5, 1] - 1849344*Pi^2*mzv[2]*mzv[-5, 1] + 
    5308416*ln2^4*Pi^2*mzv[-3, 1] + 663552*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - 
    (482304*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 1191936*ln2*Pi^2*mzv[3]*
     mzv[-3, 1] + (53266896*Pi^2*mzv[5, 3])/17 - 
    (151584768*ln2*Pi^2*mzv[-5, 1, 1])/17 + 14155776*ln2^3*Pi^2*
     mzv[-3, 1, 1] + 884736*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    794624*Pi^2*mzv[3]*mzv[-3, 1, 1] - (131825664*ln2*Pi^2*mzv[-3, 3, 1])/
     17 - (101056512*Pi^2*mzv[-5, 1, 1, 1])/17 + 28311552*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1] + 589824*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 
    (87883776*Pi^2*mzv[-3, 3, 1, 1])/17 + 37748736*ln2*Pi^2*
     mzv[-3, 1, 1, 1, 1] + 25165824*Pi^2*mzv[-3, 1, 1, 1, 1, 1], 
   (191102976*ln2^7*Pi^2*mzv[2])/35 + (165224448*ln2^5*Pi^2*mzv[2]^2)/25 - 
    63120384*ln2^3*Pi^2*mzv[2]^3 - (127135789632*ln2*Pi^2*mzv[2]^4)/2975 - 
    (55738368*ln2^6*Pi^2*mzv[3])/5 - 24164352*ln2^4*Pi^2*mzv[2]*mzv[3] + 
    (533636352*ln2^2*Pi^2*mzv[2]^2*mzv[3])/17 - 
    (3990717276192*Pi^2*mzv[2]^3*mzv[3])/25585 + 132452352*ln2^3*Pi^2*
     mzv[3]^2 - (943028864*ln2*Pi^2*mzv[2]*mzv[3]^2)/17 + 
    (183140788048*Pi^2*mzv[3]^3)/2193 + 71829504*ln2^4*Pi^2*mzv[5] + 
    (14126386176*ln2^2*Pi^2*mzv[2]*mzv[5])/85 - 
    (3147453909672*Pi^2*mzv[2]^2*mzv[5])/18275 + 
    (20264787264*ln2*Pi^2*mzv[3]*mzv[5])/85 - (3656629440*ln2^2*Pi^2*mzv[7])/
     17 - (1845262546668*Pi^2*mzv[2]*mzv[7])/5117 + 
    (1335702710368*Pi^2*mzv[9])/731 + (1150009344*ln2*Pi^2*mzv[-7, 1])/17 - 
    332660736*ln2^3*Pi^2*mzv[-5, 1] - 44384256*ln2*Pi^2*mzv[2]*mzv[-5, 1] - 
    (28942536704*Pi^2*mzv[3]*mzv[-5, 1])/731 + 
    (127401984*ln2^5*Pi^2*mzv[-3, 1])/5 + 5308416*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1] - (11575296*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    14303232*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] - 101376*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] - (11798016*Pi^2*mzv[5]*mzv[-3, 1])/5 + 
    (1278405504*ln2*Pi^2*mzv[5, 3])/17 + (269547552768*Pi^2*mzv[-7, 1, 1])/
     731 - (1819017216*ln2^2*Pi^2*mzv[-5, 1, 1])/17 + 
    (76922880*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (57748783104*Pi^2*mzv[-5, 1, 3])/731 - (15772041216*Pi^2*mzv[-5, 3, 1])/
     731 + 84934656*ln2^4*Pi^2*mzv[-3, 1, 1] + 10616832*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1] - (7716864*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    19070976*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 
    (1581907968*ln2^2*Pi^2*mzv[-3, 3, 1])/17 - 
    (96657408*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (2425356288*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 226492416*ln2^3*Pi^2*
     mzv[-3, 1, 1, 1] + 14155776*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 
    12713984*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] - 
    (2109210624*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (1616904192*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 452984832*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1] + 9437184*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] - 
    (1406140416*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 603979776*ln2*Pi^2*
     mzv[-3, 1, 1, 1, 1, 1] + 402653184*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1], 
   (573308928*ln2^8*Pi^2*mzv[2])/35 + (660897792*ln2^6*Pi^2*mzv[2]^2)/25 - 
    378722304*ln2^4*Pi^2*mzv[2]^3 - (1525629475584*ln2^2*Pi^2*mzv[2]^4)/
     2975 - (51596517313312150944*Pi^2*mzv[2]^5)/1720582325 - 
    (191102976*ln2^7*Pi^2*mzv[3])/5 - (579944448*ln2^5*Pi^2*mzv[2]*mzv[3])/
     5 + (4269090816*ln2^3*Pi^2*mzv[2]^2*mzv[3])/17 - 
    (95777214628608*ln2*Pi^2*mzv[2]^3*mzv[3])/25585 + 
    794714112*ln2^4*Pi^2*mzv[3]^2 - (11316346368*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     17 + (16948855769379152*Pi^2*mzv[2]^2*mzv[3]^2)/1915305 + 
    (1465126304384*ln2*Pi^2*mzv[3]^3)/731 + (1723908096*ln2^5*Pi^2*mzv[5])/
     5 + (113011089408*ln2^3*Pi^2*mzv[2]*mzv[5])/85 - 
    (75538893832128*ln2*Pi^2*mzv[2]^2*mzv[5])/18275 + 
    (243177447168*ln2^2*Pi^2*mzv[3]*mzv[5])/85 + 
    (3010833040195952*Pi^2*mzv[2]*mzv[3]*mzv[5])/91205 + 
    (381424860984553824*Pi^2*mzv[5]^2)/4469045 - 
    (29253035520*ln2^3*Pi^2*mzv[7])/17 - 
    (44286301120032*ln2*Pi^2*mzv[2]*mzv[7])/5117 + 
    (17566470137471056*Pi^2*mzv[3]*mzv[7])/127687 + 
    (32056865048832*ln2*Pi^2*mzv[9])/731 - 
    (33121784049008640*Pi^2*mzv[-9, 1])/127687 + 
    (13800112128*ln2^2*Pi^2*mzv[-7, 1])/17 - 
    (3030847488*Pi^2*mzv[2]*mzv[-7, 1])/17 - 1995964416*ln2^4*Pi^2*
     mzv[-5, 1] - 532611072*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (417153385586688*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 - 
    (694620880896*ln2*Pi^2*mzv[3]*mzv[-5, 1])/731 + 
    (509607936*ln2^6*Pi^2*mzv[-3, 1])/5 + 31850496*ln2^4*Pi^2*mzv[2]*
     mzv[-3, 1] - (138903552*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    (123872256*Pi^2*mzv[2]^3*mzv[-3, 1])/35 - 114425856*ln2^3*Pi^2*mzv[3]*
     mzv[-3, 1] - 2433024*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 
    (9339904*Pi^2*mzv[3]^2*mzv[-3, 1])/3 - 
    (283152384*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 + 
    (15340866048*ln2^2*Pi^2*mzv[5, 3])/17 + 
    (70724329634016*Pi^2*mzv[2]*mzv[5, 3])/18241 + 
    (3192554198229120*Pi^2*mzv[7, 3])/893809 + 
    (6469141266432*ln2*Pi^2*mzv[-7, 1, 1])/731 - 
    (14552137728*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
    (1846149120*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
    (510756294656000*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 - 
    (1385970794496*ln2*Pi^2*mzv[-5, 1, 3])/731 - 
    (378528989184*ln2*Pi^2*mzv[-5, 3, 1])/731 + 
    (2038431744*ln2^5*Pi^2*mzv[-3, 1, 1])/5 + 84934656*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1, 1] - (185204736*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    228851712*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 1622016*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1, 1] - (188768256*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 - 
    (12655263744*ln2^3*Pi^2*mzv[-3, 3, 1])/17 - 
    (2319777792*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    (774094848*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 + 
    (187222527049728*Pi^2*mzv[-7, 1, 1, 1])/7511 - 
    (29104275456*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 + 
    (1230766080*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 + 
    (673977552076800*Pi^2*mzv[-5, 1, 1, 3])/127687 - 
    (59628962709504*Pi^2*mzv[-5, 1, 3, 1])/18241 - 
    (206043151859712*Pi^2*mzv[-5, 3, 1, 1])/127687 + 
    1358954496*ln2^4*Pi^2*mzv[-3, 1, 1, 1] + 169869312*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - (123469824*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 - 
    305135616*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] - 
    (25310527488*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (1546518528*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 
    (9938160451584*Pi^2*mzv[-3, 3, 3, 1])/18241 - 
    (38805700608*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 
    3623878656*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1] + 226492416*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] - 203423744*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] - 
    (33747369984*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
    (25870467072*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 + 
    7247757312*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] + 
    150994944*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1] - 
    (22498246656*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 + 
    9663676416*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1] + 
    6442450944*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]}, 4, 13, 1], 
 SeriesData[ep, 0, {6*Pi^2*mzv[2], 96*ln2*Pi^2*mzv[2] - 14*Pi^2*mzv[3], 
   768*ln2^2*Pi^2*mzv[2] + (1318*Pi^2*mzv[2]^2)/5 - 224*ln2*Pi^2*mzv[3] + 
    64*Pi^2*mzv[-3, 1], 4096*ln2^3*Pi^2*mzv[2] + (21088*ln2*Pi^2*mzv[2]^2)/
     5 - 1792*ln2^2*Pi^2*mzv[3] - 500*Pi^2*mzv[2]*mzv[3] - 962*Pi^2*mzv[5] + 
    1024*ln2*Pi^2*mzv[-3, 1] + 512*Pi^2*mzv[-3, 1, 1], 
   16384*ln2^4*Pi^2*mzv[2] + (168704*ln2^2*Pi^2*mzv[2]^2)/5 + 
    (281644*Pi^2*mzv[2]^3)/35 - (28672*ln2^3*Pi^2*mzv[3])/3 - 
    8000*ln2*Pi^2*mzv[2]*mzv[3] + (7244*Pi^2*mzv[3]^2)/3 - 
    15392*ln2*Pi^2*mzv[5] - 256*Pi^2*mzv[-5, 1] + 
    8192*ln2^2*Pi^2*mzv[-3, 1] + 4480*Pi^2*mzv[2]*mzv[-3, 1] + 
    8192*ln2*Pi^2*mzv[-3, 1, 1] + 4096*Pi^2*mzv[-3, 1, 1, 1], 
   (262144*ln2^5*Pi^2*mzv[2])/5 + (2699264*ln2^3*Pi^2*mzv[2]^2)/15 + 
    (4506304*ln2*Pi^2*mzv[2]^3)/35 - (114688*ln2^4*Pi^2*mzv[3])/3 - 
    64000*ln2^2*Pi^2*mzv[2]*mzv[3] - (236816*Pi^2*mzv[2]^2*mzv[3])/255 + 
    (115904*ln2*Pi^2*mzv[3]^2)/3 - 123136*ln2^2*Pi^2*mzv[5] + 
    (3266612*Pi^2*mzv[2]*mzv[5])/85 - (3771251*Pi^2*mzv[7])/17 - 
    4096*ln2*Pi^2*mzv[-5, 1] + (131072*ln2^3*Pi^2*mzv[-3, 1])/3 + 
    71680*ln2*Pi^2*mzv[2]*mzv[-3, 1] - (80128*Pi^2*mzv[3]*mzv[-3, 1])/3 - 
    (1208320*Pi^2*mzv[-5, 1, 1])/17 + 65536*ln2^2*Pi^2*mzv[-3, 1, 1] + 
    35840*Pi^2*mzv[2]*mzv[-3, 1, 1] + (195584*Pi^2*mzv[-3, 3, 1])/17 + 
    65536*ln2*Pi^2*mzv[-3, 1, 1, 1] + 32768*Pi^2*mzv[-3, 1, 1, 1, 1], 
   (2097152*ln2^6*Pi^2*mzv[2])/15 + (10797056*ln2^4*Pi^2*mzv[2]^2)/15 + 
    (36050432*ln2^2*Pi^2*mzv[2]^3)/35 + (2584695008*Pi^2*mzv[2]^4)/6375 - 
    (1835008*ln2^5*Pi^2*mzv[3])/15 - (1024000*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
    (3789056*ln2*Pi^2*mzv[2]^2*mzv[3])/255 + (927232*ln2^2*Pi^2*mzv[3]^2)/3 - 
    (1928632*Pi^2*mzv[2]*mzv[3]^2)/51 - (1970176*ln2^3*Pi^2*mzv[5])/3 + 
    (52265792*ln2*Pi^2*mzv[2]*mzv[5])/85 - (146088664*Pi^2*mzv[3]*mzv[5])/
     255 - (60340016*ln2*Pi^2*mzv[7])/17 + (26810880*Pi^2*mzv[-7, 1])/17 - 
    32768*ln2^2*Pi^2*mzv[-5, 1] - 17920*Pi^2*mzv[2]*mzv[-5, 1] + 
    (524288*ln2^4*Pi^2*mzv[-3, 1])/3 + 573440*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 
    (900608*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    (1282048*ln2*Pi^2*mzv[3]*mzv[-3, 1])/3 - (9857424*Pi^2*mzv[5, 3])/85 - 
    (19333120*ln2*Pi^2*mzv[-5, 1, 1])/17 + (1048576*ln2^3*Pi^2*mzv[-3, 1, 1])/
     3 + 573440*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    (641024*Pi^2*mzv[3]*mzv[-3, 1, 1])/3 + (3129344*ln2*Pi^2*mzv[-3, 3, 1])/
     17 - (9666560*Pi^2*mzv[-5, 1, 1, 1])/17 + 524288*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1] + 286720*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
    (1564672*Pi^2*mzv[-3, 3, 1, 1])/17 + 524288*ln2*Pi^2*
     mzv[-3, 1, 1, 1, 1] + 262144*Pi^2*mzv[-3, 1, 1, 1, 1, 1], 
   (33554432*ln2^7*Pi^2*mzv[2])/105 + (172752896*ln2^5*Pi^2*mzv[2]^2)/75 + 
    (576806912*ln2^3*Pi^2*mzv[2]^3)/105 + (41355120128*ln2*Pi^2*mzv[2]^4)/
     6375 - (14680064*ln2^6*Pi^2*mzv[3])/45 - 
    (4096000*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 
    (30312448*ln2^2*Pi^2*mzv[2]^2*mzv[3])/255 - 
    (93119607152*Pi^2*mzv[2]^3*mzv[3])/76755 + (14835712*ln2^3*Pi^2*mzv[3]^2)/
     9 - (30858112*ln2*Pi^2*mzv[2]*mzv[3]^2)/51 - (1883678768*Pi^2*mzv[3]^3)/
     6579 - (7880704*ln2^4*Pi^2*mzv[5])/3 + 
    (418126336*ln2^2*Pi^2*mzv[2]*mzv[5])/85 - 
    (82971194656*Pi^2*mzv[2]^2*mzv[5])/54825 - 
    (2337418624*ln2*Pi^2*mzv[3]*mzv[5])/255 - (482720128*ln2^2*Pi^2*mzv[7])/
     17 - (49558760666*Pi^2*mzv[2]*mzv[7])/5117 + (102510838258*Pi^2*mzv[9])/
     6579 + (428974080*ln2*Pi^2*mzv[-7, 1])/17 - 
    (524288*ln2^3*Pi^2*mzv[-5, 1])/3 - 286720*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (1485295616*Pi^2*mzv[3]*mzv[-5, 1])/2193 + 
    (8388608*ln2^5*Pi^2*mzv[-3, 1])/15 + 
    (9175040*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
    (14409728*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    (10256384*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/3 - 
    (3249664*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 - 
    (6021376*Pi^2*mzv[5]*mzv[-3, 1])/5 - (157718784*ln2*Pi^2*mzv[5, 3])/85 + 
    (4690984960*Pi^2*mzv[-7, 1, 1])/731 - 
    (154664960*ln2^2*Pi^2*mzv[-5, 1, 1])/17 - 
    (65708032*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + (1668001792*Pi^2*mzv[-5, 1, 3])/
     2193 + (906391552*Pi^2*mzv[-5, 3, 1])/2193 + 
    (4194304*ln2^4*Pi^2*mzv[-3, 1, 1])/3 + 4587520*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + (7204864*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    (10256384*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1])/3 + 
    (25034752*ln2^2*Pi^2*mzv[-3, 3, 1])/17 + 
    (10545152*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (154664960*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 
    (8388608*ln2^3*Pi^2*mzv[-3, 1, 1, 1])/3 + 4587520*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - (5128192*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/3 + 
    (25034752*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (77332480*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 4194304*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1] + 2293760*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
    (12517376*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 4194304*ln2*Pi^2*
     mzv[-3, 1, 1, 1, 1, 1] + 2097152*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1], 
   (67108864*ln2^8*Pi^2*mzv[2])/105 + (1382023168*ln2^6*Pi^2*mzv[2]^2)/225 + 
    (2307227648*ln2^4*Pi^2*mzv[2]^3)/105 + (330840961024*ln2^2*Pi^2*mzv[2]^4)/
     6375 + (7431655412075316272*Pi^2*mzv[2]^5)/25808734875 - 
    (33554432*ln2^7*Pi^2*mzv[3])/45 - (13107200*ln2^5*Pi^2*mzv[2]*mzv[3])/3 - 
    (484999168*ln2^3*Pi^2*mzv[2]^2*mzv[3])/765 - 
    (1489913714432*ln2*Pi^2*mzv[2]^3*mzv[3])/76755 + 
    (59342848*ln2^4*Pi^2*mzv[3]^2)/9 - (246864896*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     51 - (383857943134432*Pi^2*mzv[2]^2*mzv[3]^2)/5745915 - 
    (30138860288*ln2*Pi^2*mzv[3]^3)/6579 - (126091264*ln2^5*Pi^2*mzv[5])/15 + 
    (6690021376*ln2^3*Pi^2*mzv[2]*mzv[5])/255 - 
    (1327539114496*ln2*Pi^2*mzv[2]^2*mzv[5])/54825 - 
    (18699348992*ln2^2*Pi^2*mzv[3]*mzv[5])/255 - 
    (15163619356112*Pi^2*mzv[2]*mzv[3]*mzv[5])/54723 - 
    (3822994593022018*Pi^2*mzv[5]^2)/4469045 - (7723522048*ln2^3*Pi^2*mzv[7])/
     51 - (792940170656*ln2*Pi^2*mzv[2]*mzv[7])/5117 - 
    (29639722372744*Pi^2*mzv[3]*mzv[7])/22533 + 
    (1640173412128*ln2*Pi^2*mzv[9])/6579 + (281589465800704*Pi^2*mzv[-9, 1])/
     127687 + (3431792640*ln2^2*Pi^2*mzv[-7, 1])/17 + 
    (1493769216*Pi^2*mzv[2]*mzv[-7, 1])/17 - (2097152*ln2^4*Pi^2*mzv[-5, 1])/
     3 - 2293760*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] - 
    (4838442379264*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 + 
    (23764729856*ln2*Pi^2*mzv[3]*mzv[-5, 1])/2193 + 
    (67108864*ln2^6*Pi^2*mzv[-3, 1])/45 + 
    (36700160*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
    (115277824*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
    (219728384*Pi^2*mzv[2]^3*mzv[-3, 1])/35 - 
    (164102144*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/9 - 
    (51994624*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 + 
    (21848576*Pi^2*mzv[3]^2*mzv[-3, 1])/9 - 
    (96342016*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 - 
    (1261750272*ln2^2*Pi^2*mzv[5, 3])/85 - 
    (4134058390112*Pi^2*mzv[2]*mzv[5, 3])/91205 - 
    (33487102949378*Pi^2*mzv[7, 3])/893809 + 
    (75055759360*ln2*Pi^2*mzv[-7, 1, 1])/731 - 
    (2474639360*ln2^3*Pi^2*mzv[-5, 1, 1])/51 - 
    (1051328512*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (7802054410240*Pi^2*mzv[3]*mzv[-5, 1, 1])/383061 + 
    (26688028672*ln2*Pi^2*mzv[-5, 1, 3])/2193 + 
    (14502264832*ln2*Pi^2*mzv[-5, 3, 1])/2193 + 
    (67108864*ln2^5*Pi^2*mzv[-3, 1, 1])/15 + 
    (73400320*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/3 + 
    (115277824*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    (82051072*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1])/3 - 
    (25997312*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/3 - 
    (48171008*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 + 
    (400556032*ln2^3*Pi^2*mzv[-3, 3, 1])/51 + 
    (168722432*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (169373696*Pi^2*mzv[3]*mzv[-3, 3, 1])/51 - 
    (1099843829760*Pi^2*mzv[-7, 1, 1, 1])/7511 - 
    (1237319680*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (525664256*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (7005533831168*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
    (491138482176*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
    (2105696157696*Pi^2*mzv[-5, 3, 1, 1])/127687 + 
    (33554432*ln2^4*Pi^2*mzv[-3, 1, 1, 1])/3 + 36700160*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] + (57638912*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 - 
    (82051072*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/3 + 
    (200278016*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    (84361216*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
    (81856413696*Pi^2*mzv[-3, 3, 3, 1])/18241 - 
    (1237319680*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 
    (67108864*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1])/3 + 36700160*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] - (41025536*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/3 + 
    (200278016*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
    (618659840*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 + 33554432*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1, 1] + 18350080*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1] + 
    (100139008*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 + 
    33554432*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1] + 
    16777216*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]}, 4, 13, 1], 
 SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 26*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 208*ln2*Pi^2*mzv[2] - (2284*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 832*ln2^2*Pi^2*mzv[2] - (3456*Pi^2*mzv[2]^2)/5 + 
    (5920*ln2*Pi^2*mzv[3])/3 - 4608*Pi^2*mzv[-3, 1], 
   (4096*ln2^5*Pi^2)/15 + (6656*ln2^3*Pi^2*mzv[2])/3 + 
    (48384*ln2*Pi^2*mzv[2]^2)/5 - (24704*ln2^2*Pi^2*mzv[3])/3 - 
    (153560*Pi^2*mzv[2]*mzv[3])/3 + (34556*Pi^2*mzv[5])/5 + 
    18432*ln2*Pi^2*mzv[-3, 1] + 55296*Pi^2*mzv[-3, 1, 1], 
   (16384*ln2^6*Pi^2)/45 + (13312*ln2^4*Pi^2*mzv[2])/3 + 
    (41472*ln2^2*Pi^2*mzv[2]^2)/5 + (788968*Pi^2*mzv[2]^3)/35 - 
    (4096*ln2^3*Pi^2*mzv[3])/9 + (540992*ln2*Pi^2*mzv[2]*mzv[3])/3 - 
    (1647736*Pi^2*mzv[3]^2)/9 - (408992*ln2*Pi^2*mzv[5])/5 + 
    755712*Pi^2*mzv[-5, 1] - 36864*ln2^2*Pi^2*mzv[-3, 1] - 
    147456*Pi^2*mzv[2]*mzv[-3, 1] - 221184*ln2*Pi^2*mzv[-3, 1, 1] - 
    663552*Pi^2*mzv[-3, 1, 1, 1], (131072*ln2^7*Pi^2)/315 + 
    (106496*ln2^5*Pi^2*mzv[2])/15 + (313344*ln2^3*Pi^2*mzv[2]^2)/5 + 
    (3540032*ln2*Pi^2*mzv[2]^3)/35 - (201728*ln2^4*Pi^2*mzv[3])/9 - 
    (1374976*ln2^2*Pi^2*mzv[2]*mzv[3])/3 - (25864128*Pi^2*mzv[2]^2*mzv[3])/
     85 + (6928576*ln2*Pi^2*mzv[3]^2)/9 - (265088*ln2^2*Pi^2*mzv[5])/5 + 
    (140028152*Pi^2*mzv[2]*mzv[5])/85 - (901896812*Pi^2*mzv[7])/119 - 
    3022848*ln2*Pi^2*mzv[-5, 1] + 49152*ln2^3*Pi^2*mzv[-3, 1] + 
    589824*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 577536*Pi^2*mzv[3]*mzv[-3, 1] - 
    (49987584*Pi^2*mzv[-5, 1, 1])/17 + 442368*ln2^2*Pi^2*mzv[-3, 1, 1] + 
    1769472*Pi^2*mzv[2]*mzv[-3, 1, 1] - (17362944*Pi^2*mzv[-3, 3, 1])/17 + 
    2654208*ln2*Pi^2*mzv[-3, 1, 1, 1] + 7962624*Pi^2*mzv[-3, 1, 1, 1, 1], 
   (131072*ln2^8*Pi^2)/315 + (425984*ln2^6*Pi^2*mzv[2])/45 + 
    (423936*ln2^4*Pi^2*mzv[2]^2)/5 + (19703552*ln2^2*Pi^2*mzv[2]^3)/35 - 
    (9446775232*Pi^2*mzv[2]^4)/14875 - (167936*ln2^5*Pi^2*mzv[3])/9 + 
    (3155968*ln2^3*Pi^2*mzv[2]*mzv[3])/9 + 
    (12943872*ln2*Pi^2*mzv[2]^2*mzv[3])/17 - (12506624*ln2^2*Pi^2*mzv[3]^2)/
     9 + (2514729872*Pi^2*mzv[2]*mzv[3]^2)/153 - (7604224*ln2^3*Pi^2*mzv[5])/
     15 - (671566784*ln2*Pi^2*mzv[2]*mzv[5])/85 - 
    (7168081168*Pi^2*mzv[3]*mzv[5])/255 + (3260479616*ln2*Pi^2*mzv[7])/119 - 
    (610449408*Pi^2*mzv[-7, 1])/17 + 6045696*ln2^2*Pi^2*mzv[-5, 1] + 
    25012224*Pi^2*mzv[2]*mzv[-5, 1] - 49152*ln2^4*Pi^2*mzv[-3, 1] - 
    1179648*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - 
    (19740672*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 2310144*ln2*Pi^2*mzv[3]*
     mzv[-3, 1] - (679945536*Pi^2*mzv[5, 3])/85 + 
    (199950336*ln2*Pi^2*mzv[-5, 1, 1])/17 - 589824*ln2^3*Pi^2*mzv[-3, 1, 1] - 
    7077888*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 6930432*Pi^2*mzv[3]*
     mzv[-3, 1, 1] + (69451776*ln2*Pi^2*mzv[-3, 3, 1])/17 + 
    (599851008*Pi^2*mzv[-5, 1, 1, 1])/17 - 5308416*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1] - 21233664*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
    (208355328*Pi^2*mzv[-3, 3, 1, 1])/17 - 31850496*ln2*Pi^2*
     mzv[-3, 1, 1, 1, 1] - 95551488*Pi^2*mzv[-3, 1, 1, 1, 1, 1], 
   (1048576*ln2^9*Pi^2)/2835 + (3407872*ln2^7*Pi^2*mzv[2])/315 + 
    (4202496*ln2^5*Pi^2*mzv[2]^2)/25 + (27090944*ln2^3*Pi^2*mzv[2]^3)/21 + 
    (132771981568*ln2*Pi^2*mzv[2]^4)/14875 - (4907008*ln2^6*Pi^2*mzv[3])/
     135 - (7843840*ln2^4*Pi^2*mzv[2]*mzv[3])/9 - 
    (284387328*ln2^2*Pi^2*mzv[2]^2*mzv[3])/85 - 
    (5181604281056*Pi^2*mzv[2]^3*mzv[3])/10965 + 
    (60830720*ln2^3*Pi^2*mzv[3]^2)/27 - (9982303616*ln2*Pi^2*mzv[2]*mzv[3]^2)/
     153 + (15058609024544*Pi^2*mzv[3]^3)/59211 - (9724928*ln2^4*Pi^2*mzv[5])/
     15 + (897316864*ln2^2*Pi^2*mzv[2]*mzv[5])/85 - 
    (10281406913856*Pi^2*mzv[2]^2*mzv[5])/18275 + 
    (5951577728*ln2*Pi^2*mzv[3]*mzv[5])/51 - (7909389760*ln2^2*Pi^2*mzv[7])/
     119 - (6617669179048*Pi^2*mzv[2]*mzv[7])/5117 + 
    (36151080601468*Pi^2*mzv[9])/6579 + (2441797632*ln2*Pi^2*mzv[-7, 1])/17 - 
    8060928*ln2^3*Pi^2*mzv[-5, 1] - 100048896*ln2*Pi^2*mzv[2]*mzv[-5, 1] - 
    (163766833152*Pi^2*mzv[3]*mzv[-5, 1])/731 + 
    (196608*ln2^5*Pi^2*mzv[-3, 1])/5 + 1572864*ln2^3*Pi^2*mzv[2]*mzv[-3, 1] + 
    (78962688*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 4620288*ln2^2*Pi^2*mzv[3]*
     mzv[-3, 1] + 18812928*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 
    (127199232*Pi^2*mzv[5]*mzv[-3, 1])/5 + (2719782144*ln2*Pi^2*mzv[5, 3])/
     85 + (940122021888*Pi^2*mzv[-7, 1, 1])/731 - 
    (399900672*ln2^2*Pi^2*mzv[-5, 1, 1])/17 - 
    (1521967104*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (121188777984*Pi^2*mzv[-5, 1, 3])/731 - (41675341824*Pi^2*mzv[-5, 3, 1])/
     731 + 589824*ln2^4*Pi^2*mzv[-3, 1, 1] + 14155776*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + (236888064*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 
    27721728*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 
    (138903552*ln2^2*Pi^2*mzv[-3, 3, 1])/17 - 
    (596754432*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (2399404032*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 7077888*ln2^3*Pi^2*
     mzv[-3, 1, 1, 1] + 84934656*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
    83165184*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] - 
    (833421312*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (7198212096*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 63700992*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1] + 254803968*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] - 
    (2500263936*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 382205952*ln2*Pi^2*
     mzv[-3, 1, 1, 1, 1, 1] + 1146617856*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1], 
   (4194304*ln2^10*Pi^2)/14175 + (3407872*ln2^8*Pi^2*mzv[2])/315 + 
    (5062656*ln2^6*Pi^2*mzv[2]^2)/25 + (293083136*ln2^4*Pi^2*mzv[2]^3)/105 + 
    (114395559424*ln2^2*Pi^2*mzv[2]^4)/14875 + 
    (424726345687619379456*Pi^2*mzv[2]^5)/8602911625 - 
    (33062912*ln2^7*Pi^2*mzv[3])/945 - (6127616*ln2^5*Pi^2*mzv[2]*mzv[3])/
     45 - (34013184*ln2^3*Pi^2*mzv[2]^2*mzv[3])/85 + 
    (144192955119872*ln2*Pi^2*mzv[2]^3*mzv[3])/76755 - 
    (39222272*ln2^4*Pi^2*mzv[3]^2)/27 + 
    (20271070720*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/153 - 
    (10038314304611328*Pi^2*mzv[2]^2*mzv[3]^2)/638435 - 
    (60244374984704*ln2*Pi^2*mzv[3]^3)/59211 - (99733504*ln2^5*Pi^2*mzv[5])/
     75 - (7155801088*ln2^3*Pi^2*mzv[2]*mzv[5])/255 + 
    (40638347967744*ln2*Pi^2*mzv[2]^2*mzv[5])/18275 - 
    (55173521408*ln2^2*Pi^2*mzv[3]*mzv[5])/255 - 
    (3165743362023392*Pi^2*mzv[2]*mzv[3]*mzv[5])/54723 - 
    (3065227800572749888*Pi^2*mzv[5]^2)/22345225 + 
    (20530114816*ln2^3*Pi^2*mzv[7])/357 + 
    (26096474915584*ln2*Pi^2*mzv[2]*mzv[7])/5117 - 
    (84307107091782560*Pi^2*mzv[3]*mzv[7])/383061 - 
    (145652516089600*ln2*Pi^2*mzv[9])/6579 + 
    (55774945624670208*Pi^2*mzv[-9, 1])/127687 - 
    (4883595264*ln2^2*Pi^2*mzv[-7, 1])/17 - 
    (16942215168*Pi^2*mzv[2]*mzv[-7, 1])/17 + 8060928*ln2^4*Pi^2*mzv[-5, 1] + 
    200097792*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] - 
    (231075192213504*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 + 
    (655067332608*ln2*Pi^2*mzv[3]*mzv[-5, 1])/731 - 
    (131072*ln2^6*Pi^2*mzv[-3, 1])/5 - 1572864*ln2^4*Pi^2*mzv[2]*mzv[-3, 1] - 
    (157925376*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    (586100736*Pi^2*mzv[2]^3*mzv[-3, 1])/5 - 6160384*ln2^3*Pi^2*mzv[3]*
     mzv[-3, 1] - 75251712*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] - 
    37187584*Pi^2*mzv[3]^2*mzv[-3, 1] - 
    (508796928*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 - 
    (5439564288*ln2^2*Pi^2*mzv[5, 3])/85 - 
    (588414074407488*Pi^2*mzv[2]*mzv[5, 3])/91205 - 
    (4958593459246872*Pi^2*mzv[7, 3])/893809 - 
    (3760488087552*ln2*Pi^2*mzv[-7, 1, 1])/731 + 
    (533200896*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
    (6087868416*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (759530305290240*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 + 
    (484755111936*ln2*Pi^2*mzv[-5, 1, 3])/731 + 
    (166701367296*ln2*Pi^2*mzv[-5, 3, 1])/731 - 
    (2359296*ln2^5*Pi^2*mzv[-3, 1, 1])/5 - 18874368*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1, 1] - (947552256*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    55443456*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 225755136*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1, 1] - (1526390784*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 + 
    (185204736*ln2^3*Pi^2*mzv[-3, 3, 1])/17 + 
    (2387017728*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    (2422996992*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 - 
    (342964115767296*Pi^2*mzv[-7, 1, 1, 1])/7511 + 
    (4798808064*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 + 
    (18263605248*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (1070785100316672*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
    (94393610993664*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
    (344675843702784*Pi^2*mzv[-5, 3, 1, 1])/127687 - 
    7077888*ln2^4*Pi^2*mzv[-3, 1, 1, 1] - 169869312*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - (2842656768*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 - 
    332660736*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 
    (1666842624*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    (7161053184*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
    (15732268498944*Pi^2*mzv[-3, 3, 3, 1])/18241 + 
    (28792848384*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 
    84934656*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1] - 1019215872*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] - 997982208*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] + 
    (10001055744*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 
    (86378545152*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 - 
    764411904*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] - 3057647616*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1, 1] + (30003167232*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 - 
    4586471424*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1] - 
    13759414272*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 2*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 16*ln2*Pi^2*mzv[2] + (596*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 64*ln2^2*Pi^2*mzv[2] - (6768*Pi^2*mzv[2]^2)/5 + 
    (4768*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 
    (512*ln2^3*Pi^2*mzv[2])/3 - (54144*ln2*Pi^2*mzv[2]^2)/5 + 
    (19072*ln2^2*Pi^2*mzv[3])/3 + (24520*Pi^2*mzv[2]*mzv[3])/3 + 
    (98396*Pi^2*mzv[5])/5, (16384*ln2^6*Pi^2)/45 + 
    (1024*ln2^4*Pi^2*mzv[2])/3 - (216576*ln2^2*Pi^2*mzv[2]^2)/5 - 
    (2797784*Pi^2*mzv[2]^3)/35 + (152576*ln2^3*Pi^2*mzv[3])/9 + 
    (196160*ln2*Pi^2*mzv[2]*mzv[3])/3 - (172312*Pi^2*mzv[3]^2)/9 + 
    (787168*ln2*Pi^2*mzv[5])/5, (131072*ln2^7*Pi^2)/315 + 
    (8192*ln2^5*Pi^2*mzv[2])/15 - (577536*ln2^3*Pi^2*mzv[2]^2)/5 - 
    (22382272*ln2*Pi^2*mzv[2]^3)/35 + (305152*ln2^4*Pi^2*mzv[3])/9 + 
    (784640*ln2^2*Pi^2*mzv[2]*mzv[3])/3 + 269184*Pi^2*mzv[2]^2*mzv[3] - 
    (1378496*ln2*Pi^2*mzv[3]^2)/9 + (3148672*ln2^2*Pi^2*mzv[5])/5 + 
    (3773752*Pi^2*mzv[2]*mzv[5])/5 + (8257532*Pi^2*mzv[7])/7, 
   (131072*ln2^8*Pi^2)/315 + (32768*ln2^6*Pi^2*mzv[2])/45 - 
    (1155072*ln2^4*Pi^2*mzv[2]^2)/5 - (89529088*ln2^2*Pi^2*mzv[2]^3)/35 - 
    (447044288*Pi^2*mzv[2]^4)/125 + (2441216*ln2^5*Pi^2*mzv[3])/45 + 
    (6277120*ln2^3*Pi^2*mzv[2]*mzv[3])/9 + 2153472*ln2*Pi^2*mzv[2]^2*mzv[3] - 
    (5513984*ln2^2*Pi^2*mzv[3]^2)/9 - (6596528*Pi^2*mzv[2]*mzv[3]^2)/9 + 
    (25189376*ln2^3*Pi^2*mzv[5])/15 + (30190016*ln2*Pi^2*mzv[2]*mzv[5])/5 - 
    (26269904*Pi^2*mzv[3]*mzv[5])/15 + (66060256*ln2*Pi^2*mzv[7])/7 + 
    (1492992*Pi^2*mzv[5, 3])/5, (1048576*ln2^9*Pi^2)/2835 + 
    (262144*ln2^7*Pi^2*mzv[2])/315 - (9240576*ln2^5*Pi^2*mzv[2]^2)/25 - 
    (716232704*ln2^3*Pi^2*mzv[2]^3)/105 - (3576354304*ln2*Pi^2*mzv[2]^4)/
     125 + (9764864*ln2^6*Pi^2*mzv[3])/135 + 
    (12554240*ln2^4*Pi^2*mzv[2]*mzv[3])/9 + 8613888*ln2^2*Pi^2*mzv[2]^2*
     mzv[3] + (937791776*Pi^2*mzv[2]^3*mzv[3])/105 - 
    (44111872*ln2^3*Pi^2*mzv[3]^2)/27 - (52772224*ln2*Pi^2*mzv[2]*mzv[3]^2)/
     9 + (84859168*Pi^2*mzv[3]^3)/81 + (50378752*ln2^4*Pi^2*mzv[5])/15 + 
    (120760064*ln2^2*Pi^2*mzv[2]*mzv[5])/5 + (571684032*Pi^2*mzv[2]^2*mzv[5])/
     25 - (210159232*ln2*Pi^2*mzv[3]*mzv[5])/15 + 
    (264241024*ln2^2*Pi^2*mzv[7])/7 + (314366968*Pi^2*mzv[2]*mzv[7])/7 + 
    (583374332*Pi^2*mzv[9])/9 + (11943936*ln2*Pi^2*mzv[5, 3])/5, 
   (4194304*ln2^10*Pi^2)/14175 + (262144*ln2^8*Pi^2*mzv[2])/315 - 
    (12320768*ln2^6*Pi^2*mzv[2]^2)/25 - (1432465408*ln2^4*Pi^2*mzv[2]^3)/
     105 - (14305417216*ln2^2*Pi^2*mzv[2]^4)/125 - 
    (9857788721856*Pi^2*mzv[2]^5)/67375 + (78118912*ln2^7*Pi^2*mzv[3])/945 + 
    (20086784*ln2^5*Pi^2*mzv[2]*mzv[3])/9 + 22970368*ln2^3*Pi^2*mzv[2]^2*
     mzv[3] + (7502334208*ln2*Pi^2*mzv[2]^3*mzv[3])/105 - 
    (88223744*ln2^4*Pi^2*mzv[3]^2)/27 - 
    (211088896*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 - 
    (110772352*Pi^2*mzv[2]^2*mzv[3]^2)/5 + (678873344*ln2*Pi^2*mzv[3]^3)/81 + 
    (403030016*ln2^5*Pi^2*mzv[5])/75 + (966080512*ln2^3*Pi^2*mzv[2]*mzv[5])/
     15 + (4573472256*ln2*Pi^2*mzv[2]^2*mzv[5])/25 - 
    (840636928*ln2^2*Pi^2*mzv[3]*mzv[5])/15 - 
    (200012192*Pi^2*mzv[2]*mzv[3]*mzv[5])/3 - (7709174344*Pi^2*mzv[5]^2)/
     175 + (2113928192*ln2^3*Pi^2*mzv[7])/21 + 
    (2514935744*ln2*Pi^2*mzv[2]*mzv[7])/7 - (1788016976*Pi^2*mzv[3]*mzv[7])/
     21 + (4666994656*ln2*Pi^2*mzv[9])/9 + (47775744*ln2^2*Pi^2*mzv[5, 3])/
     5 + (56733696*Pi^2*mzv[2]*mzv[5, 3])/5 + (53001216*Pi^2*mzv[7, 3])/7}, 
  2, 13, 1], SeriesData[ep, 0, {(-3*Pi^2*mzv[3])/32, 
   (19*Pi^2*mzv[2]^2)/160 - (13*ln2*Pi^2*mzv[3])/8 + (Pi^2*mzv[-3, 1])/2, 
   (83*ln2*Pi^2*mzv[2]^2)/40 - 10*ln2^2*Pi^2*mzv[3] - 3*Pi^2*mzv[2]*mzv[3] - 
    (95*Pi^2*mzv[5])/64 + 4*ln2*Pi^2*mzv[-3, 1], (64*ln2^2*Pi^2*mzv[2]^2)/5 + 
    (405*Pi^2*mzv[2]^3)/56 - 36*ln2^3*Pi^2*mzv[3] - 
    (173*ln2*Pi^2*mzv[2]*mzv[3])/4 + (23*Pi^2*mzv[3]^2)/32 - 
    (467*ln2*Pi^2*mzv[5])/8 + 24*Pi^2*mzv[-5, 1] + 16*ln2^2*Pi^2*mzv[-3, 1] + 
    11*Pi^2*mzv[2]*mzv[-3, 1], (692*ln2^3*Pi^2*mzv[2]^2)/15 + 
    (3699*ln2*Pi^2*mzv[2]^3)/28 - (272*ln2^4*Pi^2*mzv[3])/3 - 
    250*ln2^2*Pi^2*mzv[2]*mzv[3] - (37981*Pi^2*mzv[2]^2*mzv[3])/4080 + 
    (1007*ln2*Pi^2*mzv[3]^2)/12 - (839*ln2^2*Pi^2*mzv[5])/2 + 
    (64915*Pi^2*mzv[2]*mzv[5])/544 - (1114727*Pi^2*mzv[7])/2176 + 
    192*ln2*Pi^2*mzv[-5, 1] + (128*ln2^3*Pi^2*mzv[-3, 1])/3 + 
    88*ln2*Pi^2*mzv[2]*mzv[-3, 1] - (386*Pi^2*mzv[3]*mzv[-3, 1])/3 - 
    (4032*Pi^2*mzv[-5, 1, 1])/17 + (672*Pi^2*mzv[-3, 3, 1])/17, 
   (1744*ln2^4*Pi^2*mzv[2]^2)/15 + (5778*ln2^2*Pi^2*mzv[2]^3)/7 + 
    (1555761*Pi^2*mzv[2]^4)/7000 - (2624*ln2^5*Pi^2*mzv[3])/15 - 
    872*ln2^3*Pi^2*mzv[2]*mzv[3] - (127442*ln2*Pi^2*mzv[2]^2*mzv[3])/255 + 
    (1945*ln2^2*Pi^2*mzv[3]^2)/3 + (1209*Pi^2*mzv[2]*mzv[3]^2)/16 - 
    (4844*ln2^3*Pi^2*mzv[5])/3 - (4649*ln2*Pi^2*mzv[2]*mzv[5])/68 + 
    (24373*Pi^2*mzv[3]*mzv[5])/240 - (1736519*ln2*Pi^2*mzv[7])/272 + 
    1152*Pi^2*mzv[-7, 1] + 768*ln2^2*Pi^2*mzv[-5, 1] + 
    528*Pi^2*mzv[2]*mzv[-5, 1] + (256*ln2^4*Pi^2*mzv[-3, 1])/3 + 
    352*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + (1468*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    (3088*ln2*Pi^2*mzv[3]*mzv[-3, 1])/3 + (16421*Pi^2*mzv[5, 3])/80 - 
    (32256*ln2*Pi^2*mzv[-5, 1, 1])/17 + (5376*ln2*Pi^2*mzv[-3, 3, 1])/17, 
   (16832*ln2^5*Pi^2*mzv[2]^2)/75 + (20952*ln2^3*Pi^2*mzv[2]^3)/7 + 
    (8880747*ln2*Pi^2*mzv[2]^4)/1750 - (4096*ln2^6*Pi^2*mzv[3])/15 - 
    (6464*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - (943574*ln2^2*Pi^2*mzv[2]^2*mzv[3])/
     255 + (1001934427*Pi^2*mzv[2]^3*mzv[3])/204680 + 
    (7688*ln2^3*Pi^2*mzv[3]^2)/3 + (13945*ln2*Pi^2*mzv[2]*mzv[3]^2)/6 - 
    (183349*Pi^2*mzv[3]^3)/344 - (12664*ln2^4*Pi^2*mzv[5])/3 - 
    (74213*ln2^2*Pi^2*mzv[2]*mzv[5])/17 + (4694129697*Pi^2*mzv[2]^2*mzv[5])/
     292400 + (118607*ln2*Pi^2*mzv[3]*mzv[5])/15 - 
    (2358311*ln2^2*Pi^2*mzv[7])/68 + (650321681*Pi^2*mzv[2]*mzv[7])/46784 - 
    (222102035*Pi^2*mzv[9])/2064 + 9216*ln2*Pi^2*mzv[-7, 1] + 
    2048*ln2^3*Pi^2*mzv[-5, 1] + 4224*ln2*Pi^2*mzv[2]*mzv[-5, 1] - 
    (305888*Pi^2*mzv[3]*mzv[-5, 1])/43 + (2048*ln2^5*Pi^2*mzv[-3, 1])/15 + 
    (2816*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
    (11744*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    (12352*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/3 - 
    (8492*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 - (30722*Pi^2*mzv[5]*mzv[-3, 1])/
     5 + (16421*ln2*Pi^2*mzv[5, 3])/10 - (952320*Pi^2*mzv[-7, 1, 1])/43 - 
    (129024*ln2^2*Pi^2*mzv[-5, 1, 1])/17 - (88704*Pi^2*mzv[2]*mzv[-5, 1, 1])/
     17 + (100352*Pi^2*mzv[-5, 1, 3])/43 + (63488*Pi^2*mzv[-5, 3, 1])/43 + 
    (21504*ln2^2*Pi^2*mzv[-3, 3, 1])/17 + (14784*Pi^2*mzv[2]*mzv[-3, 3, 1])/
     17, (78848*ln2^6*Pi^2*mzv[2]^2)/225 + (52992*ln2^4*Pi^2*mzv[2]^3)/7 + 
    (29299944*ln2^2*Pi^2*mzv[2]^4)/875 + (54649003369603*Pi^2*mzv[2]^5)/
     144586750 - (22528*ln2^7*Pi^2*mzv[3])/63 - 
    (61568*ln2^5*Pi^2*mzv[2]*mzv[3])/15 - 
    (2203808*ln2^3*Pi^2*mzv[2]^2*mzv[3])/153 + 
    (650744483*ln2*Pi^2*mzv[2]^3*mzv[3])/25585 + (61136*ln2^4*Pi^2*mzv[3]^2)/
     9 + (48526*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/3 - 
    (352077612917*Pi^2*mzv[2]^2*mzv[3]^2)/3283380 - 
    (3178318*ln2*Pi^2*mzv[3]^3)/387 - (25024*ln2^5*Pi^2*mzv[5])/3 - 
    (1150216*ln2^3*Pi^2*mzv[2]*mzv[5])/51 + 
    (1962527781*ln2*Pi^2*mzv[2]^2*mzv[5])/18275 + 
    (180022*ln2^2*Pi^2*mzv[3]*mzv[5])/3 - 
    (806703589207*Pi^2*mzv[2]*mzv[3]*mzv[5])/2188920 - 
    (267098955395*Pi^2*mzv[5]^2)/240352 - (5960206*ln2^3*Pi^2*mzv[7])/51 + 
    (356214065*ln2*Pi^2*mzv[2]*mzv[7])/5848 - 
    (21175968991031*Pi^2*mzv[3]*mzv[7])/12257952 - 
    (83995105*ln2*Pi^2*mzv[9])/86 + (3437409792*Pi^2*mzv[-9, 1])/1073 + 
    36864*ln2^2*Pi^2*mzv[-7, 1] + 25344*Pi^2*mzv[2]*mzv[-7, 1] + 
    4096*ln2^4*Pi^2*mzv[-5, 1] + 16896*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (45604032*Pi^2*mzv[2]^2*mzv[-5, 1])/5365 - 
    (2447104*ln2*Pi^2*mzv[3]*mzv[-5, 1])/43 + (8192*ln2^6*Pi^2*mzv[-3, 1])/
     45 + (5632*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
    (46976*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
    (391348*Pi^2*mzv[2]^3*mzv[-3, 1])/35 - 
    (98816*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/9 - 
    (67936*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 + 
    (92548*Pi^2*mzv[3]^2*mzv[-3, 1])/9 - (245776*ln2*Pi^2*mzv[5]*mzv[-3, 1])/
     5 + (32842*ln2^2*Pi^2*mzv[5, 3])/5 - (1683897337*Pi^2*mzv[2]*mzv[5, 3])/
     42920 - (9669860419*Pi^2*mzv[7, 3])/240352 - 
    (7618560*ln2*Pi^2*mzv[-7, 1, 1])/43 - (344064*ln2^3*Pi^2*mzv[-5, 1, 1])/
     17 - (709632*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (200046336*Pi^2*mzv[3]*mzv[-5, 1, 1])/18241 + 
    (802816*ln2*Pi^2*mzv[-5, 1, 3])/43 + (507904*ln2*Pi^2*mzv[-5, 3, 1])/43 + 
    (57344*ln2^3*Pi^2*mzv[-3, 3, 1])/17 + 
    (118272*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (122752*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 - (279982080*Pi^2*mzv[-7, 1, 1, 1])/
     1073 - (77672448*Pi^2*mzv[-5, 1, 1, 3])/1073 + 
    (29503488*Pi^2*mzv[-5, 1, 3, 1])/1073 + (18665472*Pi^2*mzv[-5, 3, 1, 1])/
     1073 - (4917248*Pi^2*mzv[-3, 3, 3, 1])/1073}, 5, 13, 1], 
 SeriesData[ep, 0, {(-3*Pi^2*mzv[3])/32, (-177*Pi^2*mzv[2]^2)/1120 - 
    (3*Pi^2*mzv[-3, 1])/7, (-465*Pi^2*mzv[2]*mzv[3])/112 - 
    (141*Pi^2*mzv[5])/224 + (24*Pi^2*mzv[-3, 1, 1])/7, 
   (-19653*Pi^2*mzv[2]^3)/3920 - (607*Pi^2*mzv[3]^2)/112 + 
    (180*Pi^2*mzv[-5, 1])/7 - (78*Pi^2*mzv[2]*mzv[-3, 1])/7 - 
    (192*Pi^2*mzv[-3, 1, 1, 1])/7, (-36412*Pi^2*mzv[2]^2*mzv[3])/595 - 
    (1791*Pi^2*mzv[2]*mzv[5])/272 - (1603443*Pi^2*mzv[7])/7616 + 
    28*Pi^2*mzv[3]*mzv[-3, 1] - (1152*Pi^2*mzv[-5, 1, 1])/17 + 
    (624*Pi^2*mzv[2]*mzv[-3, 1, 1])/7 - (2736*Pi^2*mzv[-3, 3, 1])/119 + 
    (1536*Pi^2*mzv[-3, 1, 1, 1, 1])/7, (-62863359*Pi^2*mzv[2]^4)/416500 + 
    (36059*Pi^2*mzv[2]*mzv[3]^2)/136 - (3200293*Pi^2*mzv[3]*mzv[5])/4760 - 
    (31848*Pi^2*mzv[-7, 1])/119 + (4680*Pi^2*mzv[2]*mzv[-5, 1])/7 - 
    (7128*Pi^2*mzv[2]^2*mzv[-3, 1])/35 - (144261*Pi^2*mzv[5, 3])/1190 - 
    224*Pi^2*mzv[3]*mzv[-3, 1, 1] + (9216*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (4992*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/7 + (21888*Pi^2*mzv[-3, 3, 1, 1])/
     119 - (12288*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/7, 
   (-4268425751*Pi^2*mzv[2]^3*mzv[3])/716380 + (187529803*Pi^2*mzv[3]^3)/
     61404 - (3453545979*Pi^2*mzv[2]^2*mzv[5])/511700 - 
    (2870102085*Pi^2*mzv[2]*mzv[7])/163744 + (9465219033*Pi^2*mzv[9])/
     163744 - (16324320*Pi^2*mzv[3]*mzv[-5, 1])/5117 + 
    728*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + (23052*Pi^2*mzv[5]*mzv[-3, 1])/35 + 
    (10321536*Pi^2*mzv[-7, 1, 1])/731 - (29952*Pi^2*mzv[2]*mzv[-5, 1, 1])/
     17 - (10303680*Pi^2*mzv[-5, 1, 3])/5117 - (4086336*Pi^2*mzv[-5, 3, 1])/
     5117 + (57024*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/35 - 
    (71136*Pi^2*mzv[2]*mzv[-3, 3, 1])/119 + 1792*Pi^2*mzv[3]*
     mzv[-3, 1, 1, 1] - (73728*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 
    (39936*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/7 - 
    (175104*Pi^2*mzv[-3, 3, 1, 1, 1])/119 + 
    (98304*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/7, 
   (696251378124405*Pi^2*mzv[2]^5)/1927052204 - 
    (3027835424797*Pi^2*mzv[2]^2*mzv[3]^2)/26814270 - 
    (31813422267*Pi^2*mzv[2]*mzv[3]*mzv[5])/72964 - 
    (1020765319478259*Pi^2*mzv[5]^2)/1001066080 - 
    (5814111126997*Pi^2*mzv[3]*mzv[7])/3575236 + 
    (2893648280832*Pi^2*mzv[-9, 1])/893809 - (828048*Pi^2*mzv[2]*mzv[-7, 1])/
     119 + (3957972192*Pi^2*mzv[2]^2*mzv[-5, 1])/893809 - 
    (870024*Pi^2*mzv[2]^3*mzv[-3, 1])/245 - (2744*Pi^2*mzv[3]^2*mzv[-3, 1])/
     3 - (913020651*Pi^2*mzv[2]*mzv[5, 3])/18241 - 
    (8047598924475*Pi^2*mzv[7, 3])/200213216 - 
    (37826022912*Pi^2*mzv[3]*mzv[-5, 1, 1])/893809 - 
    5824*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1] - 
    (184416*Pi^2*mzv[5]*mzv[-3, 1, 1])/35 + (25536*Pi^2*mzv[3]*mzv[-3, 3, 1])/
     17 - (17751837696*Pi^2*mzv[-7, 1, 1, 1])/52577 + 
    (239616*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (55710904320*Pi^2*mzv[-5, 1, 1, 3])/893809 + 
    (5079974400*Pi^2*mzv[-5, 1, 3, 1])/127687 + 
    (19098118656*Pi^2*mzv[-5, 3, 1, 1])/893809 - 
    (456192*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/35 + 
    (569088*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/119 - 
    (846662400*Pi^2*mzv[-3, 3, 3, 1])/127687 - 14336*Pi^2*mzv[3]*
     mzv[-3, 1, 1, 1, 1] + (589824*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 - 
    (319488*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/7 + 
    (1400832*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/119 - 
    (786432*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1])/7}, 5, 13, 1], 
 SeriesData[ep, 0, {(-3*Pi^2*mzv[3])/32, (-3*Pi^2*mzv[2]^2)/80 - 
    (3*Pi^2*mzv[-3, 1])/7, (-381*Pi^2*mzv[2]*mzv[3])/112 - 
    (153*Pi^2*mzv[5])/32 + (24*Pi^2*mzv[-3, 1, 1])/7, 
   (-3879*Pi^2*mzv[2]^3)/1960 + (1373*Pi^2*mzv[3]^2)/112 + 
    (60*Pi^2*mzv[-5, 1])/7 - (18*Pi^2*mzv[2]*mzv[-3, 1])/7 - 
    (192*Pi^2*mzv[-3, 1, 1, 1])/7, (52067*Pi^2*mzv[2]^2*mzv[3])/2380 - 
    (34977*Pi^2*mzv[2]*mzv[5])/238 - (4640973*Pi^2*mzv[7])/7616 + 
    (676*Pi^2*mzv[3]*mzv[-3, 1])/7 - (9024*Pi^2*mzv[-5, 1, 1])/119 - 
    (288*Pi^2*mzv[2]*mzv[-3, 1, 1])/7 + (144*Pi^2*mzv[-3, 3, 1])/119 + 
    (1536*Pi^2*mzv[-3, 1, 1, 1, 1])/7, (-406096533*Pi^2*mzv[2]^4)/833000 + 
    (1552807*Pi^2*mzv[2]*mzv[3]^2)/952 + (7238307*Pi^2*mzv[3]*mzv[5])/4760 - 
    (154008*Pi^2*mzv[-7, 1])/119 - (9132*Pi^2*mzv[2]*mzv[-5, 1])/7 + 
    (4992*Pi^2*mzv[2]^2*mzv[-3, 1])/35 - (213657*Pi^2*mzv[5, 3])/2380 - 
    (5408*Pi^2*mzv[3]*mzv[-3, 1, 1])/7 + (72192*Pi^2*mzv[-5, 1, 1, 1])/119 + 
    (7488*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/7 - (1152*Pi^2*mzv[-3, 3, 1, 1])/
     119 - (12288*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/7, 
   (-2188838399*Pi^2*mzv[2]^3*mzv[3])/716380 - (21472937*Pi^2*mzv[3]^3)/
     61404 - (9908143093*Pi^2*mzv[2]^2*mzv[5])/1023400 + 
    (68652399*Pi^2*mzv[2]*mzv[7])/20468 - (1587198567*Pi^2*mzv[9])/163744 - 
    (260320*Pi^2*mzv[3]*mzv[-5, 1])/5117 + 
    (13392*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/7 + (167052*Pi^2*mzv[5]*mzv[-3, 1])/
     35 + (44616192*Pi^2*mzv[-7, 1, 1])/5117 + 
    (130704*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + (3473600*Pi^2*mzv[-5, 1, 3])/
     5117 + (557504*Pi^2*mzv[-5, 3, 1])/5117 - 
    (147936*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/35 + 
    (175680*Pi^2*mzv[2]*mzv[-3, 3, 1])/119 + 
    (43264*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/7 - 
    (577536*Pi^2*mzv[-5, 1, 1, 1, 1])/119 - 
    (122112*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/7 + 
    (9216*Pi^2*mzv[-3, 3, 1, 1, 1])/119 + 
    (98304*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/7, 
   (760430584698417*Pi^2*mzv[2]^5)/68823293000 - 
    (92313553358*Pi^2*mzv[2]^2*mzv[3]^2)/1915305 + 
    (263403156701*Pi^2*mzv[2]*mzv[3]*mzv[5])/2553740 - 
    (3373665652947*Pi^2*mzv[5]^2)/143009440 + 
    (37069095559*Pi^2*mzv[3]*mzv[7])/510748 + (46294317056*Pi^2*mzv[-9, 1])/
     127687 + (730680*Pi^2*mzv[2]*mzv[-7, 1])/7 - 
    (9260042088*Pi^2*mzv[2]^2*mzv[-5, 1])/127687 + 
    (1373616*Pi^2*mzv[2]^3*mzv[-3, 1])/245 - 
    (170888*Pi^2*mzv[3]^2*mzv[-3, 1])/21 + 
    (33492418923*Pi^2*mzv[2]*mzv[5, 3])/5107480 - 
    (201421299795*Pi^2*mzv[7, 3])/28601888 + 
    (3576623104*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 - 
    8928*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1] - 
    (1336416*Pi^2*mzv[5]*mzv[-3, 1, 1])/35 - 
    (70464*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 - (572249088*Pi^2*mzv[-7, 1, 1, 1])/
     7511 - (769344*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/7 - 
    (227927040*Pi^2*mzv[-5, 1, 1, 3])/127687 - 
    (606850560*Pi^2*mzv[-5, 1, 3, 1])/127687 - 
    (56520192*Pi^2*mzv[-5, 3, 1, 1])/127687 + 
    (2479488*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/35 - 
    (111744*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/7 + 
    (101141760*Pi^2*mzv[-3, 3, 3, 1])/127687 - 
    (346112*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/7 + 
    (4620288*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/119 + 
    (1723392*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/7 - 
    (73728*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/119 - 
    (786432*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1])/7}, 5, 13, 1], 
 SeriesData[ep, 0, {6*Pi^2*mzv[2], -24*ln2*Pi^2*mzv[2] - 60*Pi^2*mzv[3], 
   -528*ln2^2*Pi^2*mzv[2] + 744*Pi^2*mzv[2]^2 - 480*ln2*Pi^2*mzv[3], 
   -3136*ln2^3*Pi^2*mzv[2] + 2352*ln2*Pi^2*mzv[2]^2 - 
    1920*ln2^2*Pi^2*mzv[3] - 7076*Pi^2*mzv[2]*mzv[3] + 840*Pi^2*mzv[5], 
   -11456*ln2^4*Pi^2*mzv[2] - 12192*ln2^2*Pi^2*mzv[2]^2 + 
    (1691092*Pi^2*mzv[2]^3)/35 - 5120*ln2^3*Pi^2*mzv[3] - 
    49168*ln2*Pi^2*mzv[2]*mzv[3] - 14560*Pi^2*mzv[3]^2 + 
    6720*ln2*Pi^2*mzv[5] - 25344*Pi^2*mzv[2]*mzv[-3, 1], 
   (-153856*ln2^5*Pi^2*mzv[2])/5 - 118912*ln2^3*Pi^2*mzv[2]^2 + 
    (1805200*ln2*Pi^2*mzv[2]^3)/7 - 10240*ln2^4*Pi^2*mzv[3] - 
    152032*ln2^2*Pi^2*mzv[2]*mzv[3] - 306920*Pi^2*mzv[2]^2*mzv[3] - 
    116480*ln2*Pi^2*mzv[3]^2 + 26880*ln2^2*Pi^2*mzv[5] - 
    (2899164*Pi^2*mzv[2]*mzv[5])/5 + 641220*Pi^2*mzv[7] - 
    202752*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 101376*Pi^2*mzv[2]*mzv[-3, 1, 1], 
   (-988672*ln2^6*Pi^2*mzv[2])/15 - 497024*ln2^4*Pi^2*mzv[2]^2 + 
    (9087584*ln2^2*Pi^2*mzv[2]^3)/35 + (375182728*Pi^2*mzv[2]^4)/175 - 
    16384*ln2^5*Pi^2*mzv[3] - (680576*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
    2083360*ln2*Pi^2*mzv[2]^2*mzv[3] - 465920*ln2^2*Pi^2*mzv[3]^2 + 
    (1646308*Pi^2*mzv[2]*mzv[3]^2)/3 + 71680*ln2^3*Pi^2*mzv[5] - 
    (21380784*ln2*Pi^2*mzv[2]*mzv[5])/5 - 1789552*Pi^2*mzv[3]*mzv[5] + 
    5129760*ln2*Pi^2*mzv[7] - 2105856*Pi^2*mzv[2]*mzv[-5, 1] - 
    811008*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - 1267200*Pi^2*mzv[2]^2*mzv[-3, 1] + 
    674304*Pi^2*mzv[5, 3] + 811008*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    405504*Pi^2*mzv[2]*mzv[-3, 1, 1, 1], (-12388352*ln2^7*Pi^2*mzv[2])/105 - 
    (7086592*ln2^5*Pi^2*mzv[2]^2)/5 - (50299264*ln2^3*Pi^2*mzv[2]^3)/21 + 
    (2252784224*ln2*Pi^2*mzv[2]^4)/175 - (65536*ln2^6*Pi^2*mzv[3])/3 + 
    (245888*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 6101440*ln2^2*Pi^2*mzv[2]^2*
     mzv[3] - (16411724456*Pi^2*mzv[2]^3*mzv[3])/1785 - 
    (3727360*ln2^3*Pi^2*mzv[3]^2)/3 + (12017264*ln2*Pi^2*mzv[2]*mzv[3]^2)/3 + 
    (2878880*Pi^2*mzv[3]^3)/3 + 143360*ln2^4*Pi^2*mzv[5] - 
    (74647968*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - (2299310472*Pi^2*mzv[2]^2*mzv[5])/
     85 - 14316416*ln2*Pi^2*mzv[3]*mzv[5] + 20519040*ln2^2*Pi^2*mzv[7] - 
    (5901932220*Pi^2*mzv[2]*mzv[7])/119 + (292395440*Pi^2*mzv[9])/3 - 
    16846848*ln2*Pi^2*mzv[2]*mzv[-5, 1] - 2162688*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1] - 10137600*ln2*Pi^2*mzv[2]^2*mzv[-3, 1] + 
    2618880*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 5394432*ln2*Pi^2*mzv[5, 3] - 
    (1787904*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 3244032*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + 5068800*Pi^2*mzv[2]^2*mzv[-3, 1, 1] + 
    (24164352*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 3244032*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] + 1622016*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1], 
   (-19106816*ln2^8*Pi^2*mzv[2])/105 - (47008768*ln2^6*Pi^2*mzv[2]^2)/15 - 
    (1475583616*ln2^4*Pi^2*mzv[2]^3)/105 + (4519071296*ln2^2*Pi^2*mzv[2]^4)/
     175 + (12398250989244*Pi^2*mzv[2]^5)/229075 - 
    (524288*ln2^7*Pi^2*mzv[3])/21 + (21251584*ln2^5*Pi^2*mzv[2]*mzv[3])/15 - 
    (22027520*ln2^3*Pi^2*mzv[2]^2*mzv[3])/3 - 
    (107564376928*ln2*Pi^2*mzv[2]^3*mzv[3])/1785 - 
    (7454720*ln2^4*Pi^2*mzv[3]^2)/3 + (41149856*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     3 + (2140334888*Pi^2*mzv[2]^2*mzv[3]^2)/51 + 
    (23031040*ln2*Pi^2*mzv[3]^3)/3 + 229376*ln2^5*Pi^2*mzv[5] - 
    (155560576*ln2^3*Pi^2*mzv[2]*mzv[5])/5 - 
    (16853834976*ln2*Pi^2*mzv[2]^2*mzv[5])/85 - 57265664*ln2^2*Pi^2*mzv[3]*
     mzv[5] + (14558981768*Pi^2*mzv[2]*mzv[3]*mzv[5])/85 - 
    (240441504*Pi^2*mzv[5]^2)/7 + 54717440*ln2^3*Pi^2*mzv[7] - 
    (44988818160*ln2*Pi^2*mzv[2]*mzv[7])/119 - (594666560*Pi^2*mzv[3]*mzv[7])/
     7 + (2339163520*ln2*Pi^2*mzv[9])/3 - (3951710208*Pi^2*mzv[2]*mzv[-7, 1])/
     17 - 67387392*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] - 105292800*Pi^2*mzv[2]^2*
     mzv[-5, 1] - 4325376*ln2^4*Pi^2*mzv[2]*mzv[-3, 1] - 
    40550400*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1] - 
    (226423296*Pi^2*mzv[2]^3*mzv[-3, 1])/5 + 20951040*ln2*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] + 21577728*ln2^2*Pi^2*mzv[5, 3] + 
    (376455120*Pi^2*mzv[2]*mzv[5, 3])/17 + (273077760*Pi^2*mzv[7, 3])/7 - 
    (14303232*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 8650752*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + 40550400*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1] - 
    10475520*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1] + 
    (193314816*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    (7151616*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 12976128*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - 20275200*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1] - 
    (96657408*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 12976128*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] - 6488064*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1]}, 4, 
  13, 1], SeriesData[ep, 0, {6*Pi^2*mzv[2], -24*ln2*Pi^2*mzv[2] - 
    24*Pi^2*mzv[3], -528*ln2^2*Pi^2*mzv[2] + 420*Pi^2*mzv[2]^2 - 
    192*ln2*Pi^2*mzv[3], -3136*ln2^3*Pi^2*mzv[2] + 624*ln2*Pi^2*mzv[2]^2 - 
    768*ln2^2*Pi^2*mzv[3] - 1916*Pi^2*mzv[2]*mzv[3] + 936*Pi^2*mzv[5], 
   -11456*ln2^4*Pi^2*mzv[2] - 13920*ln2^2*Pi^2*mzv[2]^2 + 
    (547996*Pi^2*mzv[2]^3)/35 - 2048*ln2^3*Pi^2*mzv[3] - 
    14800*ln2*Pi^2*mzv[2]*mzv[3] - 3616*Pi^2*mzv[3]^2 + 
    7488*ln2*Pi^2*mzv[5] - 6912*Pi^2*mzv[2]*mzv[-3, 1], 
   (-153856*ln2^5*Pi^2*mzv[2])/5 - 102784*ln2^3*Pi^2*mzv[2]^2 + 
    (382672*ln2*Pi^2*mzv[2]^3)/7 - 4096*ln2^4*Pi^2*mzv[3] - 
    56032*ln2^2*Pi^2*mzv[2]*mzv[3] - (388264*Pi^2*mzv[2]^2*mzv[3])/5 - 
    28928*ln2*Pi^2*mzv[3]^2 + 29952*ln2^2*Pi^2*mzv[5] - 
    (31164*Pi^2*mzv[2]*mzv[5])/5 + 100620*Pi^2*mzv[7] - 
    55296*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 27648*Pi^2*mzv[2]*mzv[-3, 1, 1], 
   (-988672*ln2^6*Pi^2*mzv[2])/15 - 402560*ln2^4*Pi^2*mzv[2]^2 - 
    (7170208*ln2^2*Pi^2*mzv[2]^3)/35 + (385835768*Pi^2*mzv[2]^4)/875 - 
    (32768*ln2^5*Pi^2*mzv[3])/5 - (410240*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
    (3005792*ln2*Pi^2*mzv[2]^2*mzv[3])/5 - 115712*ln2^2*Pi^2*mzv[3]^2 - 
    (213788*Pi^2*mzv[2]*mzv[3]^2)/3 + 79872*ln2^3*Pi^2*mzv[5] - 
    (233904*ln2*Pi^2*mzv[2]*mzv[5])/5 - (993984*Pi^2*mzv[3]*mzv[5])/5 + 
    804960*ln2*Pi^2*mzv[7] - 96768*Pi^2*mzv[2]*mzv[-5, 1] - 
    221184*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - 262656*Pi^2*mzv[2]^2*mzv[-3, 1] + 
    (270144*Pi^2*mzv[5, 3])/5 + 221184*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    110592*Pi^2*mzv[2]*mzv[-3, 1, 1, 1], (-12388352*ln2^7*Pi^2*mzv[2])/105 - 
    (5584384*ln2^5*Pi^2*mzv[2]^2)/5 - (47049088*ln2^3*Pi^2*mzv[2]^3)/21 + 
    (1668970144*ln2*Pi^2*mzv[2]^4)/875 - (131072*ln2^6*Pi^2*mzv[3])/15 - 
    (706432*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 
    (11421248*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 - 
    (3673882088*Pi^2*mzv[2]^3*mzv[3])/1785 - (925696*ln2^3*Pi^2*mzv[3]^2)/3 - 
    (1716112*ln2*Pi^2*mzv[2]*mzv[3]^2)/3 + (281792*Pi^2*mzv[3]^3)/3 + 
    159744*ln2^4*Pi^2*mzv[5] - (843168*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 
    (90264072*Pi^2*mzv[2]^2*mzv[5])/85 - (7951872*ln2*Pi^2*mzv[3]*mzv[5])/5 + 
    3219840*ln2^2*Pi^2*mzv[7] + (57560676*Pi^2*mzv[2]*mzv[7])/119 + 
    5717888*Pi^2*mzv[9] - 774144*ln2*Pi^2*mzv[2]*mzv[-5, 1] - 
    589824*ln2^3*Pi^2*mzv[2]*mzv[-3, 1] - 2101248*ln2*Pi^2*mzv[2]^2*
     mzv[-3, 1] + 50688*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 
    (2161152*ln2*Pi^2*mzv[5, 3])/5 - (5695488*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
    884736*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 1050624*Pi^2*mzv[2]^2*
     mzv[-3, 1, 1] + (2045952*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    884736*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 442368*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1], (-19106816*ln2^8*Pi^2*mzv[2])/105 - 
    (7304192*ln2^6*Pi^2*mzv[2]^2)/3 - (1004142208*ln2^4*Pi^2*mzv[2]^3)/105 - 
    (1830415424*ln2^2*Pi^2*mzv[2]^4)/875 + (11413050520716*Pi^2*mzv[2]^5)/
     1145375 - (1048576*ln2^7*Pi^2*mzv[3])/105 - 
    (856576*ln2^5*Pi^2*mzv[2]*mzv[3])/3 - 
    (84146944*ln2^3*Pi^2*mzv[2]^2*mzv[3])/15 - 
    (28467049312*ln2*Pi^2*mzv[2]^3*mzv[3])/1785 - 
    (1851392*ln2^4*Pi^2*mzv[3]^2)/3 - (6899296*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     3 - (28966856*Pi^2*mzv[2]^2*mzv[3]^2)/255 + (2254336*ln2*Pi^2*mzv[3]^3)/
     3 + (1277952*ln2^5*Pi^2*mzv[5])/5 - (1878656*ln2^3*Pi^2*mzv[2]*mzv[5])/
     5 - (712159008*ln2*Pi^2*mzv[2]^2*mzv[5])/85 - 
    (31807488*ln2^2*Pi^2*mzv[3]*mzv[5])/5 - 
    (19584152*Pi^2*mzv[2]*mzv[3]*mzv[5])/85 - (92346768*Pi^2*mzv[5]^2)/35 + 
    8586240*ln2^3*Pi^2*mzv[7] + (463009296*ln2*Pi^2*mzv[2]*mzv[7])/119 - 
    (36011376*Pi^2*mzv[3]*mzv[7])/7 + 45743104*ln2*Pi^2*mzv[9] - 
    (144875520*Pi^2*mzv[2]*mzv[-7, 1])/17 - 3096576*ln2^2*Pi^2*mzv[2]*
     mzv[-5, 1] - 3677184*Pi^2*mzv[2]^2*mzv[-5, 1] - 
    1179648*ln2^4*Pi^2*mzv[2]*mzv[-3, 1] - 8404992*ln2^2*Pi^2*mzv[2]^2*
     mzv[-3, 1] - (33882624*Pi^2*mzv[2]^3*mzv[-3, 1])/5 + 
    405504*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + (8644608*ln2^2*Pi^2*mzv[5, 3])/
     5 + (157567824*Pi^2*mzv[2]*mzv[5, 3])/85 + (8574192*Pi^2*mzv[7, 3])/7 - 
    (45563904*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 2359296*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + 8404992*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1] - 
    202752*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1] + 
    (16367616*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    (22781952*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 3538944*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - 4202496*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1] - 
    (8183808*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 3538944*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] - 1769472*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1]}, 4, 
  13, 1], SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 
   32*ln2^2*Pi^2 + 22*Pi^2*mzv[2], (256*ln2^3*Pi^2)/3 + 176*ln2*Pi^2*mzv[2] + 
    (92*Pi^2*mzv[3])/3, (512*ln2^4*Pi^2)/3 + 704*ln2^2*Pi^2*mzv[2] + 
    (24*Pi^2*mzv[2]^2)/5 + (736*ln2*Pi^2*mzv[3])/3, 
   (4096*ln2^5*Pi^2)/15 + (5632*ln2^3*Pi^2*mzv[2])/3 + 
    (192*ln2*Pi^2*mzv[2]^2)/5 + (2944*ln2^2*Pi^2*mzv[3])/3 + 
    (4328*Pi^2*mzv[2]*mzv[3])/3 + (26876*Pi^2*mzv[5])/5, 
   (16384*ln2^6*Pi^2)/45 + (11264*ln2^4*Pi^2*mzv[2])/3 + 
    (768*ln2^2*Pi^2*mzv[2]^2)/5 - (598232*Pi^2*mzv[2]^3)/35 + 
    (23552*ln2^3*Pi^2*mzv[3])/9 + (34624*ln2*Pi^2*mzv[2]*mzv[3])/3 - 
    (37240*Pi^2*mzv[3]^2)/9 + (215008*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + (90112*ln2^5*Pi^2*mzv[2])/15 + 
    (2048*ln2^3*Pi^2*mzv[2]^2)/5 - (4785856*ln2*Pi^2*mzv[2]^3)/35 + 
    (47104*ln2^4*Pi^2*mzv[3])/9 + (138496*ln2^2*Pi^2*mzv[2]*mzv[3])/3 + 
    (272608*Pi^2*mzv[2]^2*mzv[3])/5 - (297920*ln2*Pi^2*mzv[3]^2)/9 + 
    (860032*ln2^2*Pi^2*mzv[5])/5 + (1036712*Pi^2*mzv[2]*mzv[5])/5 + 
    (2395004*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + 
    (360448*ln2^6*Pi^2*mzv[2])/45 + (4096*ln2^4*Pi^2*mzv[2]^2)/5 - 
    (19143424*ln2^2*Pi^2*mzv[2]^3)/35 - (836420512*Pi^2*mzv[2]^4)/875 + 
    (376832*ln2^5*Pi^2*mzv[3])/45 + (1107968*ln2^3*Pi^2*mzv[2]*mzv[3])/9 + 
    (2180864*ln2*Pi^2*mzv[2]^2*mzv[3])/5 - (1191680*ln2^2*Pi^2*mzv[3]^2)/9 - 
    (1436752*Pi^2*mzv[2]*mzv[3]^2)/9 + (6880256*ln2^3*Pi^2*mzv[5])/15 + 
    (8293696*ln2*Pi^2*mzv[2]*mzv[5])/5 - (6098288*Pi^2*mzv[3]*mzv[5])/15 + 
    (19160032*ln2*Pi^2*mzv[7])/7 + (497664*Pi^2*mzv[5, 3])/5, 
   (1048576*ln2^9*Pi^2)/2835 + (2883584*ln2^7*Pi^2*mzv[2])/315 + 
    (32768*ln2^5*Pi^2*mzv[2]^2)/25 - (153147392*ln2^3*Pi^2*mzv[2]^3)/105 - 
    (6691364096*ln2*Pi^2*mzv[2]^4)/875 + (1507328*ln2^6*Pi^2*mzv[3])/135 + 
    (2215936*ln2^4*Pi^2*mzv[2]*mzv[3])/9 + 
    (8723456*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 + (207176288*Pi^2*mzv[2]^3*mzv[3])/
     105 - (9533440*ln2^3*Pi^2*mzv[3]^2)/27 - 
    (11494016*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 + (18802912*Pi^2*mzv[3]^3)/81 + 
    (13760512*ln2^4*Pi^2*mzv[5])/15 + (33174784*ln2^2*Pi^2*mzv[2]*mzv[5])/5 + 
    (158330784*Pi^2*mzv[2]^2*mzv[5])/25 - (48786304*ln2*Pi^2*mzv[3]*mzv[5])/
     15 + (76640128*ln2^2*Pi^2*mzv[7])/7 + (91268264*Pi^2*mzv[2]*mzv[7])/7 + 
    (171958268*Pi^2*mzv[9])/9 + (3981312*ln2*Pi^2*mzv[5, 3])/5, 
   (4194304*ln2^10*Pi^2)/14175 + (2883584*ln2^8*Pi^2*mzv[2])/315 + 
    (131072*ln2^6*Pi^2*mzv[2]^2)/75 - (306294784*ln2^4*Pi^2*mzv[2]^3)/105 - 
    (26765456384*ln2^2*Pi^2*mzv[2]^4)/875 - (2812624262592*Pi^2*mzv[2]^5)/
     67375 + (12058624*ln2^7*Pi^2*mzv[3])/945 + 
    (17727488*ln2^5*Pi^2*mzv[2]*mzv[3])/45 + 
    (69787648*ln2^3*Pi^2*mzv[2]^2*mzv[3])/15 + 
    (1657410304*ln2*Pi^2*mzv[2]^3*mzv[3])/105 - 
    (19066880*ln2^4*Pi^2*mzv[3]^2)/27 - (45976064*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     9 - (73159616*Pi^2*mzv[2]^2*mzv[3]^2)/15 + (150423296*ln2*Pi^2*mzv[3]^3)/
     81 + (110084096*ln2^5*Pi^2*mzv[5])/75 + 
    (265398272*ln2^3*Pi^2*mzv[2]*mzv[5])/15 + 
    (1266646272*ln2*Pi^2*mzv[2]^2*mzv[5])/25 - 
    (195145216*ln2^2*Pi^2*mzv[3]*mzv[5])/15 - 
    (232536992*Pi^2*mzv[2]*mzv[3]*mzv[5])/15 - (1946480584*Pi^2*mzv[5]^2)/
     175 + (613121024*ln2^3*Pi^2*mzv[7])/21 + 
    (730146112*ln2*Pi^2*mzv[2]*mzv[7])/7 - (426456944*Pi^2*mzv[3]*mzv[7])/
     21 + (1375666144*ln2*Pi^2*mzv[9])/9 + (15925248*ln2^2*Pi^2*mzv[5, 3])/
     5 + (18911232*Pi^2*mzv[2]*mzv[5, 3])/5 + (17667072*Pi^2*mzv[7, 3])/7}, 
  2, 13, 1], SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 
   32*ln2^2*Pi^2 + 14*Pi^2*mzv[2], (256*ln2^3*Pi^2)/3 + 112*ln2*Pi^2*mzv[2] + 
    (332*Pi^2*mzv[3])/3, (512*ln2^4*Pi^2)/3 + 448*ln2^2*Pi^2*mzv[2] - 
    (2456*Pi^2*mzv[2]^2)/5 + (2656*ln2*Pi^2*mzv[3])/3, 
   (4096*ln2^5*Pi^2)/15 + (3584*ln2^3*Pi^2*mzv[2])/3 - 
    (19648*ln2*Pi^2*mzv[2]^2)/5 + (10624*ln2^2*Pi^2*mzv[3])/3 + 
    (12328*Pi^2*mzv[2]*mzv[3])/3 + (55676*Pi^2*mzv[5])/5, 
   (16384*ln2^6*Pi^2)/45 + (7168*ln2^4*Pi^2*mzv[2])/3 - 
    (78592*ln2^2*Pi^2*mzv[2]^2)/5 - (1344024*Pi^2*mzv[2]^3)/35 + 
    (84992*ln2^3*Pi^2*mzv[3])/9 + (98624*ln2*Pi^2*mzv[2]*mzv[3])/3 - 
    (106168*Pi^2*mzv[3]^2)/9 + (445408*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + (57344*ln2^5*Pi^2*mzv[2])/15 - 
    (628736*ln2^3*Pi^2*mzv[2]^2)/15 - (10752192*ln2*Pi^2*mzv[2]^3)/35 + 
    (169984*ln2^4*Pi^2*mzv[3])/9 + (394496*ln2^2*Pi^2*mzv[2]*mzv[3])/3 + 
    (2195168*Pi^2*mzv[2]^2*mzv[3])/15 - (849344*ln2*Pi^2*mzv[3]^2)/9 + 
    (1781632*ln2^2*Pi^2*mzv[5])/5 + (1777864*Pi^2*mzv[2]*mzv[5])/5 + 
    (4759772*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + 
    (229376*ln2^6*Pi^2*mzv[2])/45 - (1257472*ln2^4*Pi^2*mzv[2]^2)/15 - 
    (43008768*ln2^2*Pi^2*mzv[2]^3)/35 - (307142112*Pi^2*mzv[2]^4)/175 + 
    (1359872*ln2^5*Pi^2*mzv[3])/45 + (3155968*ln2^3*Pi^2*mzv[2]*mzv[3])/9 + 
    (17561344*ln2*Pi^2*mzv[2]^2*mzv[3])/15 - (3397376*ln2^2*Pi^2*mzv[3]^2)/
     9 - (3360272*Pi^2*mzv[2]*mzv[3]^2)/9 + (14253056*ln2^3*Pi^2*mzv[5])/15 + 
    (14222912*ln2*Pi^2*mzv[2]*mzv[5])/5 - (20683568*Pi^2*mzv[3]*mzv[5])/15 + 
    (38078176*ln2*Pi^2*mzv[7])/7 + 36864*Pi^2*mzv[5, 3], 
   (1048576*ln2^9*Pi^2)/2835 + (262144*ln2^7*Pi^2*mzv[2])/45 - 
    (10059776*ln2^5*Pi^2*mzv[2]^2)/75 - (114690048*ln2^3*Pi^2*mzv[2]^3)/35 - 
    (2457136896*ln2*Pi^2*mzv[2]^4)/175 + (5439488*ln2^6*Pi^2*mzv[3])/135 + 
    (6311936*ln2^4*Pi^2*mzv[2]*mzv[3])/9 + 
    (70245376*ln2^2*Pi^2*mzv[2]^2*mzv[3])/15 + 
    (191034784*Pi^2*mzv[2]^3*mzv[3])/35 - (27179008*ln2^3*Pi^2*mzv[3]^2)/27 - 
    (26882176*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 + (43456864*Pi^2*mzv[3]^3)/81 + 
    (28506112*ln2^4*Pi^2*mzv[5])/15 + (56891648*ln2^2*Pi^2*mzv[2]*mzv[5])/5 + 
    (254632544*Pi^2*mzv[2]^2*mzv[5])/25 - (165468544*ln2*Pi^2*mzv[3]*mzv[5])/
     15 + (152312704*ln2^2*Pi^2*mzv[7])/7 + 21001144*Pi^2*mzv[2]*mzv[7] + 
    (346016636*Pi^2*mzv[9])/9 + 294912*ln2*Pi^2*mzv[5, 3], 
   (4194304*ln2^10*Pi^2)/14175 + (262144*ln2^8*Pi^2*mzv[2])/45 - 
    (40239104*ln2^6*Pi^2*mzv[2]^2)/225 - (229380096*ln2^4*Pi^2*mzv[2]^3)/35 - 
    (9828547584*ln2^2*Pi^2*mzv[2]^4)/175 - (944149388992*Pi^2*mzv[2]^5)/
     13475 + (43515904*ln2^7*Pi^2*mzv[3])/945 + 
    (50495488*ln2^5*Pi^2*mzv[2]*mzv[3])/45 + 
    (561963008*ln2^3*Pi^2*mzv[2]^2*mzv[3])/45 + 
    (1528278272*ln2*Pi^2*mzv[2]^3*mzv[3])/35 - (54358016*ln2^4*Pi^2*mzv[3]^2)/
     27 - (107528704*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 - 
    (473828032*Pi^2*mzv[2]^2*mzv[3]^2)/45 + (347654912*ln2*Pi^2*mzv[3]^3)/
     81 + (228048896*ln2^5*Pi^2*mzv[5])/75 + 
    (455133184*ln2^3*Pi^2*mzv[2]*mzv[5])/15 + 
    (2037060352*ln2*Pi^2*mzv[2]^2*mzv[5])/25 - 
    (661874176*ln2^2*Pi^2*mzv[3]*mzv[5])/15 - 
    (636429472*Pi^2*mzv[2]*mzv[3]*mzv[5])/15 - (6595376584*Pi^2*mzv[5]^2)/
     175 + (1218501632*ln2^3*Pi^2*mzv[7])/21 + 168009152*ln2*Pi^2*mzv[2]*
     mzv[7] - (1584391856*Pi^2*mzv[3]*mzv[7])/21 + 
    (2768133088*ln2*Pi^2*mzv[9])/9 + 1179648*ln2^2*Pi^2*mzv[5, 3] + 
    1105920*Pi^2*mzv[2]*mzv[5, 3] + (5022720*Pi^2*mzv[7, 3])/7}, 2, 13, 1], 
 SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 26*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 208*ln2*Pi^2*mzv[2] - (124*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 832*ln2^2*Pi^2*mzv[2] + (2064*Pi^2*mzv[2]^2)/5 - 
    (992*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 
    (6656*ln2^3*Pi^2*mzv[2])/3 + (16512*ln2*Pi^2*mzv[2]^2)/5 - 
    (3968*ln2^2*Pi^2*mzv[3])/3 - (1208*Pi^2*mzv[2]*mzv[3])/3 - 
    (10084*Pi^2*mzv[5])/5, (16384*ln2^6*Pi^2)/45 + 
    (13312*ln2^4*Pi^2*mzv[2])/3 + (66048*ln2^2*Pi^2*mzv[2]^2)/5 + 
    (242504*Pi^2*mzv[2]^3)/35 - (31744*ln2^3*Pi^2*mzv[3])/9 - 
    (9664*ln2*Pi^2*mzv[2]*mzv[3])/3 - (22552*Pi^2*mzv[3]^2)/9 - 
    (80672*ln2*Pi^2*mzv[5])/5, (131072*ln2^7*Pi^2)/315 + 
    (106496*ln2^5*Pi^2*mzv[2])/15 + (176128*ln2^3*Pi^2*mzv[2]^2)/5 + 
    (1940032*ln2*Pi^2*mzv[2]^3)/35 - (63488*ln2^4*Pi^2*mzv[3])/9 - 
    (38656*ln2^2*Pi^2*mzv[2]*mzv[3])/3 + (117632*Pi^2*mzv[2]^2*mzv[3])/5 - 
    (180416*ln2*Pi^2*mzv[3]^2)/9 - (322688*ln2^2*Pi^2*mzv[5])/5 - 
    (83624*Pi^2*mzv[2]*mzv[5])/5 - (1134340*Pi^2*mzv[7])/7, 
   (131072*ln2^8*Pi^2)/315 + (425984*ln2^6*Pi^2*mzv[2])/45 + 
    (352256*ln2^4*Pi^2*mzv[2]^2)/5 + (7760128*ln2^2*Pi^2*mzv[2]^3)/35 + 
    (165820416*Pi^2*mzv[2]^4)/875 - (507904*ln2^5*Pi^2*mzv[3])/45 - 
    (309248*ln2^3*Pi^2*mzv[2]*mzv[3])/9 + (941056*ln2*Pi^2*mzv[2]^2*mzv[3])/
     5 - (721664*ln2^2*Pi^2*mzv[3]^2)/9 - (1368560*Pi^2*mzv[2]*mzv[3]^2)/9 - 
    (2581504*ln2^3*Pi^2*mzv[5])/15 - (668992*ln2*Pi^2*mzv[2]*mzv[5])/5 - 
    (2539664*Pi^2*mzv[3]*mzv[5])/15 - (9074720*ln2*Pi^2*mzv[7])/7 + 
    (104448*Pi^2*mzv[5, 3])/5, (1048576*ln2^9*Pi^2)/2835 + 
    (3407872*ln2^7*Pi^2*mzv[2])/315 + (2818048*ln2^5*Pi^2*mzv[2]^2)/25 + 
    (62081024*ln2^3*Pi^2*mzv[2]^3)/105 + (1326563328*ln2*Pi^2*mzv[2]^4)/875 - 
    (2031616*ln2^6*Pi^2*mzv[3])/135 - (618496*ln2^4*Pi^2*mzv[2]*mzv[3])/9 + 
    (3764224*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 + (26920352*Pi^2*mzv[2]^3*mzv[3])/
     21 - (5773312*ln2^3*Pi^2*mzv[3]^2)/27 - 
    (10948480*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 + (26262688*Pi^2*mzv[3]^3)/81 - 
    (5163008*ln2^4*Pi^2*mzv[5])/15 - (2675968*ln2^2*Pi^2*mzv[2]*mzv[5])/5 + 
    (33111744*Pi^2*mzv[2]^2*mzv[5])/25 - (20317312*ln2*Pi^2*mzv[3]*mzv[5])/
     15 - (36298880*ln2^2*Pi^2*mzv[7])/7 - (21299816*Pi^2*mzv[2]*mzv[7])/7 - 
    (98013700*Pi^2*mzv[9])/9 + (835584*ln2*Pi^2*mzv[5, 3])/5, 
   (4194304*ln2^10*Pi^2)/14175 + (3407872*ln2^8*Pi^2*mzv[2])/315 + 
    (11272192*ln2^6*Pi^2*mzv[2]^2)/75 + (124162048*ln2^4*Pi^2*mzv[2]^3)/105 + 
    (5306253312*ln2^2*Pi^2*mzv[2]^4)/875 + (498747504576*Pi^2*mzv[2]^5)/
     67375 - (16252928*ln2^7*Pi^2*mzv[3])/945 - 
    (4947968*ln2^5*Pi^2*mzv[2]*mzv[3])/45 + 
    (30113792*ln2^3*Pi^2*mzv[2]^2*mzv[3])/15 + 
    (215362816*ln2*Pi^2*mzv[2]^3*mzv[3])/21 - (11546624*ln2^4*Pi^2*mzv[3]^2)/
     27 - (43793920*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 - 
    (94258048*Pi^2*mzv[2]^2*mzv[3]^2)/15 + (210101504*ln2*Pi^2*mzv[3]^3)/81 - 
    (41304064*ln2^5*Pi^2*mzv[5])/75 - (21407744*ln2^3*Pi^2*mzv[2]*mzv[5])/
     15 + (264893952*ln2*Pi^2*mzv[2]^2*mzv[5])/25 - 
    (81269248*ln2^2*Pi^2*mzv[3]*mzv[5])/15 - 
    (183981088*Pi^2*mzv[2]*mzv[3]*mzv[5])/15 - (668799304*Pi^2*mzv[5]^2)/
     175 - (290391040*ln2^3*Pi^2*mzv[7])/21 - 
    (170398528*ln2*Pi^2*mzv[2]*mzv[7])/7 - (21008912*Pi^2*mzv[3]*mzv[7])/21 - 
    (784109600*ln2*Pi^2*mzv[9])/9 + (3342336*ln2^2*Pi^2*mzv[5, 3])/5 + 
    (3969024*Pi^2*mzv[2]*mzv[5, 3])/5 + (2002944*Pi^2*mzv[7, 3])/7}, 2, 13, 
  1], SeriesData[ep, 0, {6*Pi^2*mzv[2], 48*ln2*Pi^2*mzv[2] - 96*Pi^2*mzv[3], 
   192*ln2^2*Pi^2*mzv[2] + 576*Pi^2*mzv[2]^2 - 768*ln2*Pi^2*mzv[3], 
   512*ln2^3*Pi^2*mzv[2] + 4608*ln2*Pi^2*mzv[2]^2 - 3072*ln2^2*Pi^2*mzv[3] - 
    3752*Pi^2*mzv[2]*mzv[3] - 8016*Pi^2*mzv[5], 1024*ln2^4*Pi^2*mzv[2] + 
    18432*ln2^2*Pi^2*mzv[2]^2 + (1117944*Pi^2*mzv[2]^3)/35 - 
    8192*ln2^3*Pi^2*mzv[3] - 30016*ln2*Pi^2*mzv[2]*mzv[3] + 
    8576*Pi^2*mzv[3]^2 - 64128*ln2*Pi^2*mzv[5], (8192*ln2^5*Pi^2*mzv[2])/5 + 
    49152*ln2^3*Pi^2*mzv[2]^2 + (8943552*ln2*Pi^2*mzv[2]^3)/35 - 
    16384*ln2^4*Pi^2*mzv[3] - 120064*ln2^2*Pi^2*mzv[2]*mzv[3] - 
    (595968*Pi^2*mzv[2]^2*mzv[3])/5 + 68608*ln2*Pi^2*mzv[3]^2 - 
    256512*ln2^2*Pi^2*mzv[5] - (1528824*Pi^2*mzv[2]*mzv[5])/5 - 
    492216*Pi^2*mzv[7], (32768*ln2^6*Pi^2*mzv[2])/15 + 
    98304*ln2^4*Pi^2*mzv[2]^2 + (35774208*ln2^2*Pi^2*mzv[2]^3)/35 + 
    (1276569984*Pi^2*mzv[2]^4)/875 - (131072*ln2^5*Pi^2*mzv[3])/5 - 
    (960512*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - (4767744*ln2*Pi^2*mzv[2]^2*mzv[3])/
     5 + 274432*ln2^2*Pi^2*mzv[3]^2 + (980368*Pi^2*mzv[2]*mzv[3]^2)/3 - 
    684032*ln2^3*Pi^2*mzv[5] - (12230592*ln2*Pi^2*mzv[2]*mzv[5])/5 + 
    (3828544*Pi^2*mzv[3]*mzv[5])/5 - 3937728*ln2*Pi^2*mzv[7] - 
    (546048*Pi^2*mzv[5, 3])/5, (262144*ln2^7*Pi^2*mzv[2])/105 + 
    (786432*ln2^5*Pi^2*mzv[2]^2)/5 + (95397888*ln2^3*Pi^2*mzv[2]^3)/35 + 
    (10212559872*ln2*Pi^2*mzv[2]^4)/875 - (524288*ln2^6*Pi^2*mzv[3])/15 - 
    (1921024*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 
    (19070976*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 - 
    (136756512*Pi^2*mzv[2]^3*mzv[3])/35 + (2195456*ln2^3*Pi^2*mzv[3]^2)/3 + 
    (7842944*ln2*Pi^2*mzv[2]*mzv[3]^2)/3 - (1398016*Pi^2*mzv[3]^3)/3 - 
    1368064*ln2^4*Pi^2*mzv[5] - (48922368*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 
    (46150272*Pi^2*mzv[2]^2*mzv[5])/5 + (30628352*ln2*Pi^2*mzv[3]*mzv[5])/5 - 
    15750912*ln2^2*Pi^2*mzv[7] - (131026248*Pi^2*mzv[2]*mzv[7])/7 - 
    27648096*Pi^2*mzv[9] - (4368384*ln2*Pi^2*mzv[5, 3])/5, 
   (262144*ln2^8*Pi^2*mzv[2])/105 + (1048576*ln2^6*Pi^2*mzv[2]^2)/5 + 
    (190795776*ln2^4*Pi^2*mzv[2]^3)/35 + (40850239488*ln2^2*Pi^2*mzv[2]^4)/
     875 + (372976202304*Pi^2*mzv[2]^5)/6125 - (4194304*ln2^7*Pi^2*mzv[3])/
     105 - (15368192*ln2^5*Pi^2*mzv[2]*mzv[3])/15 - 
    (50855936*ln2^3*Pi^2*mzv[2]^2*mzv[3])/5 - 
    (1094052096*ln2*Pi^2*mzv[2]^3*mzv[3])/35 + (4390912*ln2^4*Pi^2*mzv[3]^2)/
     3 + (31371776*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/3 + 
    (49212928*Pi^2*mzv[2]^2*mzv[3]^2)/5 - (11184128*ln2*Pi^2*mzv[3]^3)/3 - 
    (10944512*ln2^5*Pi^2*mzv[5])/5 - (130459648*ln2^3*Pi^2*mzv[2]*mzv[5])/5 - 
    (369202176*ln2*Pi^2*mzv[2]^2*mzv[5])/5 + 
    (122513408*ln2^2*Pi^2*mzv[3]*mzv[5])/5 + 
    (145584928*Pi^2*mzv[2]*mzv[3]*mzv[5])/5 + (625308288*Pi^2*mzv[5]^2)/35 - 
    42002432*ln2^3*Pi^2*mzv[7] - (1048209984*ln2*Pi^2*mzv[2]*mzv[7])/7 + 
    (261000032*Pi^2*mzv[3]*mzv[7])/7 - 221184768*ln2*Pi^2*mzv[9] - 
    (17473536*ln2^2*Pi^2*mzv[5, 3])/5 - (20749824*Pi^2*mzv[2]*mzv[5, 3])/5 - 
    (21173184*Pi^2*mzv[7, 3])/7}, 4, 13, 1], 
 SeriesData[ep, 0, {(3*ln2*Pi^2*mzv[2])/32 - (3*Pi^2*mzv[3])/32, 
   (15*ln2^2*Pi^2*mzv[2])/16 - (81*Pi^2*mzv[2]^2)/320 - 
    (5*ln2*Pi^2*mzv[3])/16 - (Pi^2*mzv[-3, 1])/4, 
   (19*ln2^3*Pi^2*mzv[2])/4 + (21*ln2*Pi^2*mzv[2]^2)/10 + 
    (ln2^2*Pi^2*mzv[3])/2 - (103*Pi^2*mzv[2]*mzv[3])/64 - 
    (571*Pi^2*mzv[5])/128 - 2*ln2*Pi^2*mzv[-3, 1], 
   (65*ln2^4*Pi^2*mzv[2])/4 + (1371*ln2^2*Pi^2*mzv[2]^2)/40 - 
    (24023*Pi^2*mzv[2]^3)/1344 + 6*ln2^3*Pi^2*mzv[3] - 
    (207*ln2*Pi^2*mzv[2]*mzv[3])/16 + (1575*Pi^2*mzv[3]^2)/64 - 
    (199*ln2*Pi^2*mzv[5])/16 - 12*Pi^2*mzv[-5, 1] - 8*ln2^2*Pi^2*mzv[-3, 1] + 
    (7*Pi^2*mzv[2]*mzv[-3, 1])/2, (211*ln2^5*Pi^2*mzv[2])/5 + 
    (1979*ln2^3*Pi^2*mzv[2]^2)/10 - (21179*ln2*Pi^2*mzv[2]^3)/1680 + 
    (64*ln2^4*Pi^2*mzv[3])/3 - (571*ln2^2*Pi^2*mzv[2]*mzv[3])/8 + 
    (215*Pi^2*mzv[2]^2*mzv[3])/8 + (3787*ln2*Pi^2*mzv[3]^2)/24 + 
    (173*ln2^2*Pi^2*mzv[5])/4 - (4573*Pi^2*mzv[2]*mzv[5])/32 - 
    (37643*Pi^2*mzv[7])/256 - 96*ln2*Pi^2*mzv[-5, 1] - 
    (64*ln2^3*Pi^2*mzv[-3, 1])/3 + 28*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 
    (67*Pi^2*mzv[3]*mzv[-3, 1])/3 - 36*Pi^2*mzv[2]*mzv[-3, 1, 1], 
   (266*ln2^6*Pi^2*mzv[2])/3 + (7213*ln2^4*Pi^2*mzv[2]^2)/10 + 
    (135433*ln2^2*Pi^2*mzv[2]^3)/168 - (8689061*Pi^2*mzv[2]^4)/10500 + 
    (736*ln2^5*Pi^2*mzv[3])/15 - (1921*ln2^3*Pi^2*mzv[2]*mzv[3])/6 - 
    (2269*ln2*Pi^2*mzv[2]^2*mzv[3])/40 + (2849*ln2^2*Pi^2*mzv[3]^2)/6 + 
    (111415*Pi^2*mzv[2]*mzv[3]^2)/192 + (1090*ln2^3*Pi^2*mzv[5])/3 - 
    (88301*ln2*Pi^2*mzv[2]*mzv[5])/80 + (1073861*Pi^2*mzv[3]*mzv[5])/480 - 
    (1067*ln2*Pi^2*mzv[7])/32 - 576*Pi^2*mzv[-7, 1] - 
    384*ln2^2*Pi^2*mzv[-5, 1] - 138*Pi^2*mzv[2]*mzv[-5, 1] - 
    (128*ln2^4*Pi^2*mzv[-3, 1])/3 + 112*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 
    (1786*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + (536*ln2*Pi^2*mzv[3]*mzv[-3, 1])/3 - 
    (8513*Pi^2*mzv[5, 3])/160 - 288*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
    144*Pi^2*mzv[2]*mzv[-3, 1, 1, 1], (16472*ln2^7*Pi^2*mzv[2])/105 + 
    (48622*ln2^5*Pi^2*mzv[2]^2)/25 + (3637639*ln2^3*Pi^2*mzv[2]^3)/630 - 
    (56659451*ln2*Pi^2*mzv[2]^4)/21000 + (256*ln2^6*Pi^2*mzv[3])/3 - 
    (2265*ln2^4*Pi^2*mzv[2]*mzv[3])/2 - (45651*ln2^2*Pi^2*mzv[2]^2*mzv[3])/
     20 + (3592799645*Pi^2*mzv[2]^3*mzv[3])/1473696 + 
    (2548*ln2^3*Pi^2*mzv[3]^2)/3 + (205583*ln2*Pi^2*mzv[2]*mzv[3]^2)/48 - 
    (1382345*Pi^2*mzv[3]^3)/688 + (3668*ln2^4*Pi^2*mzv[5])/3 - 
    (41609*ln2^2*Pi^2*mzv[2]*mzv[5])/8 - (616759089*Pi^2*mzv[2]^2*mzv[5])/
     292400 + (43051*ln2*Pi^2*mzv[3]*mzv[5])/3 + (35509*ln2^2*Pi^2*mzv[7])/
     8 - (386244197*Pi^2*mzv[2]*mzv[7])/93568 - (50531765*Pi^2*mzv[9])/8256 - 
    4608*ln2*Pi^2*mzv[-7, 1] - 1024*ln2^3*Pi^2*mzv[-5, 1] - 
    1104*ln2*Pi^2*mzv[2]*mzv[-5, 1] + (34000*Pi^2*mzv[3]*mzv[-5, 1])/43 - 
    (1024*ln2^5*Pi^2*mzv[-3, 1])/15 + (896*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
    (14288*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
    (2144*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/3 - 
    (1316*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 + (4201*Pi^2*mzv[5]*mzv[-3, 1])/
     5 - (8513*ln2*Pi^2*mzv[5, 3])/20 - (29760*Pi^2*mzv[-7, 1, 1])/43 + 
    (7416*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + (3136*Pi^2*mzv[-5, 1, 3])/43 + 
    (1984*Pi^2*mzv[-5, 3, 1])/43 - 1152*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    1800*Pi^2*mzv[2]^2*mzv[-3, 1, 1] - (2664*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    1152*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 576*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1], (5044*ln2^8*Pi^2*mzv[2])/21 + 
    (314068*ln2^6*Pi^2*mzv[2]^2)/75 + (2874937*ln2^4*Pi^2*mzv[2]^3)/126 + 
    (168393023*ln2^2*Pi^2*mzv[2]^4)/10500 - (3043765941384501*Pi^2*mzv[2]^5)/
     78655192000 + (37888*ln2^7*Pi^2*mzv[3])/315 - 
    (47362*ln2^5*Pi^2*mzv[2]*mzv[3])/15 - (231653*ln2^3*Pi^2*mzv[2]^2*mzv[3])/
     15 + (16684428029*ln2*Pi^2*mzv[2]^3*mzv[3])/1842120 + 
    (7784*ln2^4*Pi^2*mzv[3]^2)/9 + (400697*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/24 + 
    (79363786421*Pi^2*mzv[2]^2*mzv[3]^2)/8755680 - 
    (5456464*ln2*Pi^2*mzv[3]^3)/387 + (41248*ln2^5*Pi^2*mzv[5])/15 - 
    (592259*ln2^3*Pi^2*mzv[2]*mzv[5])/30 - 
    (4379299461*ln2*Pi^2*mzv[2]^2*mzv[5])/146200 + 
    (648179*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 
    (502313595713*Pi^2*mzv[2]*mzv[3]*mzv[5])/8755680 + 
    (179846695057*Pi^2*mzv[5]^2)/2403520 + (72085*ln2^3*Pi^2*mzv[7])/3 - 
    (1319827021*ln2*Pi^2*mzv[2]*mzv[7])/40936 + 
    (3168900605519*Pi^2*mzv[3]*mzv[7])/24515904 + (3078265*ln2*Pi^2*mzv[9])/
     344 - (91401792*Pi^2*mzv[-9, 1])/1073 - 18432*ln2^2*Pi^2*mzv[-7, 1] - 
    (26784*Pi^2*mzv[2]*mzv[-7, 1])/17 - 2048*ln2^4*Pi^2*mzv[-5, 1] - 
    4416*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + (13086204*Pi^2*mzv[2]^2*mzv[-5, 1])/
     5365 + (272000*ln2*Pi^2*mzv[3]*mzv[-5, 1])/43 - 
    (4096*ln2^6*Pi^2*mzv[-3, 1])/45 + (1792*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
    (57152*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
    (491908*Pi^2*mzv[2]^3*mzv[-3, 1])/35 + 
    (17152*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/9 - 
    (10528*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 - 
    (12506*Pi^2*mzv[3]^2*mzv[-3, 1])/9 + (33608*ln2*Pi^2*mzv[5]*mzv[-3, 1])/
     5 - (8513*ln2^2*Pi^2*mzv[5, 3])/5 - (1589341013*Pi^2*mzv[2]*mzv[5, 3])/
     729640 - (125942207*Pi^2*mzv[7, 3])/480704 - 
    (238080*ln2*Pi^2*mzv[-7, 1, 1])/43 + 
    (59328*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (2505216*Pi^2*mzv[3]*mzv[-5, 1, 1])/18241 + 
    (25088*ln2*Pi^2*mzv[-5, 1, 3])/43 + (15872*ln2*Pi^2*mzv[-5, 3, 1])/43 - 
    3072*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1] - 14400*ln2*Pi^2*mzv[2]^2*
     mzv[-3, 1, 1] + 3720*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1] - 
    (21312*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    (3136*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 + (4999680*Pi^2*mzv[-7, 1, 1, 1])/
     1073 - (29664*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 + 
    (1387008*Pi^2*mzv[-5, 1, 1, 3])/1073 - (526848*Pi^2*mzv[-5, 1, 3, 1])/
     1073 - (333312*Pi^2*mzv[-5, 3, 1, 1])/1073 + 4608*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] + 7200*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1] + 
    (10656*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + (87808*Pi^2*mzv[-3, 3, 3, 1])/
     1073 - 4608*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
    2304*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1]}, 5, 13, 1], 
 SeriesData[ep, 0, {(-3*Pi^2*mzv[3])/32, (-177*Pi^2*mzv[2]^2)/1120 - 
    (3*Pi^2*mzv[-3, 1])/7, (-591*Pi^2*mzv[2]*mzv[3])/112 - 
    (141*Pi^2*mzv[5])/224 + (24*Pi^2*mzv[-3, 1, 1])/7, 
   (-27087*Pi^2*mzv[2]^3)/3920 + (401*Pi^2*mzv[3]^2)/112 + 
    (180*Pi^2*mzv[-5, 1])/7 - (114*Pi^2*mzv[2]*mzv[-3, 1])/7 - 
    (192*Pi^2*mzv[-3, 1, 1, 1])/7, (-153149*Pi^2*mzv[2]^2*mzv[3])/1190 - 
    (26919*Pi^2*mzv[2]*mzv[5])/1904 - (1603443*Pi^2*mzv[7])/7616 + 
    (484*Pi^2*mzv[3]*mzv[-3, 1])/7 - (1152*Pi^2*mzv[-5, 1, 1])/17 + 
    (912*Pi^2*mzv[2]*mzv[-3, 1, 1])/7 - (2736*Pi^2*mzv[-3, 3, 1])/119 + 
    (1536*Pi^2*mzv[-3, 1, 1, 1, 1])/7, (-110984919*Pi^2*mzv[2]^4)/416500 + 
    (672755*Pi^2*mzv[2]*mzv[3]^2)/952 - (684973*Pi^2*mzv[3]*mzv[5])/4760 - 
    (31848*Pi^2*mzv[-7, 1])/119 + (6840*Pi^2*mzv[2]*mzv[-5, 1])/7 - 
    (17064*Pi^2*mzv[2]^2*mzv[-3, 1])/35 - (144261*Pi^2*mzv[5, 3])/1190 - 
    (3872*Pi^2*mzv[3]*mzv[-3, 1, 1])/7 + (9216*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (7296*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/7 + (21888*Pi^2*mzv[-3, 3, 1, 1])/
     119 - (12288*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/7, 
   (-6156346169*Pi^2*mzv[2]^3*mzv[3])/716380 + (192950899*Pi^2*mzv[3]^3)/
     61404 - (3203153109*Pi^2*mzv[2]^2*mzv[5])/511700 - 
    (3283790379*Pi^2*mzv[2]*mzv[7])/163744 + (9465219033*Pi^2*mzv[9])/
     163744 - (28956000*Pi^2*mzv[3]*mzv[-5, 1])/5117 + 
    (18392*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/7 + (97932*Pi^2*mzv[5]*mzv[-3, 1])/
     35 + (10321536*Pi^2*mzv[-7, 1, 1])/731 - 
    (43776*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - (10303680*Pi^2*mzv[-5, 1, 3])/
     5117 - (4086336*Pi^2*mzv[-5, 3, 1])/5117 + 
    (136512*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/35 - 
    (103968*Pi^2*mzv[2]*mzv[-3, 3, 1])/119 + 
    (30976*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/7 - (73728*Pi^2*mzv[-5, 1, 1, 1, 1])/
     17 + (58368*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/7 - 
    (175104*Pi^2*mzv[-3, 3, 1, 1, 1])/119 + 
    (98304*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/7, 
   (85721424902062119*Pi^2*mzv[2]^5)/240881525500 - 
    (2642628607207*Pi^2*mzv[2]^2*mzv[3]^2)/26814270 - 
    (1063337285799*Pi^2*mzv[2]*mzv[3]*mzv[5])/2553740 - 
    (1017619683836019*Pi^2*mzv[5]^2)/1001066080 - 
    (5654843421463*Pi^2*mzv[3]*mzv[7])/3575236 + 
    (2893648280832*Pi^2*mzv[-9, 1])/893809 - (1210224*Pi^2*mzv[2]*mzv[-7, 1])/
     119 + (19182348576*Pi^2*mzv[2]^2*mzv[-5, 1])/893809 - 
    (3668088*Pi^2*mzv[2]^3*mzv[-3, 1])/245 - 
    (117128*Pi^2*mzv[3]^2*mzv[-3, 1])/21 - 
    (32884475103*Pi^2*mzv[2]*mzv[5, 3])/638435 - 
    (8047598924475*Pi^2*mzv[7, 3])/200213216 - 
    (32011427328*Pi^2*mzv[3]*mzv[-5, 1, 1])/893809 - 
    (147136*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/7 - 
    (783456*Pi^2*mzv[5]*mzv[-3, 1, 1])/35 + 
    (441408*Pi^2*mzv[3]*mzv[-3, 3, 1])/119 - 
    (17751837696*Pi^2*mzv[-7, 1, 1, 1])/52577 + 
    (350208*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (55710904320*Pi^2*mzv[-5, 1, 1, 3])/893809 + 
    (5079974400*Pi^2*mzv[-5, 1, 3, 1])/127687 + 
    (19098118656*Pi^2*mzv[-5, 3, 1, 1])/893809 - 
    (1092096*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/35 + 
    (831744*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/119 - 
    (846662400*Pi^2*mzv[-3, 3, 3, 1])/127687 - 
    (247808*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/7 + 
    (589824*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 - 
    (466944*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/7 + 
    (1400832*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/119 - 
    (786432*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1])/7}, 5, 13, 1], 
 SeriesData[ep, 0, {6*Pi^2*mzv[2], -24*ln2*Pi^2*mzv[2] - 24*Pi^2*mzv[3], 
   -528*ln2^2*Pi^2*mzv[2] + 492*Pi^2*mzv[2]^2 - 192*ln2*Pi^2*mzv[3], 
   -3136*ln2^3*Pi^2*mzv[2] + 336*ln2*Pi^2*mzv[2]^2 - 768*ln2^2*Pi^2*mzv[3] - 
    2780*Pi^2*mzv[2]*mzv[3] + 936*Pi^2*mzv[5], -11456*ln2^4*Pi^2*mzv[2] - 
    20256*ln2^2*Pi^2*mzv[2]^2 + (159596*Pi^2*mzv[2]^3)/7 - 
    2048*ln2^3*Pi^2*mzv[3] - 14800*ln2*Pi^2*mzv[2]*mzv[3] - 
    1312*Pi^2*mzv[3]^2 + 7488*ln2*Pi^2*mzv[5] - 6912*Pi^2*mzv[2]*mzv[-3, 1], 
   (-153856*ln2^5*Pi^2*mzv[2])/5 - 140416*ln2^3*Pi^2*mzv[2]^2 + 
    (1881104*ln2*Pi^2*mzv[2]^3)/35 - 4096*ln2^4*Pi^2*mzv[3] - 
    14560*ln2^2*Pi^2*mzv[2]*mzv[3] - (781432*Pi^2*mzv[2]^2*mzv[3])/5 - 
    10496*ln2*Pi^2*mzv[3]^2 + 29952*ln2^2*Pi^2*mzv[5] - 
    (124764*Pi^2*mzv[2]*mzv[5])/5 + 100620*Pi^2*mzv[7] - 
    55296*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 27648*Pi^2*mzv[2]*mzv[-3, 1, 1], 
   (-988672*ln2^6*Pi^2*mzv[2])/15 - 540032*ln2^4*Pi^2*mzv[2]^2 - 
    (3898400*ln2^2*Pi^2*mzv[2]^3)/7 + (741142568*Pi^2*mzv[2]^4)/875 - 
    (32768*ln2^5*Pi^2*mzv[3])/5 + (419200*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
    (4391456*ln2*Pi^2*mzv[2]^2*mzv[3])/5 - 41984*ln2^2*Pi^2*mzv[3]^2 + 
    (373732*Pi^2*mzv[2]*mzv[3]^2)/3 + 79872*ln2^3*Pi^2*mzv[5] + 
    (814416*ln2*Pi^2*mzv[2]*mzv[5])/5 - (844224*Pi^2*mzv[3]*mzv[5])/5 + 
    804960*ln2*Pi^2*mzv[7] - 96768*Pi^2*mzv[2]*mzv[-5, 1] - 
    221184*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - 345600*Pi^2*mzv[2]^2*mzv[-3, 1] + 
    (270144*Pi^2*mzv[5, 3])/5 + 221184*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    110592*Pi^2*mzv[2]*mzv[-3, 1, 1, 1], (-12388352*ln2^7*Pi^2*mzv[2])/105 - 
    (7430656*ln2^5*Pi^2*mzv[2]^2)/5 - (480132992*ln2^3*Pi^2*mzv[2]^3)/105 + 
    (2185752544*ln2*Pi^2*mzv[2]^4)/875 - (131072*ln2^6*Pi^2*mzv[3])/15 + 
    (2445440*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 
    (6405824*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 - 
    (10949533928*Pi^2*mzv[2]^3*mzv[3])/1785 - (335872*ln2^3*Pi^2*mzv[3]^2)/
     3 + (1836656*ln2*Pi^2*mzv[2]*mzv[3]^2)/3 + (991424*Pi^2*mzv[3]^3)/3 + 
    159744*ln2^4*Pi^2*mzv[5] + (14132832*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 
    (277509144*Pi^2*mzv[2]^2*mzv[5])/85 - (6753792*ln2*Pi^2*mzv[3]*mzv[5])/
     5 + 3219840*ln2^2*Pi^2*mzv[7] + (15903060*Pi^2*mzv[2]*mzv[7])/119 + 
    5717888*Pi^2*mzv[9] - 774144*ln2*Pi^2*mzv[2]*mzv[-5, 1] - 
    589824*ln2^3*Pi^2*mzv[2]*mzv[-3, 1] - 2764800*ln2*Pi^2*mzv[2]^2*
     mzv[-3, 1] + 714240*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 
    (2161152*ln2*Pi^2*mzv[5, 3])/5 - (5695488*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
    884736*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 1382400*Pi^2*mzv[2]^2*
     mzv[-3, 1, 1] + (2045952*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    884736*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 442368*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1], (-19106816*ln2^8*Pi^2*mzv[2])/105 - 
    (48385024*ln2^6*Pi^2*mzv[2]^2)/15 - (386571392*ln2^4*Pi^2*mzv[2]^3)/21 - 
    (1959616832*ln2^2*Pi^2*mzv[2]^4)/125 + (6463293952284*Pi^2*mzv[2]^5)/
     229075 - (1048576*ln2^7*Pi^2*mzv[3])/105 + 
    (7769600*ln2^5*Pi^2*mzv[2]*mzv[3])/3 + 
    (82673408*ln2^3*Pi^2*mzv[2]^2*mzv[3])/15 - 
    (63866852704*ln2*Pi^2*mzv[2]^3*mzv[3])/1785 - 
    (671744*ln2^4*Pi^2*mzv[3]^2)/3 + (427424*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/3 + 
    (2677643944*Pi^2*mzv[2]^2*mzv[3]^2)/255 + (7931392*ln2*Pi^2*mzv[3]^3)/3 + 
    (1277952*ln2^5*Pi^2*mzv[5])/5 + (81188224*ln2^3*Pi^2*mzv[2]*mzv[5])/5 - 
    (679424352*ln2*Pi^2*mzv[2]^2*mzv[5])/85 - 
    (27015168*ln2^2*Pi^2*mzv[3]*mzv[5])/5 + 
    (183291848*Pi^2*mzv[2]*mzv[3]*mzv[5])/17 - (255884688*Pi^2*mzv[5]^2)/35 + 
    8586240*ln2^3*Pi^2*mzv[7] + (2353864080*ln2*Pi^2*mzv[2]*mzv[7])/119 - 
    (60017904*Pi^2*mzv[3]*mzv[7])/7 + 45743104*ln2*Pi^2*mzv[9] - 
    (144875520*Pi^2*mzv[2]*mzv[-7, 1])/17 - 3096576*ln2^2*Pi^2*mzv[2]*
     mzv[-5, 1] - 4838400*Pi^2*mzv[2]^2*mzv[-5, 1] - 
    1179648*ln2^4*Pi^2*mzv[2]*mzv[-3, 1] - 11059200*ln2^2*Pi^2*mzv[2]^2*
     mzv[-3, 1] - (61751808*Pi^2*mzv[2]^3*mzv[-3, 1])/5 + 
    5713920*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 
    (8644608*ln2^2*Pi^2*mzv[5, 3])/5 + (42535440*Pi^2*mzv[2]*mzv[5, 3])/17 + 
    (8574192*Pi^2*mzv[7, 3])/7 - (45563904*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/
     17 + 2359296*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
    11059200*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1] - 2856960*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1, 1] + (16367616*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    (22781952*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 3538944*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - 5529600*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1] - 
    (8183808*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 3538944*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] - 1769472*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1]}, 4, 
  13, 1], SeriesData[ep, 0, {36*Pi^2*mzv[2]^2, -392*Pi^2*mzv[2]*mzv[3] + 
    620*Pi^2*mzv[5], (121952*Pi^2*mzv[2]^3)/35 - 3200*Pi^2*mzv[3]^2 + 
    2560*Pi^2*mzv[-5, 1] - 3712*Pi^2*mzv[2]*mzv[-3, 1], 
   -35632*Pi^2*mzv[2]^2*mzv[3] + 27228*Pi^2*mzv[2]*mzv[5] + 
    37630*Pi^2*mzv[7] - 20480*Pi^2*mzv[3]*mzv[-3, 1] - 
    20480*Pi^2*mzv[-5, 1, 1] + 52736*Pi^2*mzv[2]*mzv[-3, 1, 1], 
   (43134576*Pi^2*mzv[2]^4)/175 - (970024*Pi^2*mzv[2]*mzv[3]^2)/3 - 
    (631520*Pi^2*mzv[3]*mzv[5])/3 - 261120*Pi^2*mzv[-7, 1] + 
    651520*Pi^2*mzv[2]*mzv[-5, 1] - 161024*Pi^2*mzv[2]^2*mzv[-3, 1] + 
    43248*Pi^2*mzv[5, 3] + 163840*Pi^2*mzv[3]*mzv[-3, 1, 1] + 
    163840*Pi^2*mzv[-5, 1, 1, 1] - 698368*Pi^2*mzv[2]*mzv[-3, 1, 1, 1], 
   (-24844426640*Pi^2*mzv[2]^3*mzv[3])/15351 + (83751680*Pi^2*mzv[3]^3)/129 - 
    (2222148904*Pi^2*mzv[2]^2*mzv[5])/3655 - (7354962844*Pi^2*mzv[2]*mzv[7])/
     731 + (957729420*Pi^2*mzv[9])/43 - (79974400*Pi^2*mzv[3]*mzv[-5, 1])/
     129 - (704768*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 - 
    1228800*Pi^2*mzv[5]*mzv[-3, 1] + (138977280*Pi^2*mzv[-7, 1, 1])/43 - 
    (65668096*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - (14213120*Pi^2*mzv[-5, 1, 3])/
     43 - (3276800*Pi^2*mzv[-5, 3, 1])/43 + 2440192*Pi^2*mzv[2]^2*
     mzv[-3, 1, 1] - (10220544*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    1310720*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] - 1310720*Pi^2*mzv[-5, 1, 1, 1, 1] + 
    8904704*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1], 
   (394489990126406632*Pi^2*mzv[2]^5)/8602911625 - 
    (1235788877360*Pi^2*mzv[2]^2*mzv[3]^2)/383061 - 
    (9515964990512*Pi^2*mzv[2]*mzv[3]*mzv[5])/91205 - 
    (4248765035932*Pi^2*mzv[5]^2)/52577 - (59531097508720*Pi^2*mzv[3]*mzv[7])/
     383061 + (2346853785600*Pi^2*mzv[-9, 1])/7511 - 
    (710469632*Pi^2*mzv[2]*mzv[-7, 1])/17 + 
    (226331244032*Pi^2*mzv[2]^2*mzv[-5, 1])/7511 - 
    (23967488*Pi^2*mzv[2]^3*mzv[-3, 1])/5 + 
    (6471680*Pi^2*mzv[3]^2*mzv[-3, 1])/3 - 
    (626550089736*Pi^2*mzv[2]*mzv[5, 3])/91205 - (5804800140*Pi^2*mzv[7, 3])/
     52577 - (2976937246720*Pi^2*mzv[3]*mzv[-5, 1, 1])/383061 - 
    (1504256*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/3 + 
    9830400*Pi^2*mzv[5]*mzv[-3, 1, 1] + (20643840*Pi^2*mzv[3]*mzv[-3, 3, 1])/
     17 - (319175393280*Pi^2*mzv[-7, 1, 1, 1])/7511 + 
    (790212608*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (34668871680*Pi^2*mzv[-5, 1, 1, 3])/7511 + 
    (4718592000*Pi^2*mzv[-5, 1, 3, 1])/1073 + 
    (12910264320*Pi^2*mzv[-5, 3, 1, 1])/7511 - 33345536*Pi^2*mzv[2]^2*
     mzv[-3, 1, 1, 1] + (114388992*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
    (786432000*Pi^2*mzv[-3, 3, 3, 1])/1073 + 10485760*Pi^2*mzv[3]*
     mzv[-3, 1, 1, 1, 1] + 10485760*Pi^2*mzv[-5, 1, 1, 1, 1, 1] - 
    111050752*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1]}, 6, 13, 1], 
 SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 14*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 112*ln2*Pi^2*mzv[2] + (164*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 448*ln2^2*Pi^2*mzv[2] - (528*Pi^2*mzv[2]^2)/5 + 
    (1312*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 
    (3584*ln2^3*Pi^2*mzv[2])/3 - (4224*ln2*Pi^2*mzv[2]^2)/5 + 
    (5248*ln2^2*Pi^2*mzv[3])/3 + (4312*Pi^2*mzv[2]*mzv[3])/3 + 
    (14876*Pi^2*mzv[5])/5, (16384*ln2^6*Pi^2)/45 + 
    (7168*ln2^4*Pi^2*mzv[2])/3 - (16896*ln2^2*Pi^2*mzv[2]^2)/5 - 
    (59816*Pi^2*mzv[2]^3)/7 + (41984*ln2^3*Pi^2*mzv[3])/9 + 
    (34496*ln2*Pi^2*mzv[2]*mzv[3])/3 - (16792*Pi^2*mzv[3]^2)/9 + 
    (119008*ln2*Pi^2*mzv[5])/5, (131072*ln2^7*Pi^2)/315 + 
    (57344*ln2^5*Pi^2*mzv[2])/15 - (45056*ln2^3*Pi^2*mzv[2]^2)/5 - 
    (478528*ln2*Pi^2*mzv[2]^3)/7 + (83968*ln2^4*Pi^2*mzv[3])/9 + 
    (137984*ln2^2*Pi^2*mzv[2]*mzv[3])/3 + 26752*Pi^2*mzv[2]^2*mzv[3] - 
    (134336*ln2*Pi^2*mzv[3]^2)/9 + (476032*ln2^2*Pi^2*mzv[5])/5 + 
    (386824*Pi^2*mzv[2]*mzv[5])/5 + (682748*Pi^2*mzv[7])/7, 
   (131072*ln2^8*Pi^2)/315 + (229376*ln2^6*Pi^2*mzv[2])/45 - 
    (90112*ln2^4*Pi^2*mzv[2]^2)/5 - (1914112*ln2^2*Pi^2*mzv[2]^3)/7 - 
    (221896704*Pi^2*mzv[2]^4)/875 + (671744*ln2^5*Pi^2*mzv[3])/45 + 
    (1103872*ln2^3*Pi^2*mzv[2]*mzv[3])/9 + 214016*ln2*Pi^2*mzv[2]^2*mzv[3] - 
    (537344*ln2^2*Pi^2*mzv[3]^2)/9 - (436688*Pi^2*mzv[2]*mzv[3]^2)/9 + 
    (3808256*ln2^3*Pi^2*mzv[5])/15 + (3094592*ln2*Pi^2*mzv[2]*mzv[5])/5 - 
    (1350416*Pi^2*mzv[3]*mzv[5])/15 + (5461984*ln2*Pi^2*mzv[7])/7 + 
    (104448*Pi^2*mzv[5, 3])/5, (1048576*ln2^9*Pi^2)/2835 + 
    (262144*ln2^7*Pi^2*mzv[2])/45 - (720896*ln2^5*Pi^2*mzv[2]^2)/25 - 
    (15312896*ln2^3*Pi^2*mzv[2]^3)/21 - (1775173632*ln2*Pi^2*mzv[2]^4)/875 + 
    (2686976*ln2^6*Pi^2*mzv[3])/135 + (2207744*ln2^4*Pi^2*mzv[2]*mzv[3])/9 + 
    856064*ln2^2*Pi^2*mzv[2]^2*mzv[3] + (49917664*Pi^2*mzv[2]^3*mzv[3])/105 - 
    (4298752*ln2^3*Pi^2*mzv[3]^2)/27 - (3493504*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 + 
    (3294112*Pi^2*mzv[3]^3)/81 + (7616512*ln2^4*Pi^2*mzv[5])/15 + 
    (12378368*ln2^2*Pi^2*mzv[2]*mzv[5])/5 + (35356992*Pi^2*mzv[2]^2*mzv[5])/
     25 - (10803328*ln2*Pi^2*mzv[3]*mzv[5])/15 + (21847936*ln2^2*Pi^2*mzv[7])/
     7 + 2535928*Pi^2*mzv[2]*mzv[7] + (26125820*Pi^2*mzv[9])/9 + 
    (835584*ln2*Pi^2*mzv[5, 3])/5, (4194304*ln2^10*Pi^2)/14175 + 
    (262144*ln2^8*Pi^2*mzv[2])/45 - (2883584*ln2^6*Pi^2*mzv[2]^2)/75 - 
    (30625792*ln2^4*Pi^2*mzv[2]^3)/21 - (7100694528*ln2^2*Pi^2*mzv[2]^4)/
     875 - (410869445568*Pi^2*mzv[2]^5)/67375 + (21495808*ln2^7*Pi^2*mzv[3])/
     945 + (17661952*ln2^5*Pi^2*mzv[2]*mzv[3])/45 + 
    (6848512*ln2^3*Pi^2*mzv[2]^2*mzv[3])/3 + 
    (399341312*ln2*Pi^2*mzv[2]^3*mzv[3])/105 - (8597504*ln2^4*Pi^2*mzv[3]^2)/
     27 - (13974016*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 - 
    (13307008*Pi^2*mzv[2]^2*mzv[3]^2)/15 + (26352896*ln2*Pi^2*mzv[3]^3)/81 + 
    (60932096*ln2^5*Pi^2*mzv[5])/75 + (99026944*ln2^3*Pi^2*mzv[2]*mzv[5])/
     15 + (282855936*ln2*Pi^2*mzv[2]^2*mzv[5])/25 - 
    (43213312*ln2^2*Pi^2*mzv[3]*mzv[5])/15 - 
    (35111008*Pi^2*mzv[2]*mzv[3]*mzv[5])/15 - (250170184*Pi^2*mzv[5]^2)/175 + 
    (174783488*ln2^3*Pi^2*mzv[7])/21 + 20287424*ln2*Pi^2*mzv[2]*mzv[7] - 
    (49696400*Pi^2*mzv[3]*mzv[7])/21 + (209006560*ln2*Pi^2*mzv[9])/9 + 
    (3342336*ln2^2*Pi^2*mzv[5, 3])/5 + (2715648*Pi^2*mzv[2]*mzv[5, 3])/5 + 
    (2002944*Pi^2*mzv[7, 3])/7}, 2, 13, 1], 
 SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 18*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 144*ln2*Pi^2*mzv[2] + (620*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 576*ln2^2*Pi^2*mzv[2] - (5672*Pi^2*mzv[2]^2)/5 + 
    (4960*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 1536*ln2^3*Pi^2*mzv[2] - 
    (45376*ln2*Pi^2*mzv[2]^2)/5 + (19840*ln2^2*Pi^2*mzv[3])/3 + 
    8840*Pi^2*mzv[2]*mzv[3] + (139196*Pi^2*mzv[5])/5, 
   (16384*ln2^6*Pi^2)/45 + 3072*ln2^4*Pi^2*mzv[2] - 
    (181504*ln2^2*Pi^2*mzv[2]^2)/5 - (502936*Pi^2*mzv[2]^3)/5 + 
    (158720*ln2^3*Pi^2*mzv[3])/9 + 70720*ln2*Pi^2*mzv[2]*mzv[3] - 
    (217912*Pi^2*mzv[3]^2)/9 + (1113568*ln2*Pi^2*mzv[5])/5, 
   (131072*ln2^7*Pi^2)/315 + (24576*ln2^5*Pi^2*mzv[2])/5 - 
    (1452032*ln2^3*Pi^2*mzv[2]^2)/15 - (4023488*ln2*Pi^2*mzv[2]^3)/5 + 
    (317440*ln2^4*Pi^2*mzv[3])/9 + 282880*ln2^2*Pi^2*mzv[2]*mzv[3] + 
    (4719392*Pi^2*mzv[2]^2*mzv[3])/15 - (1743296*ln2*Pi^2*mzv[3]^2)/9 + 
    (4454272*ln2^2*Pi^2*mzv[5])/5 + (5208888*Pi^2*mzv[2]*mzv[5])/5 + 
    (13816316*Pi^2*mzv[7])/7, (131072*ln2^8*Pi^2)/315 + 
    (32768*ln2^6*Pi^2*mzv[2])/5 - (2904064*ln2^4*Pi^2*mzv[2]^2)/15 - 
    (16093952*ln2^2*Pi^2*mzv[2]^3)/5 - (4641752736*Pi^2*mzv[2]^4)/875 + 
    (507904*ln2^5*Pi^2*mzv[3])/9 + (2263040*ln2^3*Pi^2*mzv[2]*mzv[3])/3 + 
    (37755136*ln2*Pi^2*mzv[2]^2*mzv[3])/15 - (6973184*ln2^2*Pi^2*mzv[3]^2)/
     9 - (2648912*Pi^2*mzv[2]*mzv[3]^2)/3 + (35634176*ln2^3*Pi^2*mzv[5])/15 + 
    (41671104*ln2*Pi^2*mzv[2]*mzv[5])/5 - (7291120*Pi^2*mzv[3]*mzv[5])/3 + 
    (110530528*ln2*Pi^2*mzv[7])/7 + (2568192*Pi^2*mzv[5, 3])/5, 
   (1048576*ln2^9*Pi^2)/2835 + (262144*ln2^7*Pi^2*mzv[2])/35 - 
    (23232512*ln2^5*Pi^2*mzv[2]^2)/75 - (128751616*ln2^3*Pi^2*mzv[2]^3)/15 - 
    (37134021888*ln2*Pi^2*mzv[2]^4)/875 + (2031616*ln2^6*Pi^2*mzv[3])/27 + 
    (4526080*ln2^4*Pi^2*mzv[2]*mzv[3])/3 + 
    (151020544*ln2^2*Pi^2*mzv[2]^2*mzv[3])/15 + 
    (1169307424*Pi^2*mzv[2]^3*mzv[3])/105 - (55785472*ln2^3*Pi^2*mzv[3]^2)/
     27 - (21191296*ln2*Pi^2*mzv[2]*mzv[3]^2)/3 + (111146080*Pi^2*mzv[3]^3)/
     81 + (71268352*ln2^4*Pi^2*mzv[5])/15 + 
    (166684416*ln2^2*Pi^2*mzv[2]*mzv[5])/5 + (823587488*Pi^2*mzv[2]^2*mzv[5])/
     25 - (58328960*ln2*Pi^2*mzv[3]*mzv[5])/3 + (442122112*ln2^2*Pi^2*mzv[7])/
     7 + (491602872*Pi^2*mzv[2]*mzv[7])/7 + (1062767612*Pi^2*mzv[9])/9 + 
    (20545536*ln2*Pi^2*mzv[5, 3])/5, (4194304*ln2^10*Pi^2)/14175 + 
    (262144*ln2^8*Pi^2*mzv[2])/35 - (92930048*ln2^6*Pi^2*mzv[2]^2)/225 - 
    (257503232*ln2^4*Pi^2*mzv[2]^3)/15 - (148536087552*ln2^2*Pi^2*mzv[2]^4)/
     875 - (15869521653824*Pi^2*mzv[2]^5)/67375 + 
    (16252928*ln2^7*Pi^2*mzv[3])/189 + (7241728*ln2^5*Pi^2*mzv[2]*mzv[3])/3 + 
    (1208164352*ln2^3*Pi^2*mzv[2]^2*mzv[3])/45 + 
    (9354459392*ln2*Pi^2*mzv[2]^3*mzv[3])/105 - 
    (111570944*ln2^4*Pi^2*mzv[3]^2)/27 - 
    (84765184*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/3 - 
    (1224920896*Pi^2*mzv[2]^2*mzv[3]^2)/45 + (889168640*ln2*Pi^2*mzv[3]^3)/
     81 + (570146816*ln2^5*Pi^2*mzv[5])/75 + 
    (444491776*ln2^3*Pi^2*mzv[2]*mzv[5])/5 + 
    (6588699904*ln2*Pi^2*mzv[2]^2*mzv[5])/25 - 
    (233315840*ln2^2*Pi^2*mzv[3]*mzv[5])/3 - 85513632*Pi^2*mzv[2]*mzv[3]*
     mzv[5] - (13088774344*Pi^2*mzv[5]^2)/175 + 
    (3536976896*ln2^3*Pi^2*mzv[7])/21 + (3932822976*ln2*Pi^2*mzv[2]*mzv[7])/
     7 - (2563752368*Pi^2*mzv[3]*mzv[7])/21 + (8502140896*ln2*Pi^2*mzv[9])/
     9 + (82182144*ln2^2*Pi^2*mzv[5, 3])/5 + (90660864*Pi^2*mzv[2]*mzv[5, 3])/
     5 + (97990656*Pi^2*mzv[7, 3])/7}, 2, 13, 1], 
 SeriesData[ep, 0, {Pi^2, 8*ln2*Pi^2, 32*ln2^2*Pi^2 + 10*Pi^2*mzv[2], 
   (256*ln2^3*Pi^2)/3 + 80*ln2*Pi^2*mzv[2] + (716*Pi^2*mzv[3])/3, 
   (512*ln2^4*Pi^2)/3 + 320*ln2^2*Pi^2*mzv[2] - (6184*Pi^2*mzv[2]^2)/5 + 
    (5728*ln2*Pi^2*mzv[3])/3, (4096*ln2^5*Pi^2)/15 + 
    (2560*ln2^3*Pi^2*mzv[2])/3 - (49472*ln2*Pi^2*mzv[2]^2)/5 + 
    (22912*ln2^2*Pi^2*mzv[3])/3 + (24440*Pi^2*mzv[2]*mzv[3])/3 + 
    (128636*Pi^2*mzv[5])/5, (16384*ln2^6*Pi^2)/45 + 
    (5120*ln2^4*Pi^2*mzv[2])/3 - (197888*ln2^2*Pi^2*mzv[2]^2)/5 - 
    (3095368*Pi^2*mzv[2]^3)/35 + (183296*ln2^3*Pi^2*mzv[3])/9 + 
    (195520*ln2*Pi^2*mzv[2]*mzv[3])/3 - (158392*Pi^2*mzv[3]^2)/9 + 
    (1029088*ln2*Pi^2*mzv[5])/5, (131072*ln2^7*Pi^2)/315 + 
    (8192*ln2^5*Pi^2*mzv[2])/3 - (1583104*ln2^3*Pi^2*mzv[2]^2)/15 - 
    (24762944*ln2*Pi^2*mzv[2]^3)/35 + (366592*ln2^4*Pi^2*mzv[3])/9 + 
    (782080*ln2^2*Pi^2*mzv[2]*mzv[3])/3 + (3521056*Pi^2*mzv[2]^2*mzv[3])/15 - 
    (1267136*ln2*Pi^2*mzv[3]^2)/9 + (4116352*ln2^2*Pi^2*mzv[5])/5 + 
    874744*Pi^2*mzv[2]*mzv[5] + (11701532*Pi^2*mzv[7])/7, 
   (131072*ln2^8*Pi^2)/315 + (32768*ln2^6*Pi^2*mzv[2])/9 - 
    (3166208*ln2^4*Pi^2*mzv[2]^2)/15 - (99051776*ln2^2*Pi^2*mzv[2]^3)/35 - 
    (3769750176*Pi^2*mzv[2]^4)/875 + (2932736*ln2^5*Pi^2*mzv[3])/45 + 
    (6256640*ln2^3*Pi^2*mzv[2]*mzv[3])/9 + 
    (28168448*ln2*Pi^2*mzv[2]^2*mzv[3])/15 - (5068544*ln2^2*Pi^2*mzv[3]^2)/
     9 - (5385520*Pi^2*mzv[2]*mzv[3]^2)/9 + (32930816*ln2^3*Pi^2*mzv[5])/15 + 
    6997952*ln2*Pi^2*mzv[2]*mzv[5] - (23327024*Pi^2*mzv[3]*mzv[5])/15 + 
    (93612256*ln2*Pi^2*mzv[7])/7 + (2184192*Pi^2*mzv[5, 3])/5, 
   (1048576*ln2^9*Pi^2)/2835 + (262144*ln2^7*Pi^2*mzv[2])/63 - 
    (25329664*ln2^5*Pi^2*mzv[2]^2)/75 - (792414208*ln2^3*Pi^2*mzv[2]^3)/105 - 
    (30158001408*ln2*Pi^2*mzv[2]^4)/875 + (11730944*ln2^6*Pi^2*mzv[3])/135 + 
    (12513280*ln2^4*Pi^2*mzv[2]*mzv[3])/9 + 
    (112673792*ln2^2*Pi^2*mzv[2]^2*mzv[3])/15 + 
    (108920416*Pi^2*mzv[2]^3*mzv[3])/15 - (40548352*ln2^3*Pi^2*mzv[3]^2)/27 - 
    (43084160*ln2*Pi^2*mzv[2]*mzv[3]^2)/9 + (69068128*Pi^2*mzv[3]^3)/81 + 
    (65861632*ln2^4*Pi^2*mzv[5])/15 + 27991808*ln2^2*Pi^2*mzv[2]*mzv[5] + 
    (624700576*Pi^2*mzv[2]^2*mzv[5])/25 - (186616192*ln2*Pi^2*mzv[3]*mzv[5])/
     15 + (374449024*ln2^2*Pi^2*mzv[7])/7 + (397852184*Pi^2*mzv[2]*mzv[7])/
     7 + (861376892*Pi^2*mzv[9])/9 + (17473536*ln2*Pi^2*mzv[5, 3])/5, 
   (4194304*ln2^10*Pi^2)/14175 + (262144*ln2^8*Pi^2*mzv[2])/63 - 
    (101318656*ln2^6*Pi^2*mzv[2]^2)/225 - (1584828416*ln2^4*Pi^2*mzv[2]^3)/
     105 - (120632005632*ln2^2*Pi^2*mzv[2]^4)/875 - 
    (12424990742848*Pi^2*mzv[2]^5)/67375 + (93847552*ln2^7*Pi^2*mzv[3])/945 + 
    (20021248*ln2^5*Pi^2*mzv[2]*mzv[3])/9 + 
    (901390336*ln2^3*Pi^2*mzv[2]^2*mzv[3])/45 + 
    (871363328*ln2*Pi^2*mzv[2]^3*mzv[3])/15 - (81096704*ln2^4*Pi^2*mzv[3]^2)/
     27 - (172336640*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/9 - 
    (769239872*Pi^2*mzv[2]^2*mzv[3]^2)/45 + (552545024*ln2*Pi^2*mzv[3]^3)/
     81 + (526893056*ln2^5*Pi^2*mzv[5])/75 + 
    (223934464*ln2^3*Pi^2*mzv[2]*mzv[5])/3 + 
    (4997604608*ln2*Pi^2*mzv[2]^2*mzv[5])/25 - 
    (746464768*ln2^2*Pi^2*mzv[3]*mzv[5])/15 - 
    (158623840*Pi^2*mzv[2]*mzv[3]*mzv[5])/3 - (7915249864*Pi^2*mzv[5]^2)/
     175 + (2995592192*ln2^3*Pi^2*mzv[7])/21 + 
    (3182817472*ln2*Pi^2*mzv[2]*mzv[7])/7 - (1544777648*Pi^2*mzv[3]*mzv[7])/
     21 + (6891015136*ln2*Pi^2*mzv[9])/9 + (69894144*ln2^2*Pi^2*mzv[5, 3])/
     5 + (74262528*Pi^2*mzv[2]*mzv[5, 3])/5 + (84692736*Pi^2*mzv[7, 3])/7}, 
  2, 13, 1], SeriesData[ep, 0, {(9*ln2*Pi^2*mzv[2])/56 - (3*Pi^2*mzv[3])/32, 
   (9*ln2^2*Pi^2*mzv[2])/7 - (93*Pi^2*mzv[2]^2)/160 - (3*ln2*Pi^2*mzv[3])/8 - 
    (3*Pi^2*mzv[-3, 1])/14, (39*ln2^3*Pi^2*mzv[2])/7 + 
    (1599*ln2*Pi^2*mzv[2]^2)/280 - (3*ln2^2*Pi^2*mzv[3])/4 + 
    (291*Pi^2*mzv[2]*mzv[3])/56 - (6999*Pi^2*mzv[5])/448 - 
    (6*ln2*Pi^2*mzv[-3, 1])/7 + (6*Pi^2*mzv[-3, 1, 1])/7, 
   (120*ln2^4*Pi^2*mzv[2])/7 + (8349*ln2^2*Pi^2*mzv[2]^2)/140 - 
    (201177*Pi^2*mzv[2]^3)/3920 - ln2^3*Pi^2*mzv[3] + 
    (117*ln2*Pi^2*mzv[2]*mzv[3])/28 + (12493*Pi^2*mzv[3]^2)/224 - 
    (6999*ln2*Pi^2*mzv[5])/112 - (201*Pi^2*mzv[-5, 1])/7 - 
    (12*ln2^2*Pi^2*mzv[-3, 1])/7 + (405*Pi^2*mzv[2]*mzv[-3, 1])/7 + 
    (24*ln2*Pi^2*mzv[-3, 1, 1])/7 - (24*Pi^2*mzv[-3, 1, 1, 1])/7, 
   (1452*ln2^5*Pi^2*mzv[2])/35 + (9533*ln2^3*Pi^2*mzv[2]^2)/35 + 
    (20061*ln2*Pi^2*mzv[2]^3)/245 - ln2^4*Pi^2*mzv[3] - 
    (639*ln2^2*Pi^2*mzv[2]*mzv[3])/7 + (4499623*Pi^2*mzv[2]^2*mzv[3])/9520 + 
    (12493*ln2*Pi^2*mzv[3]^2)/56 - (6999*ln2^2*Pi^2*mzv[5])/56 - 
    (330129*Pi^2*mzv[2]*mzv[5])/3808 - (720891*Pi^2*mzv[7])/544 - 
    (804*ln2*Pi^2*mzv[-5, 1])/7 - (16*ln2^3*Pi^2*mzv[-3, 1])/7 + 
    (1620*ln2*Pi^2*mzv[2]*mzv[-3, 1])/7 + (1418*Pi^2*mzv[3]*mzv[-3, 1])/7 + 
    (26556*Pi^2*mzv[-5, 1, 1])/119 + (48*ln2^2*Pi^2*mzv[-3, 1, 1])/7 - 
    (3924*Pi^2*mzv[2]*mzv[-3, 1, 1])/7 - (2148*Pi^2*mzv[-3, 3, 1])/119 - 
    (96*ln2*Pi^2*mzv[-3, 1, 1, 1])/7 + (96*Pi^2*mzv[-3, 1, 1, 1, 1])/7, 
   (416*ln2^6*Pi^2*mzv[2])/5 + (29783*ln2^4*Pi^2*mzv[2]^2)/35 + 
    (924507*ln2^2*Pi^2*mzv[2]^3)/490 - (2019577157*Pi^2*mzv[2]^4)/666400 - 
    (4*ln2^5*Pi^2*mzv[3])/5 - (3642*ln2^3*Pi^2*mzv[2]*mzv[3])/7 + 
    (2523373*ln2*Pi^2*mzv[2]^2*mzv[3])/2380 + (12493*ln2^2*Pi^2*mzv[3]^2)/
     28 + (3210077*Pi^2*mzv[2]*mzv[3]^2)/1904 - (2333*ln2^3*Pi^2*mzv[5])/14 - 
    (5502267*ln2*Pi^2*mzv[2]*mzv[5])/4760 + (130405153*Pi^2*mzv[3]*mzv[5])/
     19040 - (720891*ln2*Pi^2*mzv[7])/136 - (73368*Pi^2*mzv[-7, 1])/119 - 
    (1608*ln2^2*Pi^2*mzv[-5, 1])/7 - (10434*Pi^2*mzv[2]*mzv[-5, 1])/7 - 
    (16*ln2^4*Pi^2*mzv[-3, 1])/7 + (3240*ln2^2*Pi^2*mzv[2]*mzv[-3, 1])/7 + 
    (99516*Pi^2*mzv[2]^2*mzv[-3, 1])/35 + (5672*ln2*Pi^2*mzv[3]*mzv[-3, 1])/
     7 - (3835179*Pi^2*mzv[5, 3])/3808 + (106224*ln2*Pi^2*mzv[-5, 1, 1])/
     119 + (64*ln2^3*Pi^2*mzv[-3, 1, 1])/7 - 
    (15696*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1])/7 - 
    (5672*Pi^2*mzv[3]*mzv[-3, 1, 1])/7 - (8592*ln2*Pi^2*mzv[-3, 3, 1])/119 - 
    (106224*Pi^2*mzv[-5, 1, 1, 1])/119 - (192*ln2^2*Pi^2*mzv[-3, 1, 1, 1])/
     7 + (34128*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/7 + 
    (8592*Pi^2*mzv[-3, 3, 1, 1])/119 + (384*ln2*Pi^2*mzv[-3, 1, 1, 1, 1])/7 - 
    (384*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/7, (34976*ln2^7*Pi^2*mzv[2])/245 + 
    (362132*ln2^5*Pi^2*mzv[2]^2)/175 + (2304864*ln2^3*Pi^2*mzv[2]^3)/245 - 
    (428637257*ln2*Pi^2*mzv[2]^4)/166600 - (8*ln2^6*Pi^2*mzv[3])/15 - 
    1716*ln2^4*Pi^2*mzv[2]*mzv[3] - (3405377*ln2^2*Pi^2*mzv[2]^2*mzv[3])/
     1190 + (2491623152*Pi^2*mzv[2]^3*mzv[3])/179095 + 
    (12493*ln2^3*Pi^2*mzv[3]^2)/21 + (1809251*ln2*Pi^2*mzv[2]*mzv[3]^2)/238 - 
    (2437798577*Pi^2*mzv[3]^3)/245616 - (2333*ln2^4*Pi^2*mzv[5])/14 - 
    (17057133*ln2^2*Pi^2*mzv[2]*mzv[5])/2380 + 
    (988166583*Pi^2*mzv[2]^2*mzv[5])/146200 + 
    (130405153*ln2*Pi^2*mzv[3]*mzv[5])/4760 - (720891*ln2^2*Pi^2*mzv[7])/68 + 
    (13461603903*Pi^2*mzv[2]*mzv[7])/163744 - (102992451853*Pi^2*mzv[9])/
     561408 - (293472*ln2*Pi^2*mzv[-7, 1])/119 - (2144*ln2^3*Pi^2*mzv[-5, 1])/
     7 - (41736*ln2*Pi^2*mzv[2]*mzv[-5, 1])/7 + 
    (99042530*Pi^2*mzv[3]*mzv[-5, 1])/5117 - (64*ln2^5*Pi^2*mzv[-3, 1])/35 + 
    (4320*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/7 + 
    (398064*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/35 + 
    (11344*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/7 - 
    (3468*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/7 + (58218*Pi^2*mzv[5]*mzv[-3, 1])/
     5 - (3835179*ln2*Pi^2*mzv[5, 3])/952 + (1375056*Pi^2*mzv[-7, 1, 1])/
     5117 + (212448*ln2^2*Pi^2*mzv[-5, 1, 1])/119 + 
    (3381432*Pi^2*mzv[2]*mzv[-5, 1, 1])/119 + (12355944*Pi^2*mzv[-5, 1, 3])/
     5117 + (107088*Pi^2*mzv[-5, 3, 1])/731 + (64*ln2^4*Pi^2*mzv[-3, 1, 1])/
     7 - (31392*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1])/7 - 
    (139152*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    (22688*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1])/7 - 
    (17184*ln2^2*Pi^2*mzv[-3, 3, 1])/119 - (510600*Pi^2*mzv[2]*mzv[-3, 3, 1])/
     119 - (424896*ln2*Pi^2*mzv[-5, 1, 1, 1])/119 - 
    (256*ln2^3*Pi^2*mzv[-3, 1, 1, 1])/7 + 
    (136512*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/7 + 
    (22688*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/7 + 
    (34368*ln2*Pi^2*mzv[-3, 3, 1, 1])/119 + (424896*Pi^2*mzv[-5, 1, 1, 1, 1])/
     119 + (768*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1])/7 - 
    (283968*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/7 - 
    (34368*Pi^2*mzv[-3, 3, 1, 1, 1])/119 - 
    (1536*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/7 + 
    (1536*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/7, (10496*ln2^8*Pi^2*mzv[2])/49 + 
    (311752*ln2^6*Pi^2*mzv[2]^2)/75 + (7370442*ln2^4*Pi^2*mzv[2]^3)/245 + 
    (4344182443*ln2^2*Pi^2*mzv[2]^4)/83300 - (1518248560024807*Pi^2*mzv[2]^5)/
     192705220400 - (32*ln2^7*Pi^2*mzv[3])/105 - 
    (148488*ln2^5*Pi^2*mzv[2]*mzv[3])/35 - 
    (42383254*ln2^3*Pi^2*mzv[2]^2*mzv[3])/1785 + 
    (9304183081*ln2*Pi^2*mzv[2]^3*mzv[3])/358190 + 
    (12493*ln2^4*Pi^2*mzv[3]^2)/21 + (4843777*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     238 - (3441453804143*Pi^2*mzv[2]^2*mzv[3]^2)/42902832 - 
    (2437798577*ln2*Pi^2*mzv[3]^3)/61404 - (4666*ln2^5*Pi^2*mzv[5])/35 - 
    (17240577*ln2^3*Pi^2*mzv[2]*mzv[5])/595 - 
    (1717034022*ln2*Pi^2*mzv[2]^2*mzv[5])/127925 + 
    (130405153*ln2^2*Pi^2*mzv[3]*mzv[5])/2380 - 
    (668643696723*Pi^2*mzv[2]*mzv[3]*mzv[5])/10214960 - 
    (135878982028011*Pi^2*mzv[5]^2)/2002132160 - (240297*ln2^3*Pi^2*mzv[7])/
     17 + (82263039471*ln2*Pi^2*mzv[2]*mzv[7])/286552 + 
    (58847535321*Pi^2*mzv[3]*mzv[7])/3575236 - (102992451853*ln2*Pi^2*mzv[9])/
     140352 + (546276555780*Pi^2*mzv[-9, 1])/893809 - 
    (586944*ln2^2*Pi^2*mzv[-7, 1])/119 + (62456784*Pi^2*mzv[2]*mzv[-7, 1])/
     119 - (2144*ln2^4*Pi^2*mzv[-5, 1])/7 - 
    (83472*ln2^2*Pi^2*mzv[2]*mzv[-5, 1])/7 - 
    (321694485972*Pi^2*mzv[2]^2*mzv[-5, 1])/4469045 + 
    (396170120*ln2*Pi^2*mzv[3]*mzv[-5, 1])/5117 - (128*ln2^6*Pi^2*mzv[-3, 1])/
     105 + (4320*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/7 + 
    (796128*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/35 + 
    (4636620*Pi^2*mzv[2]^3*mzv[-3, 1])/49 + 
    (45376*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/21 - 
    (13872*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/7 - 
    (426724*Pi^2*mzv[3]^2*mzv[-3, 1])/21 + 
    (232872*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 - (3835179*ln2^2*Pi^2*mzv[5, 3])/
     476 - (127241887065*Pi^2*mzv[2]*mzv[5, 3])/2042992 - 
    (26887631988999*Pi^2*mzv[7, 3])/400426432 + 
    (5500224*ln2*Pi^2*mzv[-7, 1, 1])/5117 + (283264*ln2^3*Pi^2*mzv[-5, 1, 1])/
     119 + (13525728*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/119 - 
    (24857105752*Pi^2*mzv[3]*mzv[-5, 1, 1])/893809 + 
    (49423776*ln2*Pi^2*mzv[-5, 1, 3])/5117 + (428352*ln2*Pi^2*mzv[-5, 3, 1])/
     731 + (256*ln2^5*Pi^2*mzv[-3, 1, 1])/35 - 
    (41856*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/7 - 
    (556608*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    (45376*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1])/7 + 
    (251952*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/7 - 
    (232872*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 - (22912*ln2^3*Pi^2*mzv[-3, 3, 1])/
     119 - (2042400*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/119 - 
    (1118224*Pi^2*mzv[3]*mzv[-3, 3, 1])/119 - 
    (3597555744*Pi^2*mzv[-7, 1, 1, 1])/52577 - 
    (849792*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/119 - 
    (24326880*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/119 - 
    (16700006880*Pi^2*mzv[-5, 1, 1, 3])/893809 - 
    (327093696*Pi^2*mzv[-5, 1, 3, 1])/127687 + 
    (3489424992*Pi^2*mzv[-5, 3, 1, 1])/893809 - 
    (256*ln2^4*Pi^2*mzv[-3, 1, 1, 1])/7 + 
    (273024*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/7 + 
    (8504256*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/35 + 
    (90752*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/7 + 
    (68736*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/119 + 
    (4364832*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/119 + 
    (54515616*Pi^2*mzv[-3, 3, 3, 1])/127687 + 
    (1699584*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/119 + 
    (1024*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1])/7 - 
    (1135872*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/7 - 
    (90752*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/7 - 
    (137472*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/119 - 
    (1699584*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/119 - 
    (3072*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/7 + 
    (2315520*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/7 + 
    (137472*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/119 + 
    (6144*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/7 - 
    (6144*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1])/7}, 5, 13, 1], 
 SeriesData[ep, 0, {6*Pi^2*mzv[2], 24*ln2*Pi^2*mzv[2] + 84*Pi^2*mzv[3], 
   48*ln2^2*Pi^2*mzv[2] + (2184*Pi^2*mzv[2]^2)/5 + 336*ln2*Pi^2*mzv[3] + 
    192*Pi^2*mzv[-3, 1], 64*ln2^3*Pi^2*mzv[2] + (8736*ln2*Pi^2*mzv[2]^2)/5 + 
    672*ln2^2*Pi^2*mzv[3] + 2692*Pi^2*mzv[2]*mzv[3] + 2838*Pi^2*mzv[5] + 
    768*ln2*Pi^2*mzv[-3, 1] - 768*Pi^2*mzv[-3, 1, 1], 
   64*ln2^4*Pi^2*mzv[2] + (17472*ln2^2*Pi^2*mzv[2]^2)/5 + 
    (701748*Pi^2*mzv[2]^3)/35 + 896*ln2^3*Pi^2*mzv[3] + 
    10768*ln2*Pi^2*mzv[2]*mzv[3] - 13780*Pi^2*mzv[3]^2 + 
    11352*ln2*Pi^2*mzv[5] + 2688*Pi^2*mzv[-5, 1] + 
    1536*ln2^2*Pi^2*mzv[-3, 1] + 7296*Pi^2*mzv[2]*mzv[-3, 1] - 
    3072*ln2*Pi^2*mzv[-3, 1, 1] + 3072*Pi^2*mzv[-3, 1, 1, 1], 
   (256*ln2^5*Pi^2*mzv[2])/5 + (23296*ln2^3*Pi^2*mzv[2]^2)/5 + 
    (2806992*ln2*Pi^2*mzv[2]^3)/35 + 896*ln2^4*Pi^2*mzv[3] + 
    21536*ln2^2*Pi^2*mzv[2]*mzv[3] + (728368*Pi^2*mzv[2]^2*mzv[3])/17 - 
    55120*ln2*Pi^2*mzv[3]^2 + 22704*ln2^2*Pi^2*mzv[5] + 
    (6302472*Pi^2*mzv[2]*mzv[5])/85 + (2265432*Pi^2*mzv[7])/17 + 
    10752*ln2*Pi^2*mzv[-5, 1] + 2048*ln2^3*Pi^2*mzv[-3, 1] + 
    29184*ln2*Pi^2*mzv[2]*mzv[-3, 1] - 30976*Pi^2*mzv[3]*mzv[-3, 1] + 
    (158208*Pi^2*mzv[-5, 1, 1])/17 - 6144*ln2^2*Pi^2*mzv[-3, 1, 1] - 
    29184*Pi^2*mzv[2]*mzv[-3, 1, 1] - (56832*Pi^2*mzv[-3, 3, 1])/17 + 
    12288*ln2*Pi^2*mzv[-3, 1, 1, 1] - 12288*Pi^2*mzv[-3, 1, 1, 1, 1], 
   (512*ln2^6*Pi^2*mzv[2])/15 + (23296*ln2^4*Pi^2*mzv[2]^2)/5 + 
    (5613984*ln2^2*Pi^2*mzv[2]^3)/35 + (2350683788*Pi^2*mzv[2]^4)/2975 + 
    (3584*ln2^5*Pi^2*mzv[3])/5 + (86144*ln2^3*Pi^2*mzv[2]*mzv[3])/3 + 
    (2913472*ln2*Pi^2*mzv[2]^2*mzv[3])/17 - 110240*ln2^2*Pi^2*mzv[3]^2 - 
    (27408004*Pi^2*mzv[2]*mzv[3]^2)/51 + 30272*ln2^3*Pi^2*mzv[5] + 
    (25209888*ln2*Pi^2*mzv[2]*mzv[5])/85 - (94673332*Pi^2*mzv[3]*mzv[5])/85 + 
    (9061728*ln2*Pi^2*mzv[7])/17 + (4024320*Pi^2*mzv[-7, 1])/17 + 
    21504*ln2^2*Pi^2*mzv[-5, 1] + 102144*Pi^2*mzv[2]*mzv[-5, 1] + 
    2048*ln2^4*Pi^2*mzv[-3, 1] + 58368*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 
    (1092096*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 123904*ln2*Pi^2*mzv[3]*
     mzv[-3, 1] - (104964*Pi^2*mzv[5, 3])/17 + 
    (632832*ln2*Pi^2*mzv[-5, 1, 1])/17 - 8192*ln2^3*Pi^2*mzv[-3, 1, 1] - 
    116736*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 123904*Pi^2*mzv[3]*mzv[-3, 1, 1] - 
    (227328*ln2*Pi^2*mzv[-3, 3, 1])/17 - (632832*Pi^2*mzv[-5, 1, 1, 1])/17 + 
    24576*ln2^2*Pi^2*mzv[-3, 1, 1, 1] + 116736*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
    (227328*Pi^2*mzv[-3, 3, 1, 1])/17 - 49152*ln2*Pi^2*mzv[-3, 1, 1, 1, 1] + 
    49152*Pi^2*mzv[-3, 1, 1, 1, 1, 1], (2048*ln2^7*Pi^2*mzv[2])/105 + 
    (93184*ln2^5*Pi^2*mzv[2]^2)/25 + (7485312*ln2^3*Pi^2*mzv[2]^3)/35 + 
    (9402735152*ln2*Pi^2*mzv[2]^4)/2975 + (7168*ln2^6*Pi^2*mzv[3])/15 + 
    (86144*ln2^4*Pi^2*mzv[2]*mzv[3])/3 + (5826944*ln2^2*Pi^2*mzv[2]^2*mzv[3])/
     17 + (120518216*Pi^2*mzv[2]^3*mzv[3])/731 - (440960*ln2^3*Pi^2*mzv[3]^2)/
     3 - (109632016*ln2*Pi^2*mzv[2]*mzv[3]^2)/51 + 
    (2720655688*Pi^2*mzv[3]^3)/2193 + 30272*ln2^4*Pi^2*mzv[5] + 
    (50419776*ln2^2*Pi^2*mzv[2]*mzv[5])/85 + 
    (9542084024*Pi^2*mzv[2]^2*mzv[5])/18275 - 
    (378693328*ln2*Pi^2*mzv[3]*mzv[5])/85 + (18123456*ln2^2*Pi^2*mzv[7])/17 + 
    (16103888904*Pi^2*mzv[2]*mzv[7])/5117 + (25371686191*Pi^2*mzv[9])/4386 + 
    (16097280*ln2*Pi^2*mzv[-7, 1])/17 + 28672*ln2^3*Pi^2*mzv[-5, 1] + 
    408576*ln2*Pi^2*mzv[2]*mzv[-5, 1] - (406048000*Pi^2*mzv[3]*mzv[-5, 1])/
     731 + (8192*ln2^5*Pi^2*mzv[-3, 1])/5 + 77824*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1] + (4368384*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    247808*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] - 1177088*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] - (6267648*Pi^2*mzv[5]*mzv[-3, 1])/5 - 
    (419856*ln2*Pi^2*mzv[5, 3])/17 + (200509440*Pi^2*mzv[-7, 1, 1])/731 + 
    (1265664*ln2^2*Pi^2*mzv[-5, 1, 1])/17 + 
    (6011904*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - (118719488*Pi^2*mzv[-5, 1, 3])/
     731 - (59512832*Pi^2*mzv[-5, 3, 1])/731 - 
    8192*ln2^4*Pi^2*mzv[-3, 1, 1] - 233472*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    (4368384*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 495616*ln2*Pi^2*mzv[3]*
     mzv[-3, 1, 1] - (454656*ln2^2*Pi^2*mzv[-3, 3, 1])/17 - 
    (2159616*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (2531328*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 32768*ln2^3*Pi^2*
     mzv[-3, 1, 1, 1] + 466944*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 
    495616*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + (909312*ln2*Pi^2*mzv[-3, 3, 1, 1])/
     17 + (2531328*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 
    98304*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1] - 466944*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] - (909312*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 
    196608*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] - 
    196608*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1], (1024*ln2^8*Pi^2*mzv[2])/105 + 
    (186368*ln2^6*Pi^2*mzv[2]^2)/75 + (7485312*ln2^4*Pi^2*mzv[2]^3)/35 + 
    (18805470304*ln2^2*Pi^2*mzv[2]^4)/2975 + (2915308768547404*Pi^2*mzv[2]^5)/
     68823293 + (4096*ln2^7*Pi^2*mzv[3])/15 + 
    (344576*ln2^5*Pi^2*mzv[2]*mzv[3])/15 + 
    (23307776*ln2^3*Pi^2*mzv[2]^2*mzv[3])/51 + 
    (482072864*ln2*Pi^2*mzv[2]^3*mzv[3])/731 - (440960*ln2^4*Pi^2*mzv[3]^2)/
     3 - (219264032*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/51 - 
    (32983154893712*Pi^2*mzv[2]^2*mzv[3]^2)/1915305 + 
    (10882622752*ln2*Pi^2*mzv[3]^3)/2193 + (121088*ln2^5*Pi^2*mzv[5])/5 + 
    (67226368*ln2^3*Pi^2*mzv[2]*mzv[5])/85 + 
    (38168336096*ln2*Pi^2*mzv[2]^2*mzv[5])/18275 - 
    (757386656*ln2^2*Pi^2*mzv[3]*mzv[5])/85 - 
    (4979807779408*Pi^2*mzv[2]*mzv[3]*mzv[5])/91205 - 
    (270176949847278*Pi^2*mzv[5]^2)/4469045 + (24164608*ln2^3*Pi^2*mzv[7])/
     17 + (64415555616*ln2*Pi^2*mzv[2]*mzv[7])/5117 - 
    (14495099031880*Pi^2*mzv[3]*mzv[7])/127687 + 
    (50743372382*ln2*Pi^2*mzv[9])/2193 + (15619374495232*Pi^2*mzv[-9, 1])/
     127687 + (32194560*ln2^2*Pi^2*mzv[-7, 1])/17 + 
    (152924160*Pi^2*mzv[2]*mzv[-7, 1])/17 + 28672*ln2^4*Pi^2*mzv[-5, 1] + 
    817152*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (1745732080128*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 - 
    (1624192000*ln2*Pi^2*mzv[3]*mzv[-5, 1])/731 + 
    (16384*ln2^6*Pi^2*mzv[-3, 1])/15 + 77824*ln2^4*Pi^2*mzv[2]*mzv[-3, 1] + 
    (8736768*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
    (234757632*Pi^2*mzv[2]^3*mzv[-3, 1])/35 - 
    (991232*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/3 - 4708352*ln2*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] + (7496192*Pi^2*mzv[3]^2*mzv[-3, 1])/3 - 
    (25070592*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 - (839712*ln2^2*Pi^2*mzv[5, 3])/
     17 - (40270703400*Pi^2*mzv[2]*mzv[5, 3])/18241 - 
    (1369685415390*Pi^2*mzv[7, 3])/893809 + 
    (802037760*ln2*Pi^2*mzv[-7, 1, 1])/731 + 
    (1687552*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
    (24047616*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (439534511104*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 - 
    (474877952*ln2*Pi^2*mzv[-5, 1, 3])/731 - 
    (238051328*ln2*Pi^2*mzv[-5, 3, 1])/731 - (32768*ln2^5*Pi^2*mzv[-3, 1, 1])/
     5 - 311296*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    (17473536*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 
    991232*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] + 4708352*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1, 1] + (25070592*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 - 
    (606208*ln2^3*Pi^2*mzv[-3, 3, 1])/17 - 
    (8638464*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    (9168896*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 - 
    (78304604160*Pi^2*mzv[-7, 1, 1, 1])/7511 - 
    (5062656*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (24047616*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (330429419520*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
    (29780140032*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
    (120986996736*Pi^2*mzv[-5, 3, 1, 1])/127687 + 
    32768*ln2^4*Pi^2*mzv[-3, 1, 1, 1] + 933888*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] + (17473536*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 - 
    1982464*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 
    (1818624*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    (8638464*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
    (4963356672*Pi^2*mzv[-3, 3, 3, 1])/18241 + 
    (10125312*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 
    131072*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1] - 1867776*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] + 1982464*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] - 
    (3637248*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
    (10125312*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 + 393216*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1, 1] + 1867776*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1] + 
    (3637248*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 - 
    786432*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1] + 
    786432*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]}, 4, 13, 1], 
 SeriesData[ep, 0, {36*Pi^2*mzv[2]^2, 432*ln2*Pi^2*mzv[2]^2 - 
    360*Pi^2*mzv[2]*mzv[3], 2592*ln2^2*Pi^2*mzv[2]^2 + 
    (14616*Pi^2*mzv[2]^3)/5 - 4320*ln2*Pi^2*mzv[2]*mzv[3], 
   10368*ln2^3*Pi^2*mzv[2]^2 + (175392*ln2*Pi^2*mzv[2]^3)/5 - 
    25920*ln2^2*Pi^2*mzv[2]*mzv[3] - 16536*Pi^2*mzv[2]^2*mzv[3] - 
    26208*Pi^2*mzv[2]*mzv[5], 31104*ln2^4*Pi^2*mzv[2]^2 + 
    (1052352*ln2^2*Pi^2*mzv[2]^3)/5 + (5310216*Pi^2*mzv[2]^4)/35 - 
    103680*ln2^3*Pi^2*mzv[2]*mzv[3] - 198432*ln2*Pi^2*mzv[2]^2*mzv[3] + 
    11280*Pi^2*mzv[2]*mzv[3]^2 - 314496*ln2*Pi^2*mzv[2]*mzv[5], 
   (373248*ln2^5*Pi^2*mzv[2]^2)/5 + (4209408*ln2^3*Pi^2*mzv[2]^3)/5 + 
    (63722592*ln2*Pi^2*mzv[2]^4)/35 - 311040*ln2^4*Pi^2*mzv[2]*mzv[3] - 
    1190592*ln2^2*Pi^2*mzv[2]^2*mzv[3] - (2621856*Pi^2*mzv[2]^3*mzv[3])/5 + 
    135360*ln2*Pi^2*mzv[2]*mzv[3]^2 - 1886976*ln2^2*Pi^2*mzv[2]*mzv[5] - 
    (6317784*Pi^2*mzv[2]^2*mzv[5])/5 - 1479168*Pi^2*mzv[2]*mzv[7], 
   (746496*ln2^6*Pi^2*mzv[2]^2)/5 + (12628224*ln2^4*Pi^2*mzv[2]^3)/5 + 
    (382335552*ln2^2*Pi^2*mzv[2]^4)/35 + (5864769936*Pi^2*mzv[2]^5)/875 - 
    746496*ln2^5*Pi^2*mzv[2]*mzv[3] - 4762368*ln2^3*Pi^2*mzv[2]^2*mzv[3] - 
    (31462272*ln2*Pi^2*mzv[2]^3*mzv[3])/5 + 812160*ln2^2*Pi^2*mzv[2]*
     mzv[3]^2 + 593768*Pi^2*mzv[2]^2*mzv[3]^2 - 7547904*ln2^3*Pi^2*mzv[2]*
     mzv[5] - (75813408*ln2*Pi^2*mzv[2]^2*mzv[5])/5 + 
    746736*Pi^2*mzv[2]*mzv[3]*mzv[5] - 17750016*ln2*Pi^2*mzv[2]*mzv[7] - 
    (1492992*Pi^2*mzv[2]*mzv[5, 3])/5}, 6, 13, 1], 
 SeriesData[ep, 0, {6*Pi^2*mzv[2], 120*ln2*Pi^2*mzv[2] - 99*Pi^2*mzv[3], 
   1128*ln2^2*Pi^2*mzv[2] + (1389*Pi^2*mzv[2]^2)/5 - 1044*ln2*Pi^2*mzv[3] + 
    144*Pi^2*mzv[-3, 1], 7328*ln2^3*Pi^2*mzv[2] + 4620*ln2*Pi^2*mzv[2]^2 - 
    7200*ln2^2*Pi^2*mzv[3] - 1622*Pi^2*mzv[2]*mzv[3] - 
    (12153*Pi^2*mzv[5])/2 + 3456*ln2*Pi^2*mzv[-3, 1] + 
    2304*Pi^2*mzv[-3, 1, 1], 37984*ln2^4*Pi^2*mzv[2] + 
    (182256*ln2^2*Pi^2*mzv[2]^2)/5 - (23736*Pi^2*mzv[2]^3)/35 - 
    43392*ln2^3*Pi^2*mzv[3] - 27184*ln2*Pi^2*mzv[2]*mzv[3] + 
    33129*Pi^2*mzv[3]^2 - 17436*ln2*Pi^2*mzv[5] - 54144*Pi^2*mzv[-5, 1] + 
    41472*ln2^2*Pi^2*mzv[-3, 1] + 12960*Pi^2*mzv[2]*mzv[-3, 1] + 
    55296*ln2*Pi^2*mzv[-3, 1, 1] + 36864*Pi^2*mzv[-3, 1, 1, 1], 
   166528*ln2^5*Pi^2*mzv[2] + (988864*ln2^3*Pi^2*mzv[2]^2)/5 - 
    (738336*ln2*Pi^2*mzv[2]^3)/7 - 231936*ln2^4*Pi^2*mzv[3] - 
    256912*ln2^2*Pi^2*mzv[2]*mzv[3] + (952142*Pi^2*mzv[2]^2*mzv[3])/17 + 
    609960*ln2*Pi^2*mzv[3]^2 + 304368*ln2^2*Pi^2*mzv[5] + 
    (8588847*Pi^2*mzv[2]*mzv[5])/85 - (58881189*Pi^2*mzv[7])/68 - 
    1299456*ln2*Pi^2*mzv[-5, 1] + 331776*ln2^3*Pi^2*mzv[-3, 1] + 
    117504*ln2*Pi^2*mzv[2]*mzv[-3, 1] - 10560*Pi^2*mzv[3]*mzv[-3, 1] - 
    (1981440*Pi^2*mzv[-5, 1, 1])/17 + 663552*ln2^2*Pi^2*mzv[-3, 1, 1] - 
    76032*Pi^2*mzv[2]*mzv[-3, 1, 1] - (2124288*Pi^2*mzv[-3, 3, 1])/17 + 
    884736*ln2*Pi^2*mzv[-3, 1, 1, 1] + 589824*Pi^2*mzv[-3, 1, 1, 1, 1], 
   (9489152*ln2^6*Pi^2*mzv[2])/15 + (4346816*ln2^4*Pi^2*mzv[2]^2)/5 - 
    (70296432*ln2^2*Pi^2*mzv[2]^3)/35 - (882385146*Pi^2*mzv[2]^4)/2125 - 
    (5339136*ln2^5*Pi^2*mzv[3])/5 - (5343680*ln2^3*Pi^2*mzv[2]*mzv[3])/3 + 
    (15572560*ln2*Pi^2*mzv[2]^2*mzv[3])/17 + 6578976*ln2^2*Pi^2*mzv[3]^2 - 
    (37391932*Pi^2*mzv[2]*mzv[3]^2)/51 + 3804544*ln2^3*Pi^2*mzv[5] + 
    (69520800*ln2*Pi^2*mzv[2]*mzv[5])/17 + (495319082*Pi^2*mzv[3]*mzv[5])/
     85 - (193942158*ln2*Pi^2*mzv[7])/17 + (17968896*Pi^2*mzv[-7, 1])/17 - 
    15593472*ln2^2*Pi^2*mzv[-5, 1] - 1014912*Pi^2*mzv[2]*mzv[-5, 1] + 
    1990656*ln2^4*Pi^2*mzv[-3, 1] + 635904*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 
    (2570112*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 382464*ln2*Pi^2*mzv[3]*
     mzv[-3, 1] + 221184*Pi^2*mzv[-3, 1]^2 + (85586454*Pi^2*mzv[5, 3])/85 - 
    (53747712*ln2*Pi^2*mzv[-5, 1, 1])/17 + 5308416*ln2^3*Pi^2*mzv[-3, 1, 1] - 
    387072*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 476160*Pi^2*mzv[3]*mzv[-3, 1, 1] - 
    (49950720*ln2*Pi^2*mzv[-3, 3, 1])/17 - (37896192*Pi^2*mzv[-5, 1, 1, 1])/
     17 + 10616832*ln2^2*Pi^2*mzv[-3, 1, 1, 1] + 1244160*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - (32956416*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    14155776*ln2*Pi^2*mzv[-3, 1, 1, 1, 1] + 
    9437184*Pi^2*mzv[-3, 1, 1, 1, 1, 1], (221479936*ln2^7*Pi^2*mzv[2])/105 + 
    (16771328*ln2^5*Pi^2*mzv[2]^2)/5 - (137145536*ln2^3*Pi^2*mzv[2]^3)/7 - 
    (176514507216*ln2*Pi^2*mzv[2]^4)/14875 - 4210688*ln2^6*Pi^2*mzv[3] - 
    (29614144*ln2^4*Pi^2*mzv[2]*mzv[3])/3 + 
    (176727328*ln2^2*Pi^2*mzv[2]^2*mzv[3])/17 - 
    (242682462064*Pi^2*mzv[2]^3*mzv[3])/3655 + 50657024*ln2^3*Pi^2*mzv[3]^2 - 
    (996604904*ln2*Pi^2*mzv[2]*mzv[3]^2)/51 + (23614583668*Pi^2*mzv[3]^3)/
     731 + 25566464*ln2^4*Pi^2*mzv[5] + (4829573616*ln2^2*Pi^2*mzv[2]*mzv[5])/
     85 - (1358395124646*Pi^2*mzv[2]^2*mzv[5])/18275 + 
    (9028749472*ln2*Pi^2*mzv[3]*mzv[5])/85 - (1689925992*ln2^2*Pi^2*mzv[7])/
     17 - (1327988493423*Pi^2*mzv[2]*mzv[7])/10234 + 
    (508015820239*Pi^2*mzv[9])/731 + (431253504*ln2*Pi^2*mzv[-7, 1])/17 - 
    124747776*ln2^3*Pi^2*mzv[-5, 1] - 19215360*ln2*Pi^2*mzv[2]*mzv[-5, 1] - 
    (9327235584*Pi^2*mzv[3]*mzv[-5, 1])/731 + 
    (47775744*ln2^5*Pi^2*mzv[-3, 1])/5 + 3022848*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1] + (17667072*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    5105664*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] + 421632*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] + (7798464*Pi^2*mzv[5]*mzv[-3, 1])/5 + 
    1769472*ln2*Pi^2*mzv[-3, 1]^2 + (2282698512*ln2*Pi^2*mzv[5, 3])/85 + 
    (107859695616*Pi^2*mzv[-7, 1, 1])/731 - 
    (669745152*ln2^2*Pi^2*mzv[-5, 1, 1])/17 + 
    (172325376*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (23582134272*Pi^2*mzv[-5, 1, 3])/731 - (6947272704*Pi^2*mzv[-5, 3, 1])/
     731 + 31850496*ln2^4*Pi^2*mzv[-3, 1, 1] + 1105920*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1] - (12473856*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    958464*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 884736*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1] - (595279872*ln2^2*Pi^2*mzv[-3, 3, 1])/17 - 
    (22675968*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (909508608*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 84934656*ln2^3*Pi^2*
     mzv[-3, 1, 1, 1] + 13492224*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 
    6316032*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] - 
    (790953984*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (532021248*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 169869312*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1] - 11169792*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
    1769472*Pi^2*mzv[-3, 1, 3, 1, 1] - (539688960*Pi^2*mzv[-3, 3, 1, 1, 1])/
     17 + 226492416*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] + 
    150994944*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1], 
   (654820864*ln2^8*Pi^2*mzv[2])/105 + (877755904*ln2^6*Pi^2*mzv[2]^2)/75 - 
    (4523177024*ln2^4*Pi^2*mzv[2]^3)/35 - (346026012192*ln2^2*Pi^2*mzv[2]^4)/
     2125 - (104829028615475238*Pi^2*mzv[2]^5)/9200975 - 
    (502857728*ln2^7*Pi^2*mzv[3])/35 - (681513728*ln2^5*Pi^2*mzv[2]*mzv[3])/
     15 + (4387972736*ln2^3*Pi^2*mzv[2]^2*mzv[3])/51 - 
    (37704582366896*ln2*Pi^2*mzv[2]^3*mzv[3])/25585 + 
    299992576*ln2^4*Pi^2*mzv[3]^2 - (12414866192*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     51 + (6377697368582276*Pi^2*mzv[2]^2*mzv[3]^2)/1915305 + 
    (32658720320*ln2*Pi^2*mzv[3]^3)/43 + (635508736*ln2^5*Pi^2*mzv[5])/5 + 
    (40761879616*ln2^3*Pi^2*mzv[2]*mzv[5])/85 - 
    (1196700168048*ln2*Pi^2*mzv[2]^2*mzv[5])/731 + 
    (19381871936*ln2^2*Pi^2*mzv[3]*mzv[5])/17 + 
    (1156303350227128*Pi^2*mzv[2]*mzv[3]*mzv[5])/91205 + 
    (145375398654407304*Pi^2*mzv[5]^2)/4469045 - 
    (11819728192*ln2^3*Pi^2*mzv[7])/17 - 
    (16431402005100*ln2*Pi^2*mzv[2]*mzv[7])/5117 + 
    (6682624515291929*Pi^2*mzv[3]*mzv[7])/127687 + 
    (710490754360*ln2*Pi^2*mzv[9])/43 - (12599295085965312*Pi^2*mzv[-9, 1])/
     127687 + (5175042048*ln2^2*Pi^2*mzv[-7, 1])/17 + 
    (1429996032*Pi^2*mzv[2]*mzv[-7, 1])/17 - 748486656*ln2^4*Pi^2*
     mzv[-5, 1] - 210014208*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (33297295184640*Pi^2*mzv[2]^2*mzv[-5, 1])/127687 - 
    (14604300288*ln2*Pi^2*mzv[3]*mzv[-5, 1])/43 + 
    (191102976*ln2^6*Pi^2*mzv[-3, 1])/5 + 14008320*ln2^4*Pi^2*mzv[2]*
     mzv[-3, 1] + 7188480*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1] - 
    (69513984*Pi^2*mzv[2]^3*mzv[-3, 1])/35 - 42221568*ln2^3*Pi^2*mzv[3]*
     mzv[-3, 1] + 2764800*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 
    43218560*Pi^2*mzv[3]^2*mzv[-3, 1] - (8400384*ln2*Pi^2*mzv[5]*mzv[-3, 1])/
     5 - 119439360*Pi^2*mzv[-5, 1]*mzv[-3, 1] + 7077888*ln2^2*Pi^2*
     mzv[-3, 1]^2 + 4202496*Pi^2*mzv[2]*mzv[-3, 1]^2 + 
    (28306876608*ln2^2*Pi^2*mzv[5, 3])/85 + 
    (27229143752208*Pi^2*mzv[2]*mzv[5, 3])/18241 + 
    (1202682338339760*Pi^2*mzv[7, 3])/893809 + 
    (145891934208*ln2*Pi^2*mzv[-7, 1, 1])/43 - 
    (5424021504*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
    (1840140288*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
    (185310631243776*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 - 
    (31479398400*ln2*Pi^2*mzv[-5, 1, 3])/43 - 
    (8835907584*ln2*Pi^2*mzv[-5, 3, 1])/43 + 
    (764411904*ln2^5*Pi^2*mzv[-3, 1, 1])/5 + 24182784*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1, 1] - (146092032*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    61046784*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] + 47384064*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1, 1] - (343120896*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 - 
    7077888*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] - 
    44236800*Pi^2*mzv[-3, 1, 1]^2 - (4751228928*ln2^3*Pi^2*mzv[-3, 3, 1])/
     17 - (761352192*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    (82642944*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 + 
    (71085351518208*Pi^2*mzv[-7, 1, 1, 1])/7511 - 
    (10914103296*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (961284096*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 + 
    (256877173850112*Pi^2*mzv[-5, 1, 1, 3])/127687 - 
    (22585272975360*Pi^2*mzv[-5, 1, 3, 1])/18241 - 
    (78260006338560*Pi^2*mzv[-5, 3, 1, 1])/127687 + 
    509607936*ln2^4*Pi^2*mzv[-3, 1, 1, 1] + 96436224*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] + (105486336*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 - 
    126812160*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 88473600*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1, 1] - (9491447808*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (1034201088*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 
    (3873146830848*Pi^2*mzv[-3, 3, 3, 1])/18241 - 
    821035008*ln2*Pi^2*mzv[-5, 1, 1, 1, 1] + 1358954496*ln2^3*Pi^2*
     mzv[-3, 1, 1, 1, 1] - 32735232*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
    78544896*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] + 14155776*ln2*Pi^2*
     mzv[-3, 1, 3, 1, 1] - 750256128*ln2*Pi^2*mzv[-3, 3, 1, 1, 1] - 
    (9701425152*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 + 
    2717908992*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] + 
    285327360*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1] - 
    (8436842496*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 + 
    3623878656*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1] + 
    2415919104*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]}, 4, 13, 1], 
 SeriesData[ep, 0, {6*Pi^2*mzv[2], 84*ln2*Pi^2*mzv[2], 
   624*ln2^2*Pi^2*mzv[2] + 348*Pi^2*mzv[2]^2 - 252*ln2*Pi^2*mzv[3] + 
    144*Pi^2*mzv[-3, 1], 3200*ln2^3*Pi^2*mzv[2] + (20244*ln2*Pi^2*mzv[2]^2)/
     5 - 1344*ln2^2*Pi^2*mzv[3] + 94*Pi^2*mzv[2]*mzv[3] - 
    (2103*Pi^2*mzv[5])/2 + 384*ln2*Pi^2*mzv[-3, 1] - 768*Pi^2*mzv[-3, 1, 1], 
   12544*ln2^4*Pi^2*mzv[2] + (147408*ln2^2*Pi^2*mzv[2]^2)/5 + 
    (416888*Pi^2*mzv[2]^3)/35 - 7616*ln2^3*Pi^2*mzv[3] - 
    14536*ln2*Pi^2*mzv[2]*mzv[3] + 5109*Pi^2*mzv[3]^2 - 
    11328*ln2*Pi^2*mzv[5] - 15936*Pi^2*mzv[-5, 1] + 
    6912*ln2^2*Pi^2*mzv[-3, 1] + 4128*Pi^2*mzv[2]*mzv[-3, 1] + 
    10752*ln2*Pi^2*mzv[-3, 1, 1] + 16896*Pi^2*mzv[-3, 1, 1, 1], 
   (198656*ln2^5*Pi^2*mzv[2])/5 + (726272*ln2^3*Pi^2*mzv[2]^2)/5 + 
    (5082712*ln2*Pi^2*mzv[2]^3)/35 - 29120*ln2^4*Pi^2*mzv[3] - 
    57568*ln2^2*Pi^2*mzv[2]*mzv[3] - (4027022*Pi^2*mzv[2]^2*mzv[3])/85 + 
    8808*ln2*Pi^2*mzv[3]^2 - 97200*ln2^2*Pi^2*mzv[5] - 
    (4858293*Pi^2*mzv[2]*mzv[5])/85 + (7326669*Pi^2*mzv[7])/68 + 
    59904*ln2*Pi^2*mzv[-5, 1] + 31744*ln2^3*Pi^2*mzv[-3, 1] + 
    23040*ln2*Pi^2*mzv[2]*mzv[-3, 1] - 15936*Pi^2*mzv[3]*mzv[-3, 1] + 
    (909312*Pi^2*mzv[-5, 1, 1])/17 + 39936*ln2^2*Pi^2*mzv[-3, 1, 1] + 
    8448*Pi^2*mzv[2]*mzv[-3, 1, 1] + (379392*Pi^2*mzv[-3, 3, 1])/17 - 
    6144*ln2*Pi^2*mzv[-3, 1, 1, 1] - 141312*Pi^2*mzv[-3, 1, 1, 1, 1], 
   (1581056*ln2^6*Pi^2*mzv[2])/15 + 561280*ln2^4*Pi^2*mzv[2]^2 + 
    (33734272*ln2^2*Pi^2*mzv[2]^3)/35 + (8655471744*Pi^2*mzv[2]^4)/14875 - 
    (464128*ln2^5*Pi^2*mzv[3])/5 - (942848*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
    (38348816*ln2*Pi^2*mzv[2]^2*mzv[3])/85 + 244240*ln2^2*Pi^2*mzv[3]^2 - 
    (23067598*Pi^2*mzv[2]*mzv[3]^2)/51 - 497856*ln2^3*Pi^2*mzv[5] + 
    (18062328*ln2*Pi^2*mzv[2]*mzv[5])/85 + (3397676*Pi^2*mzv[3]*mzv[5])/17 - 
    (39151710*ln2*Pi^2*mzv[7])/17 + (32825856*Pi^2*mzv[-7, 1])/17 - 
    150528*ln2^2*Pi^2*mzv[-5, 1] - 488448*Pi^2*mzv[2]*mzv[-5, 1] + 
    132096*ln2^4*Pi^2*mzv[-3, 1] + 380928*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 
    (681984*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 143360*ln2*Pi^2*mzv[3]*mzv[-3, 1] + 
    24576*Pi^2*mzv[-3, 1]^2 + (9787992*Pi^2*mzv[5, 3])/85 - 
    (12472320*ln2*Pi^2*mzv[-5, 1, 1])/17 + 274432*ln2^3*Pi^2*mzv[-3, 1, 1] + 
    724992*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 70144*Pi^2*mzv[3]*mzv[-3, 1, 1] - 
    (132096*ln2*Pi^2*mzv[-3, 3, 1])/17 - (19746816*Pi^2*mzv[-5, 1, 1, 1])/
     17 + 503808*ln2^2*Pi^2*mzv[-3, 1, 1, 1] + 509952*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - (3167232*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    1056768*ln2*Pi^2*mzv[-3, 1, 1, 1, 1] + 
    2187264*Pi^2*mzv[-3, 1, 1, 1, 1, 1], (720896*ln2^7*Pi^2*mzv[2])/3 + 
    (44028416*ln2^5*Pi^2*mzv[2]^2)/25 + (97327744*ln2^3*Pi^2*mzv[2]^3)/21 + 
    (5946409328*ln2*Pi^2*mzv[2]^4)/875 - (1229312*ln2^6*Pi^2*mzv[3])/5 - 
    (3323392*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 
    (145866304*ln2^2*Pi^2*mzv[2]^2*mzv[3])/85 + 
    (617266627436*Pi^2*mzv[2]^3*mzv[3])/76755 + (3435968*ln2^3*Pi^2*mzv[3]^2)/
     3 + (759776*ln2*Pi^2*mzv[2]*mzv[3]^2)/3 - (5080053908*Pi^2*mzv[3]^3)/
     731 - 1988416*ln2^4*Pi^2*mzv[5] + (154388688*ln2^2*Pi^2*mzv[2]*mzv[5])/
     85 + (26415364642*Pi^2*mzv[2]^2*mzv[5])/3655 - 
    (44773472*ln2*Pi^2*mzv[3]*mzv[5])/5 - (275271804*ln2^2*Pi^2*mzv[7])/17 + 
    (246129177507*Pi^2*mzv[2]*mzv[7])/10234 - (229712027378*Pi^2*mzv[9])/
     2193 + 15932928*ln2*Pi^2*mzv[-7, 1] + 36864*ln2^3*Pi^2*mzv[-5, 1] + 
    2237952*ln2*Pi^2*mzv[2]*mzv[-5, 1] + (3958602496*Pi^2*mzv[3]*mzv[-5, 1])/
     731 + (2093056*ln2^5*Pi^2*mzv[-3, 1])/5 + 2064384*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1] + (5924352*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    2144256*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] - 225920*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] - (6232896*Pi^2*mzv[5]*mzv[-3, 1])/5 + 
    196608*ln2*Pi^2*mzv[-3, 1]^2 - (8872176*ln2*Pi^2*mzv[5, 3])/5 - 
    (14175763968*Pi^2*mzv[-7, 1, 1])/731 - 
    (82894848*ln2^2*Pi^2*mzv[-5, 1, 1])/17 - 
    (4523520*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + (4223687680*Pi^2*mzv[-5, 1, 3])/
     731 + (1678575616*Pi^2*mzv[-5, 3, 1])/731 + 
    1036288*ln2^4*Pi^2*mzv[-3, 1, 1] + 3735552*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + (5733888*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    2453504*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1] + 1081344*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1] + (17541120*ln2^2*Pi^2*mzv[-3, 3, 1])/17 + 
    (17121792*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 3883008*ln2*Pi^2*
     mzv[-5, 1, 1, 1] + 1949696*ln2^3*Pi^2*mzv[-3, 1, 1, 1] + 
    491520*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 1122304*Pi^2*mzv[3]*
     mzv[-3, 1, 1, 1] + 2125824*ln2*Pi^2*mzv[-3, 3, 1, 1] + 
    (1130496*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 1818624*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1] - 2408448*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] - 
    2162688*Pi^2*mzv[-3, 1, 3, 1, 1] + (76615680*Pi^2*mzv[-3, 3, 1, 1, 1])/
     17 - 4816896*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] - 
    22315008*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1], 
   (50397184*ln2^8*Pi^2*mzv[2])/105 + (348900352*ln2^6*Pi^2*mzv[2]^2)/75 + 
    (1838025856*ln2^4*Pi^2*mzv[2]^3)/105 + (100360395168*ln2^2*Pi^2*mzv[2]^4)/
     2125 - (1546787561344852556*Pi^2*mzv[2]^5)/1720582325 - 
    (2803712*ln2^7*Pi^2*mzv[3])/5 - (51556352*ln2^5*Pi^2*mzv[2]*mzv[3])/15 - 
    (1272827392*ln2^3*Pi^2*mzv[2]^2*mzv[3])/255 - 
    (933961903264*ln2*Pi^2*mzv[2]^3*mzv[3])/15351 + 
    (14662208*ln2^4*Pi^2*mzv[3]^2)/3 - (458967104*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     51 + (592093387295924*Pi^2*mzv[2]^2*mzv[3]^2)/1915305 + 
    (4583527536*ln2*Pi^2*mzv[3]^3)/731 - (31638272*ln2^5*Pi^2*mzv[5])/5 + 
    (269499968*ln2^3*Pi^2*mzv[2]*mzv[5])/17 - 
    (1669527871936*ln2*Pi^2*mzv[2]^2*mzv[5])/18275 - 
    (4172257248*ln2^2*Pi^2*mzv[3]*mzv[5])/85 + 
    (101286020015924*Pi^2*mzv[2]*mzv[3]*mzv[5])/91205 + 
    (11150629704614124*Pi^2*mzv[5]^2)/4469045 - 
    (1782638512*ln2^3*Pi^2*mzv[7])/17 - (137065325412*ln2*Pi^2*mzv[2]*mzv[7])/
     731 + (512206817417089*Pi^2*mzv[3]*mzv[7])/127687 + 
    (1387194630418*ln2*Pi^2*mzv[9])/2193 - (1051102190748672*Pi^2*mzv[-9, 1])/
     127687 + (2675586048*ln2^2*Pi^2*mzv[-7, 1])/17 + 
    (997062144*Pi^2*mzv[2]*mzv[-7, 1])/17 - 692224*ln2^4*Pi^2*mzv[-5, 1] - 
    4414464*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (551623691520*Pi^2*mzv[2]^2*mzv[-5, 1])/127687 - 
    (6302297088*ln2*Pi^2*mzv[3]*mzv[-5, 1])/731 + 
    (5595136*ln2^6*Pi^2*mzv[-3, 1])/5 + 8814592*ln2^4*Pi^2*mzv[2]*
     mzv[-3, 1] + (76796928*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
    (27684480*Pi^2*mzv[2]^3*mzv[-3, 1])/7 - 
    (36511744*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/3 - 3603456*ln2*Pi^2*mzv[2]*
     mzv[3]*mzv[-3, 1] + 4647552*Pi^2*mzv[3]^2*mzv[-3, 1] - 
    (54191616*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 - 11993088*Pi^2*mzv[-5, 1]*
     mzv[-3, 1] + 786432*ln2^2*Pi^2*mzv[-3, 1]^2 + 
    319488*Pi^2*mzv[2]*mzv[-3, 1]^2 - (736491552*ln2^2*Pi^2*mzv[5, 3])/85 + 
    (2109637836324*Pi^2*mzv[2]*mzv[5, 3])/18241 + 
    (89107291343865*Pi^2*mzv[7, 3])/893809 + 
    (149770303488*ln2*Pi^2*mzv[-7, 1, 1])/731 - 
    (563707904*ln2^3*Pi^2*mzv[-5, 1, 1])/17 - 
    (810928128*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
    (13180245045248*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 + 
    (6828310528*ln2*Pi^2*mzv[-5, 1, 3])/731 + 
    (4822552576*ln2*Pi^2*mzv[-5, 3, 1])/731 + 
    (16826368*ln2^5*Pi^2*mzv[-3, 1, 1])/5 + 20316160*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + (148322304*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    16605184*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] + 6105088*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1, 1] - (30071808*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 + 
    8650752*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] - 
    4521984*Pi^2*mzv[-3, 1, 1]^2 + (85270528*ln2^3*Pi^2*mzv[-3, 3, 1])/17 + 
    (51056640*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (69426176*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 + 
    (6810571487232*Pi^2*mzv[-7, 1, 1, 1])/7511 - 
    (1027964928*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (602511360*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 + 
    (19366514208768*Pi^2*mzv[-5, 1, 1, 3])/127687 - 
    (1723671883776*Pi^2*mzv[-5, 1, 3, 1])/18241 - 
    (6157225721856*Pi^2*mzv[-5, 3, 1, 1])/127687 + 
    8536064*ln2^4*Pi^2*mzv[-3, 1, 1, 1] + 26345472*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] + (84658176*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 + 
    1556480*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 9043968*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1, 1] + (115482624*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (106266624*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 
    (305060849664*Pi^2*mzv[-3, 3, 3, 1])/18241 - 
    (2254503936*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 
    18546688*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1] + 58195968*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] + 26361856*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] - 
    17301504*ln2*Pi^2*mzv[-3, 1, 3, 1, 1] + 
    (62963712*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
    (2263547904*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 + 
    41091072*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] + 68026368*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1, 1] - (549961728*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 + 
    120717312*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1] + 
    299237376*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]}, 4, 13, 1], 
 SeriesData[ep, 0, {36*Pi^2*mzv[2]^2, -288*ln2*Pi^2*mzv[2]^2 + 
    392*Pi^2*mzv[2]*mzv[3] - 620*Pi^2*mzv[5], 1152*ln2^2*Pi^2*mzv[2]^2 + 
    (66224*Pi^2*mzv[2]^3)/35 - 3136*ln2*Pi^2*mzv[2]*mzv[3] + 
    128*Pi^2*mzv[3]^2 + 4960*ln2*Pi^2*mzv[5] - 5120*Pi^2*mzv[-5, 1] + 
    6656*Pi^2*mzv[2]*mzv[-3, 1], -3072*ln2^3*Pi^2*mzv[2]^2 - 
    (529792*ln2*Pi^2*mzv[2]^3)/35 + 12544*ln2^2*Pi^2*mzv[2]*mzv[3] + 
    (13123216*Pi^2*mzv[2]^2*mzv[3])/85 - 1024*ln2*Pi^2*mzv[3]^2 - 
    19840*ln2^2*Pi^2*mzv[5] - (1899928*Pi^2*mzv[2]*mzv[5])/17 - 
    (5417582*Pi^2*mzv[7])/17 + 40960*ln2*Pi^2*mzv[-5, 1] - 
    53248*ln2*Pi^2*mzv[2]*mzv[-3, 1] - 54272*Pi^2*mzv[3]*mzv[-3, 1] - 
    (2392064*Pi^2*mzv[-5, 1, 1])/17 - 204800*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
    (630784*Pi^2*mzv[-3, 3, 1])/17, 6144*ln2^4*Pi^2*mzv[2]^2 + 
    (2119168*ln2^2*Pi^2*mzv[2]^3)/35 - (11097370256*Pi^2*mzv[2]^4)/6375 - 
    (100352*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
    (104985728*ln2*Pi^2*mzv[2]^2*mzv[3])/85 + 4096*ln2^2*Pi^2*mzv[3]^2 + 
    (210617792*Pi^2*mzv[2]*mzv[3]^2)/51 + (158720*ln2^3*Pi^2*mzv[5])/3 + 
    (15199424*ln2*Pi^2*mzv[2]*mzv[5])/17 + (159872752*Pi^2*mzv[3]*mzv[5])/
     51 + (43340656*ln2*Pi^2*mzv[7])/17 - (101337088*Pi^2*mzv[-7, 1])/17 - 
    163840*ln2^2*Pi^2*mzv[-5, 1] - 9275392*Pi^2*mzv[2]*mzv[-5, 1] + 
    212992*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 142336*Pi^2*mzv[2]^2*mzv[-3, 1] + 
    434176*ln2*Pi^2*mzv[3]*mzv[-3, 1] + 196608*Pi^2*mzv[-3, 1]^2 + 
    (28704448*Pi^2*mzv[5, 3])/85 + (19136512*ln2*Pi^2*mzv[-5, 1, 1])/17 + 
    1638400*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 1556480*Pi^2*mzv[3]*
     mzv[-3, 1, 1] - (5046272*ln2*Pi^2*mzv[-3, 3, 1])/17 + 
    (38273024*Pi^2*mzv[-5, 1, 1, 1])/17 + 6422528*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - (10092544*Pi^2*mzv[-3, 3, 1, 1])/17, 
   (-49152*ln2^5*Pi^2*mzv[2]^2)/5 - (16953344*ln2^3*Pi^2*mzv[2]^3)/105 + 
    (88778962048*ln2*Pi^2*mzv[2]^4)/6375 + (200704*ln2^4*Pi^2*mzv[2]*mzv[3])/
     3 + (419942912*ln2^2*Pi^2*mzv[2]^2*mzv[3])/85 - 
    (459855924256*Pi^2*mzv[2]^3*mzv[3])/10965 - (32768*ln2^3*Pi^2*mzv[3]^2)/
     3 - (1684942336*ln2*Pi^2*mzv[2]*mzv[3]^2)/51 - 
    (2174983616*Pi^2*mzv[3]^3)/2193 - (317440*ln2^4*Pi^2*mzv[5])/3 - 
    (60797696*ln2^2*Pi^2*mzv[2]*mzv[5])/17 - 
    (1020396549712*Pi^2*mzv[2]^2*mzv[5])/10965 - 
    (1278982016*ln2*Pi^2*mzv[3]*mzv[5])/51 - (173362624*ln2^2*Pi^2*mzv[7])/
     17 - (48635356964*Pi^2*mzv[2]*mzv[7])/731 + (3896677095800*Pi^2*mzv[9])/
     6579 + (810696704*ln2*Pi^2*mzv[-7, 1])/17 + 
    (1310720*ln2^3*Pi^2*mzv[-5, 1])/3 + 74203136*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (124844290048*Pi^2*mzv[3]*mzv[-5, 1])/2193 - 
    (1703936*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/3 - 1138688*ln2*Pi^2*mzv[2]^2*
     mzv[-3, 1] - 1736704*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] - 
    (6508544*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 + 4694016*Pi^2*mzv[5]*
     mzv[-3, 1] - 1572864*ln2*Pi^2*mzv[-3, 1]^2 - 
    (229635584*ln2*Pi^2*mzv[5, 3])/85 + (81174921216*Pi^2*mzv[-7, 1, 1])/
     731 - (76546048*ln2^2*Pi^2*mzv[-5, 1, 1])/17 + 
    26312704*Pi^2*mzv[2]*mzv[-5, 1, 1] - (30625595392*Pi^2*mzv[-5, 1, 3])/
     2193 - (20876591104*Pi^2*mzv[-5, 3, 1])/2193 - 
    6553600*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    (19546112*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 12451840*ln2*Pi^2*mzv[3]*
     mzv[-3, 1, 1] - 12582912*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] + 
    (20185088*ln2^2*Pi^2*mzv[-3, 3, 1])/17 + 44335104*Pi^2*mzv[2]*
     mzv[-3, 3, 1] - (306184192*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    51380224*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 46923776*Pi^2*mzv[3]*
     mzv[-3, 1, 1, 1] + (80740352*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    (180355072*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 203423744*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] + 18874368*Pi^2*mzv[-3, 1, 3, 1, 1] + 
    (29360128*Pi^2*mzv[-3, 3, 1, 1, 1])/17, (65536*ln2^6*Pi^2*mzv[2]^2)/5 + 
    (33906688*ln2^4*Pi^2*mzv[2]^3)/105 - (355115848192*ln2^2*Pi^2*mzv[2]^4)/
     6375 + (77948042776413342976*Pi^2*mzv[2]^5)/25808734875 - 
    (1605632*ln2^5*Pi^2*mzv[2]*mzv[3])/15 - 
    (3359543296*ln2^3*Pi^2*mzv[2]^2*mzv[3])/255 + 
    (3678847394048*ln2*Pi^2*mzv[2]^3*mzv[3])/10965 + 
    (65536*ln2^4*Pi^2*mzv[3]^2)/3 + (6739769344*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     51 - (3338192729679776*Pi^2*mzv[2]^2*mzv[3]^2)/1915305 + 
    (17399868928*ln2*Pi^2*mzv[3]^3)/2193 + (507904*ln2^5*Pi^2*mzv[5])/3 + 
    (486381568*ln2^3*Pi^2*mzv[2]*mzv[5])/51 + 
    (8163172397696*ln2*Pi^2*mzv[2]^2*mzv[5])/10965 + 
    (5115928064*ln2^2*Pi^2*mzv[3]*mzv[5])/51 - 
    (621100330482944*Pi^2*mzv[2]*mzv[3]*mzv[5])/273615 - 
    (7803781743492432*Pi^2*mzv[5]^2)/893809 + (1386900992*ln2^3*Pi^2*mzv[7])/
     51 + (389082855712*ln2*Pi^2*mzv[2]*mzv[7])/731 - 
    (4903407518162648*Pi^2*mzv[3]*mzv[7])/383061 - 
    (31173416766400*ln2*Pi^2*mzv[9])/6579 + 
    (11978251451531264*Pi^2*mzv[-9, 1])/383061 - 
    (3242786816*ln2^2*Pi^2*mzv[-7, 1])/17 - 
    (21771718656*Pi^2*mzv[2]*mzv[-7, 1])/17 - (2621440*ln2^4*Pi^2*mzv[-5, 1])/
     3 - 296812544*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] - 
    (143516871000064*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 - 
    (998754320384*ln2*Pi^2*mzv[3]*mzv[-5, 1])/2193 + 
    (3407872*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/3 + 4554752*ln2^2*Pi^2*mzv[2]^2*
     mzv[-3, 1] - (911937536*Pi^2*mzv[2]^3*mzv[-3, 1])/35 + 
    (13893632*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/3 + 
    (52068352*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 + 
    (180310016*Pi^2*mzv[3]^2*mzv[-3, 1])/3 - 37552128*ln2*Pi^2*mzv[5]*
     mzv[-3, 1] - 147849216*Pi^2*mzv[-5, 1]*mzv[-3, 1] + 
    6291456*ln2^2*Pi^2*mzv[-3, 1]^2 + 1179648*Pi^2*mzv[2]*mzv[-3, 1]^2 + 
    (918542336*ln2^2*Pi^2*mzv[5, 3])/85 + 
    (9858612276544*Pi^2*mzv[2]*mzv[5, 3])/91205 - 
    (189302276719056*Pi^2*mzv[7, 3])/893809 - 
    (649399369728*ln2*Pi^2*mzv[-7, 1, 1])/731 + 
    (612368384*ln2^3*Pi^2*mzv[-5, 1, 1])/51 - 210501632*ln2*Pi^2*mzv[2]*
     mzv[-5, 1, 1] - (208558101561344*Pi^2*mzv[3]*mzv[-5, 1, 1])/383061 + 
    (245004763136*ln2*Pi^2*mzv[-5, 1, 3])/2193 + 
    (167012728832*ln2*Pi^2*mzv[-5, 3, 1])/2193 + 
    (52428800*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/3 + 
    (156368896*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 
    49807360*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] + 
    (190054400*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/3 - 
    160235520*Pi^2*mzv[5]*mzv[-3, 1, 1] + 100663296*ln2*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1] - 100663296*Pi^2*mzv[-3, 1, 1]^2 - 
    (161480704*ln2^3*Pi^2*mzv[-3, 3, 1])/51 - 354680832*ln2*Pi^2*mzv[2]*
     mzv[-3, 3, 1] - (16160849920*Pi^2*mzv[3]*mzv[-3, 3, 1])/51 - 
    (26336193150976*Pi^2*mzv[-7, 1, 1, 1])/7511 + 
    (1224736768*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (14669053952*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (61267612008448*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
    (7400414773248*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
    (34171792130048*Pi^2*mzv[-5, 3, 1, 1])/127687 + 
    205520896*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
    (573833216*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 + 
    375390208*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 402653184*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1, 1] - (322961408*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (23855628288*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
    (2534043549696*Pi^2*mzv[-3, 3, 3, 1])/18241 - 
    (1442840576*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 
    1627389952*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
    1455423488*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] - 
    150994944*ln2*Pi^2*mzv[-3, 1, 3, 1, 1] - 
    (234881024*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
    (2885681152*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 + 6476005376*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1, 1] - 301989888*Pi^2*mzv[-3, 1, 3, 1, 1, 1] - 
    (469762048*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17}, 6, 13, 1], 
 SeriesData[ep, 0, {(-3*Pi^2*mzv[3])/32, (21*Pi^2*mzv[2]^2)/160 + 
    ln2*Pi^2*mzv[3] - Pi^2*mzv[-3, 1], (-6*ln2*Pi^2*mzv[2]^2)/5 + 
    11*ln2^2*Pi^2*mzv[3] - (25*Pi^2*mzv[2]*mzv[3])/16 - 
    (451*Pi^2*mzv[5])/32 - 8*ln2*Pi^2*mzv[-3, 1], 
   (-69*ln2^2*Pi^2*mzv[2]^2)/5 + (23657*Pi^2*mzv[2]^3)/1680 + 
    48*ln2^3*Pi^2*mzv[3] + 26*ln2*Pi^2*mzv[2]*mzv[3] + 
    (603*Pi^2*mzv[3]^2)/16 - (79*ln2*Pi^2*mzv[5])/4 - 48*Pi^2*mzv[-5, 1] - 
    32*ln2^2*Pi^2*mzv[-3, 1] - 22*Pi^2*mzv[2]*mzv[-3, 1], 
   (-304*ln2^3*Pi^2*mzv[2]^2)/5 - (3764*ln2*Pi^2*mzv[2]^3)/105 + 
    (400*ln2^4*Pi^2*mzv[3])/3 + 258*ln2^2*Pi^2*mzv[2]*mzv[3] - 
    (46569*Pi^2*mzv[2]^2*mzv[3])/85 + (871*ln2*Pi^2*mzv[3]^2)/6 + 
    293*ln2^2*Pi^2*mzv[5] - (348289*Pi^2*mzv[2]*mzv[5])/272 + 
    (2437673*Pi^2*mzv[7])/1088 - 384*ln2*Pi^2*mzv[-5, 1] - 
    (256*ln2^3*Pi^2*mzv[-3, 1])/3 - 176*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 
    (1780*Pi^2*mzv[3]*mzv[-3, 1])/3 + (24192*Pi^2*mzv[-5, 1, 1])/17 - 
    (4032*Pi^2*mzv[-3, 3, 1])/17, (-848*ln2^4*Pi^2*mzv[2]^2)/5 - 
    (77426*ln2^2*Pi^2*mzv[2]^3)/105 + (26912843*Pi^2*mzv[2]^4)/21000 + 
    (4096*ln2^5*Pi^2*mzv[3])/15 + (3296*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
    (300251*ln2*Pi^2*mzv[2]^2*mzv[3])/85 - (134*ln2^2*Pi^2*mzv[3]^2)/3 + 
    (27467*Pi^2*mzv[2]*mzv[3]^2)/24 + (5320*ln2^3*Pi^2*mzv[5])/3 - 
    (278725*ln2*Pi^2*mzv[2]*mzv[5])/34 + (34601*Pi^2*mzv[3]*mzv[5])/30 + 
    (3059465*ln2*Pi^2*mzv[7])/136 - 2304*Pi^2*mzv[-7, 1] - 
    1536*ln2^2*Pi^2*mzv[-5, 1] - 1056*Pi^2*mzv[2]*mzv[-5, 1] - 
    (512*ln2^4*Pi^2*mzv[-3, 1])/3 - 704*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - 
    (5096*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + (14240*ln2*Pi^2*mzv[3]*mzv[-3, 1])/
     3 - (49697*Pi^2*mzv[5, 3])/40 + (193536*ln2*Pi^2*mzv[-5, 1, 1])/17 - 
    (32256*ln2*Pi^2*mzv[-3, 3, 1])/17, (-8704*ln2^5*Pi^2*mzv[2]^2)/25 - 
    (1118368*ln2^3*Pi^2*mzv[2]^3)/315 + (9605168*ln2*Pi^2*mzv[2]^4)/2625 + 
    (6656*ln2^6*Pi^2*mzv[3])/15 + (9056*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 
    (182360*ln2^2*Pi^2*mzv[2]^2*mzv[3])/17 - 
    (48390916387*Pi^2*mzv[2]^3*mzv[3])/921060 - (5360*ln2^3*Pi^2*mzv[3]^2)/
     3 + (17149*ln2*Pi^2*mzv[2]*mzv[3]^2)/3 + (145209*Pi^2*mzv[3]^3)/86 + 
    (16592*ln2^4*Pi^2*mzv[5])/3 - (418322*ln2^2*Pi^2*mzv[2]*mzv[5])/17 - 
    (8431446003*Pi^2*mzv[2]^2*mzv[5])/73100 - (74437*ln2*Pi^2*mzv[3]*mzv[5])/
     15 + (3681257*ln2^2*Pi^2*mzv[7])/34 - (2453897327*Pi^2*mzv[2]*mzv[7])/
     23392 + (109571655*Pi^2*mzv[9])/172 - 18432*ln2*Pi^2*mzv[-7, 1] - 
    4096*ln2^3*Pi^2*mzv[-5, 1] - 8448*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (1563328*Pi^2*mzv[3]*mzv[-5, 1])/43 - (4096*ln2^5*Pi^2*mzv[-3, 1])/15 - 
    (5632*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/3 - 
    (40768*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
    (56960*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/3 + 
    (39160*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 + (150724*Pi^2*mzv[5]*mzv[-3, 1])/
     5 - (49697*ln2*Pi^2*mzv[5, 3])/5 + (5952000*Pi^2*mzv[-7, 1, 1])/43 + 
    (774144*ln2^2*Pi^2*mzv[-5, 1, 1])/17 + (532224*Pi^2*mzv[2]*mzv[-5, 1, 1])/
     17 - (627200*Pi^2*mzv[-5, 1, 3])/43 - (396800*Pi^2*mzv[-5, 3, 1])/43 - 
    (129024*ln2^2*Pi^2*mzv[-3, 3, 1])/17 - (88704*Pi^2*mzv[2]*mzv[-3, 3, 1])/
     17, (-42496*ln2^6*Pi^2*mzv[2]^2)/75 - (3234656*ln2^4*Pi^2*mzv[2]^3)/
     315 - (30810028*ln2^2*Pi^2*mzv[2]^4)/2625 - 
    (454077184118469*Pi^2*mzv[2]^5)/144586750 + (188416*ln2^7*Pi^2*mzv[3])/
     315 + 6144*ln2^5*Pi^2*mzv[2]*mzv[3] - 
    (1660256*ln2^3*Pi^2*mzv[2]^2*mzv[3])/85 - 
    (90460413782*ln2*Pi^2*mzv[2]^3*mzv[3])/230265 - 
    (62176*ln2^4*Pi^2*mzv[3]^2)/9 + 9108*ln2^2*Pi^2*mzv[2]*mzv[3]^2 + 
    (209504154955*Pi^2*mzv[2]^2*mzv[3]^2)/218892 + 
    (8283878*ln2*Pi^2*mzv[3]^3)/387 + (180352*ln2^5*Pi^2*mzv[5])/15 - 
    (2233552*ln2^3*Pi^2*mzv[2]*mzv[5])/51 - 
    (16093817871*ln2*Pi^2*mzv[2]^2*mzv[5])/18275 - 
    (1149112*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 
    (177415467293*Pi^2*mzv[2]*mzv[3]*mzv[5])/54723 + 
    (5758149609217*Pi^2*mzv[5]^2)/600880 + (17212196*ln2^3*Pi^2*mzv[7])/51 - 
    (2159789711*ln2*Pi^2*mzv[2]*mzv[7])/2924 + 
    (92434734456011*Pi^2*mzv[3]*mzv[7])/6128976 + (687313210*ln2*Pi^2*mzv[9])/
     129 - (29192119296*Pi^2*mzv[-9, 1])/1073 - 73728*ln2^2*Pi^2*mzv[-7, 1] - 
    50688*Pi^2*mzv[2]*mzv[-7, 1] - 8192*ln2^4*Pi^2*mzv[-5, 1] - 
    33792*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + (25829376*Pi^2*mzv[2]^2*mzv[-5, 1])/
     5365 + (12506624*ln2*Pi^2*mzv[3]*mzv[-5, 1])/43 - 
    (16384*ln2^6*Pi^2*mzv[-3, 1])/45 - (11264*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/
     3 - (163072*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    (1780616*Pi^2*mzv[2]^3*mzv[-3, 1])/35 + 
    (455680*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/9 + 
    (313280*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 - 
    (455240*Pi^2*mzv[3]^2*mzv[-3, 1])/9 + 
    (1205792*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 - (198788*ln2^2*Pi^2*mzv[5, 3])/
     5 + (7750427653*Pi^2*mzv[2]*mzv[5, 3])/21460 + 
    (43789931029*Pi^2*mzv[7, 3])/120176 + (47616000*ln2*Pi^2*mzv[-7, 1, 1])/
     43 + (2064384*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
    (4257792*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
    (2910441984*Pi^2*mzv[3]*mzv[-5, 1, 1])/18241 - 
    (5017600*ln2*Pi^2*mzv[-5, 1, 3])/43 - (3174400*ln2*Pi^2*mzv[-5, 3, 1])/
     43 - (344064*ln2^3*Pi^2*mzv[-3, 3, 1])/17 - 
    (709632*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    (872704*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 + 
    (2411274240*Pi^2*mzv[-7, 1, 1, 1])/1073 + 
    (668934144*Pi^2*mzv[-5, 1, 1, 3])/1073 - 
    (254091264*Pi^2*mzv[-5, 1, 3, 1])/1073 - 
    (160751616*Pi^2*mzv[-5, 3, 1, 1])/1073 + (42348544*Pi^2*mzv[-3, 3, 3, 1])/
     1073}, 5, 13, 1], SeriesData[ep, 0, {(-3*Pi^2*mzv[3])/32, 
   (17*Pi^2*mzv[2]^2)/160 - (13*ln2*Pi^2*mzv[3])/8 + (Pi^2*mzv[-3, 1])/2, 
   (-4*ln2*Pi^2*mzv[2]^2)/5 - (19*ln2^2*Pi^2*mzv[3])/4 + 
    (5*Pi^2*mzv[2]*mzv[3])/2 - (215*Pi^2*mzv[5])/16 - 2*ln2*Pi^2*mzv[-3, 1] - 
    6*Pi^2*mzv[-3, 1, 1], (ln2^2*Pi^2*mzv[2]^2)/10 - 
    (689*Pi^2*mzv[2]^3)/140 - 15*ln2^3*Pi^2*mzv[3] - 
    44*ln2*Pi^2*mzv[2]*mzv[3] + (1591*Pi^2*mzv[3]^2)/32 - 
    (741*ln2*Pi^2*mzv[5])/8 - 82*Pi^2*mzv[-5, 1] + 4*ln2^2*Pi^2*mzv[-3, 1] + 
    31*Pi^2*mzv[2]*mzv[-3, 1] + 24*ln2*Pi^2*mzv[-3, 1, 1] + 
    72*Pi^2*mzv[-3, 1, 1, 1], (-62*ln2^3*Pi^2*mzv[2]^2)/15 - 
    (4309*ln2*Pi^2*mzv[2]^3)/140 - (83*ln2^4*Pi^2*mzv[3])/3 - 
    48*ln2^2*Pi^2*mzv[2]*mzv[3] - (3064*Pi^2*mzv[2]^2*mzv[3])/51 + 
    (3727*ln2*Pi^2*mzv[3]^2)/24 - (1601*ln2^2*Pi^2*mzv[5])/4 - 
    (49927*Pi^2*mzv[2]*mzv[5])/136 + (506637*Pi^2*mzv[7])/2176 + 
    328*ln2*Pi^2*mzv[-5, 1] - (16*ln2^3*Pi^2*mzv[-3, 1])/3 + 
    56*ln2*Pi^2*mzv[2]*mzv[-3, 1] - (20*Pi^2*mzv[3]*mzv[-3, 1])/3 + 
    (8112*Pi^2*mzv[-5, 1, 1])/17 - 48*ln2^2*Pi^2*mzv[-3, 1, 1] - 
    252*Pi^2*mzv[2]*mzv[-3, 1, 1] + (1436*Pi^2*mzv[-3, 3, 1])/17 - 
    288*ln2*Pi^2*mzv[-3, 1, 1, 1] - 864*Pi^2*mzv[-3, 1, 1, 1, 1], 
   (-58*ln2^4*Pi^2*mzv[2]^2)/15 - (1403*ln2^2*Pi^2*mzv[2]^3)/10 - 
    (904219*Pi^2*mzv[2]^4)/238000 - (692*ln2^5*Pi^2*mzv[3])/15 - 
    (896*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - (210982*ln2*Pi^2*mzv[2]^2*mzv[3])/
     255 + (13273*ln2^2*Pi^2*mzv[3]^2)/12 - (1459811*Pi^2*mzv[2]*mzv[3]^2)/
     816 - (3083*ln2^3*Pi^2*mzv[5])/3 - (88341*ln2*Pi^2*mzv[2]*mzv[5])/136 + 
    (27627521*Pi^2*mzv[3]*mzv[5])/4080 - (4182983*ln2*Pi^2*mzv[7])/544 + 
    (66238*Pi^2*mzv[-7, 1])/17 - 656*ln2^2*Pi^2*mzv[-5, 1] - 
    1544*Pi^2*mzv[2]*mzv[-5, 1] + (16*ln2^4*Pi^2*mzv[-3, 1])/3 + 
    608*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 1284*Pi^2*mzv[2]^2*mzv[-3, 1] + 
    (2096*ln2*Pi^2*mzv[3]*mzv[-3, 1])/3 + 192*Pi^2*mzv[-3, 1]^2 + 
    (796533*Pi^2*mzv[5, 3])/1360 - (192*ln2*Pi^2*mzv[-5, 1, 1])/17 + 
    64*ln2^3*Pi^2*mzv[-3, 1, 1] + 288*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
    1424*Pi^2*mzv[3]*mzv[-3, 1, 1] - (11120*ln2*Pi^2*mzv[-3, 3, 1])/17 - 
    (65088*Pi^2*mzv[-5, 1, 1, 1])/17 + 576*ln2^2*Pi^2*mzv[-3, 1, 1, 1] + 
    2544*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - (22608*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    3456*ln2*Pi^2*mzv[-3, 1, 1, 1, 1] + 10368*Pi^2*mzv[-3, 1, 1, 1, 1, 1], 
   (-728*ln2^5*Pi^2*mzv[2]^2)/75 - (36878*ln2^3*Pi^2*mzv[2]^3)/105 - 
    (92236469*ln2*Pi^2*mzv[2]^4)/59500 - (904*ln2^6*Pi^2*mzv[3])/15 - 
    (1280*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - (667084*ln2^2*Pi^2*mzv[2]^2*mzv[3])/
     255 + (8001025483*Pi^2*mzv[2]^3*mzv[3])/153510 + 
    2303*ln2^3*Pi^2*mzv[3]^2 + (358786*ln2*Pi^2*mzv[2]*mzv[3]^2)/51 - 
    (1274992625*Pi^2*mzv[3]^3)/35088 - 2095*ln2^4*Pi^2*mzv[5] - 
    (487757*ln2^2*Pi^2*mzv[2]*mzv[5])/68 + (12479275477*Pi^2*mzv[2]^2*mzv[5])/
     219300 + (5816707*ln2*Pi^2*mzv[3]*mzv[5])/340 - 
    (3169709*ln2^2*Pi^2*mzv[7])/272 + (8546923627*Pi^2*mzv[2]*mzv[7])/46784 - 
    (201123902255*Pi^2*mzv[9])/280704 - (264952*ln2*Pi^2*mzv[-7, 1])/17 + 
    (2624*ln2^3*Pi^2*mzv[-5, 1])/3 + 20216*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (55274924*Pi^2*mzv[3]*mzv[-5, 1])/2193 - (64*ln2^5*Pi^2*mzv[-3, 1])/15 + 
    (3328*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
    (25656*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
    (3872*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/3 + 
    (1514*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 - (18562*Pi^2*mzv[5]*mzv[-3, 1])/
     5 + 1536*ln2*Pi^2*mzv[-3, 1]^2 - (1948317*ln2*Pi^2*mzv[5, 3])/340 - 
    (97013992*Pi^2*mzv[-7, 1, 1])/731 + (129408*ln2^2*Pi^2*mzv[-5, 1, 1])/
     17 + (278880*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
    (56806976*Pi^2*mzv[-5, 1, 3])/2193 + (21642032*Pi^2*mzv[-5, 3, 1])/2193 - 
    64*ln2^4*Pi^2*mzv[-3, 1, 1] - 3456*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    (34368*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 2368*ln2*Pi^2*mzv[3]*
     mzv[-3, 1, 1] + 4608*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] + 
    (736*ln2^2*Pi^2*mzv[-3, 3, 1])/17 + (32536*Pi^2*mzv[2]*mzv[-3, 3, 1])/
     17 + (260352*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    768*ln2^3*Pi^2*mzv[-3, 1, 1, 1] - 7296*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 
    960*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + (90432*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    (393984*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 6912*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1] - 28608*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] - 
    9216*Pi^2*mzv[-3, 1, 3, 1, 1] + (335808*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
    41472*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] - 
    124416*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1], (-2384*ln2^6*Pi^2*mzv[2]^2)/225 - 
    (76162*ln2^4*Pi^2*mzv[2]^3)/105 - (94044907*ln2^2*Pi^2*mzv[2]^4)/29750 - 
    (1292586319055356*Pi^2*mzv[2]^5)/232511125 - (4384*ln2^7*Pi^2*mzv[3])/
     63 - (4096*ln2^5*Pi^2*mzv[2]*mzv[3])/5 - 
    (6044048*ln2^3*Pi^2*mzv[2]^2*mzv[3])/765 - 
    (30254555437*ln2*Pi^2*mzv[2]^3*mzv[3])/153510 + 
    (47273*ln2^4*Pi^2*mzv[3]^2)/9 - (247413*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/17 + 
    (2195005634383*Pi^2*mzv[2]^2*mzv[3]^2)/1242360 + 
    (1064996371*ln2*Pi^2*mzv[3]^3)/26316 - (49804*ln2^5*Pi^2*mzv[5])/15 - 
    (664439*ln2^3*Pi^2*mzv[2]*mzv[5])/51 - 
    (60178300453*ln2*Pi^2*mzv[2]^2*mzv[5])/219300 + 
    (72705163*ln2^2*Pi^2*mzv[3]*mzv[5])/510 + 
    (153705056851*Pi^2*mzv[2]*mzv[3]*mzv[5])/23664 + 
    (48321006929317*Pi^2*mzv[5]^2)/3092096 - (3845225*ln2^3*Pi^2*mzv[7])/68 - 
    (2508788745*ln2*Pi^2*mzv[2]*mzv[7])/11696 + 
    (5512852377255*Pi^2*mzv[3]*mzv[7])/220864 + 
    (101063724311*ln2*Pi^2*mzv[9])/70176 - (169954235856*Pi^2*mzv[-9, 1])/
     3451 + (529904*ln2^2*Pi^2*mzv[-7, 1])/17 + 
    (4337708*Pi^2*mzv[2]*mzv[-7, 1])/17 - (2624*ln2^4*Pi^2*mzv[-5, 1])/3 + 
    15728*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (1615287312*Pi^2*mzv[2]^2*mzv[-5, 1])/17255 - 
    (197514800*ln2*Pi^2*mzv[3]*mzv[-5, 1])/2193 + (128*ln2^6*Pi^2*mzv[-3, 1])/
     45 + (8192*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
    (154032*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
    (1363994*Pi^2*mzv[2]^3*mzv[-3, 1])/35 + 
    (49024*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/9 + 
    (85600*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 + 
    (175972*Pi^2*mzv[3]^2*mzv[-3, 1])/9 + (17128*ln2*Pi^2*mzv[5]*mzv[-3, 1])/
     5 - 62976*Pi^2*mzv[-5, 1]*mzv[-3, 1] + 6144*ln2^2*Pi^2*mzv[-3, 1]^2 + 
    6144*Pi^2*mzv[2]*mzv[-3, 1]^2 - (355251*ln2^2*Pi^2*mzv[5, 3])/170 + 
    (3552981291*Pi^2*mzv[2]*mzv[5, 3])/4930 + (1883310775935*Pi^2*mzv[7, 3])/
     3092096 + (448005280*ln2*Pi^2*mzv[-7, 1, 1])/731 + 
    (171520*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
    (249312*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
    (2057134528*Pi^2*mzv[3]*mzv[-5, 1, 1])/3451 - 
    (18937856*ln2*Pi^2*mzv[-5, 1, 3])/2193 + 
    (10341952*ln2*Pi^2*mzv[-5, 3, 1])/2193 + (256*ln2^5*Pi^2*mzv[-3, 1, 1])/
     5 - 3072*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
    (33504*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 27520*ln2^2*Pi^2*mzv[3]*
     mzv[-3, 1, 1] + 79848*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1] + 
    (108504*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 + 36864*ln2*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1] - 27648*Pi^2*mzv[-3, 1, 1]^2 - 
    (174976*ln2^3*Pi^2*mzv[-3, 3, 1])/51 - 
    (516736*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (610880*Pi^2*mzv[3]*mzv[-3, 3, 1])/51 + 
    (1037065248*Pi^2*mzv[-7, 1, 1, 1])/203 - 
    (520704*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (2092608*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 + 
    (3287734848*Pi^2*mzv[-5, 1, 1, 3])/3451 - 
    (284826048*Pi^2*mzv[-5, 1, 3, 1])/493 - 
    (1046256000*Pi^2*mzv[-5, 3, 1, 1])/3451 + 
    768*ln2^4*Pi^2*mzv[-3, 1, 1, 1] + 26112*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] + 88896*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1] + 
    100608*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 55296*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1, 1] - (180864*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (705504*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 
    (49805856*Pi^2*mzv[-3, 3, 3, 1])/493 - 
    (6220800*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 
    9216*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1] + 102912*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] + 205056*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] - 
    73728*ln2*Pi^2*mzv[-3, 1, 3, 1, 1] - 
    (569088*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
    (9372672*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 + 82944*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1, 1] + 335616*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1] - 
    (3255552*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 + 
    497664*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1] + 
    1492992*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]}, 5, 13, 1], 
 SeriesData[ep, 0, {(10800*ln2^2*Pi^2*mzv[2])/311 + 
    (10080*Pi^2*mzv[2]^2)/311 - (12600*ln2*Pi^2*mzv[3])/311 + 
    (7200*Pi^2*mzv[-3, 1])/311, (100800*ln2^3*Pi^2*mzv[2])/311 - 
    (360*ln2*Pi^2*mzv[2]^2)/311 - (100800*ln2^2*Pi^2*mzv[3])/311 - 
    (237600*Pi^2*mzv[2]*mzv[3])/311 + (299925*Pi^2*mzv[5])/311 + 
    (57600*ln2*Pi^2*mzv[-3, 1])/311, (489600*ln2^4*Pi^2*mzv[2])/311 + 
    (122400*ln2^2*Pi^2*mzv[2]^2)/311 + (10621260*Pi^2*mzv[2]^3)/2177 - 
    (436800*ln2^3*Pi^2*mzv[3])/311 - (2109600*ln2*Pi^2*mzv[2]*mzv[3])/311 - 
    (1505250*Pi^2*mzv[3]^2)/311 + (1499400*ln2*Pi^2*mzv[5])/311 + 
    (345600*Pi^2*mzv[-5, 1])/311 + (288000*ln2^2*Pi^2*mzv[-3, 1])/311 - 
    (388800*Pi^2*mzv[2]*mzv[-3, 1])/311 + (115200*ln2*Pi^2*mzv[-3, 1, 1])/
     311 + (115200*Pi^2*mzv[-3, 1, 1, 1])/311, 
   (1635840*ln2^5*Pi^2*mzv[2])/311 + (2124480*ln2^3*Pi^2*mzv[2]^2)/311 + 
    (62419680*ln2*Pi^2*mzv[2]^3)/2177 - (1344000*ln2^4*Pi^2*mzv[3])/311 - 
    (12117600*ln2^2*Pi^2*mzv[2]*mzv[3])/311 - 
    (291764940*Pi^2*mzv[2]^2*mzv[3])/5287 - (10567200*ln2*Pi^2*mzv[3]^2)/
     311 + (4797000*ln2^2*Pi^2*mzv[5])/311 - (398242350*Pi^2*mzv[2]*mzv[5])/
     5287 + (2139834825*Pi^2*mzv[7])/10574 + (288000*ln2*Pi^2*mzv[-5, 1])/
     311 + (1075200*ln2^3*Pi^2*mzv[-3, 1])/311 + 
    (3110400*ln2*Pi^2*mzv[2]*mzv[-3, 1])/311 - 
    (240000*Pi^2*mzv[3]*mzv[-3, 1])/311 + (20793600*Pi^2*mzv[-5, 1, 1])/
     5287 + (921600*ln2^2*Pi^2*mzv[-3, 1, 1])/311 + 
    (11750400*Pi^2*mzv[2]*mzv[-3, 1, 1])/311 - (10483200*Pi^2*mzv[-3, 3, 1])/
     5287 + (921600*ln2*Pi^2*mzv[-3, 1, 1, 1])/311, 
   (4200960*ln2^6*Pi^2*mzv[2])/311 + (12414720*ln2^4*Pi^2*mzv[2]^2)/311 + 
    (312517440*ln2^2*Pi^2*mzv[2]^3)/2177 + (55017929712*Pi^2*mzv[2]^4)/
     185045 - (3252480*ln2^5*Pi^2*mzv[3])/311 - 
    (51523200*ln2^3*Pi^2*mzv[2]*mzv[3])/311 - 
    (2320412160*ln2*Pi^2*mzv[2]^2*mzv[3])/5287 - 
    (48411600*ln2^2*Pi^2*mzv[3]^2)/311 - (574619400*Pi^2*mzv[2]*mzv[3]^2)/
     5287 + (13588800*ln2^3*Pi^2*mzv[5])/311 - 
    (4968172800*ln2*Pi^2*mzv[2]*mzv[5])/5287 - 
    (2018661000*Pi^2*mzv[3]*mzv[5])/5287 + (9811266750*ln2*Pi^2*mzv[7])/
     5287 - (1852963200*Pi^2*mzv[-7, 1])/5287 - 
    (5990400*ln2^2*Pi^2*mzv[-5, 1])/311 + (6566400*Pi^2*mzv[2]*mzv[-5, 1])/
     311 + (3148800*ln2^4*Pi^2*mzv[-3, 1])/311 + 
    (34214400*ln2^2*Pi^2*mzv[2]*mzv[-3, 1])/311 - 
    (17959680*Pi^2*mzv[2]^2*mzv[-3, 1])/311 + 
    (24345600*ln2*Pi^2*mzv[3]*mzv[-3, 1])/311 + (1843200*Pi^2*mzv[-3, 1]^2)/
     311 + (850465080*Pi^2*mzv[5, 3])/5287 + 
    (759398400*ln2*Pi^2*mzv[-5, 1, 1])/5287 + 
    (3993600*ln2^3*Pi^2*mzv[-3, 1, 1])/311 + 
    (65664000*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1])/311 + 
    (32716800*Pi^2*mzv[3]*mzv[-3, 1, 1])/311 - 
    (167040000*ln2*Pi^2*mzv[-3, 3, 1])/5287 + 
    (593049600*Pi^2*mzv[-5, 1, 1, 1])/5287 + 
    (4608000*ln2^2*Pi^2*mzv[-3, 1, 1, 1])/311 - 
    (61516800*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/311 - 
    (83174400*Pi^2*mzv[-3, 3, 1, 1])/5287 + 
    (1843200*ln2*Pi^2*mzv[-3, 1, 1, 1, 1])/311 + 
    (1843200*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/311, 
   (61593600*ln2^7*Pi^2*mzv[2])/2177 + (45203712*ln2^5*Pi^2*mzv[2]^2)/311 + 
    (1439683200*ln2^3*Pi^2*mzv[2]^3)/2177 + (364049065704*ln2*Pi^2*mzv[2]^4)/
     185045 - (6522880*ln2^6*Pi^2*mzv[3])/311 - 
    (168940800*ln2^4*Pi^2*mzv[2]*mzv[3])/311 - 
    (12106108320*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5287 - 
    (315940943520*Pi^2*mzv[2]^3*mzv[3])/227341 - 
    (173657600*ln2^3*Pi^2*mzv[3]^2)/311 - 
    (3113353200*ln2*Pi^2*mzv[2]*mzv[3]^2)/5287 + (115110843000*Pi^2*mzv[3]^3)/
     227341 + (35167200*ln2^4*Pi^2*mzv[5])/311 - 
    (31076704080*ln2^2*Pi^2*mzv[2]*mzv[5])/5287 - 
    (795196137984*Pi^2*mzv[2]^2*mzv[5])/227341 - 
    (8575313640*ln2*Pi^2*mzv[3]*mzv[5])/5287 + 
    (52812116100*ln2^2*Pi^2*mzv[7])/5287 - (4074542878275*Pi^2*mzv[2]*mzv[7])/
     227341 + (31798191228875*Pi^2*mzv[9])/909364 - 
    (23644224000*ln2*Pi^2*mzv[-7, 1])/5287 - (34252800*ln2^3*Pi^2*mzv[-5, 1])/
     311 - (121536000*ln2*Pi^2*mzv[2]*mzv[-5, 1])/311 + 
    (2116022400*Pi^2*mzv[3]*mzv[-5, 1])/227341 + 
    (7495680*ln2^5*Pi^2*mzv[-3, 1])/311 + 
    (157593600*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/311 + 
    (166625280*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/311 + 
    (200524800*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/311 - 
    (84729600*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/311 + 
    (163693440*Pi^2*mzv[5]*mzv[-3, 1])/311 + (22118400*ln2*Pi^2*mzv[-3, 1]^2)/
     311 + (7904473560*ln2*Pi^2*mzv[5, 3])/5287 + 
    (511695705600*Pi^2*mzv[-7, 1, 1])/227341 + 
    (5576140800*ln2^2*Pi^2*mzv[-5, 1, 1])/5287 - 
    (18451699200*Pi^2*mzv[2]*mzv[-5, 1, 1])/5287 - 
    (41417587200*Pi^2*mzv[-5, 1, 3])/227341 - 
    (44878540800*Pi^2*mzv[-5, 3, 1])/227341 + 
    (12288000*ln2^4*Pi^2*mzv[-3, 1, 1])/311 + 
    (243302400*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1])/311 + 
    (648898560*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/311 + 
    (283699200*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1])/311 + 
    (29491200*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/311 - 
    (1084723200*ln2^2*Pi^2*mzv[-3, 3, 1])/5287 + 
    (2441088000*Pi^2*mzv[2]*mzv[-3, 3, 1])/5287 + 
    (5077094400*ln2*Pi^2*mzv[-5, 1, 1, 1])/5287 + 
    (17203200*ln2^3*Pi^2*mzv[-3, 1, 1, 1])/311 - 
    (82944000*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/311 + 
    (73574400*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/311 - 
    (833126400*ln2*Pi^2*mzv[-3, 3, 1, 1])/5287 - 
    (1525248000*Pi^2*mzv[-5, 1, 1, 1, 1])/5287 + 
    (14745600*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1])/311 + 
    (851558400*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/311 - 
    (44236800*Pi^2*mzv[-3, 1, 3, 1, 1])/311 + 
    (141926400*Pi^2*mzv[-3, 3, 1, 1, 1])/5287 + 
    (14745600*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/311, 
   (109178880*ln2^8*Pi^2*mzv[2])/2177 + (121830400*ln2^6*Pi^2*mzv[2]^2)/311 + 
    (760786560*ln2^4*Pi^2*mzv[2]^3)/311 + (103442380032*ln2^2*Pi^2*mzv[2]^4)/
     10885 - (21068328162456896928*Pi^2*mzv[2]^5)/107020220615 - 
    (11192320*ln2^7*Pi^2*mzv[3])/311 - (444119040*ln2^5*Pi^2*mzv[2]*mzv[3])/
     311 - (48183292160*ln2^3*Pi^2*mzv[2]^2*mzv[3])/5287 - 
    (912159189120*ln2*Pi^2*mzv[2]^3*mzv[3])/93611 - 
    (500984000*ln2^4*Pi^2*mzv[3]^2)/311 - 
    (612693600*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/311 + 
    (2607529775747000*Pi^2*mzv[2]^2*mzv[3]^2)/39710657 + 
    (406210685200*ln2*Pi^2*mzv[3]^3)/227341 + (79921920*ln2^5*Pi^2*mzv[5])/
     311 - (129553591680*ln2^3*Pi^2*mzv[2]*mzv[5])/5287 - 
    (8706426442272*ln2*Pi^2*mzv[2]^2*mzv[5])/227341 - 
    (1185567360*ln2^2*Pi^2*mzv[3]*mzv[5])/311 + 
    (1181266393037880*Pi^2*mzv[2]*mzv[3]*mzv[5])/5672951 + 
    (339983785224118755*Pi^2*mzv[5]^2)/555949198 + 
    (203174485200*ln2^3*Pi^2*mzv[7])/5287 - 
    (40813004792700*ln2*Pi^2*mzv[2]*mzv[7])/227341 + 
    (37560020338904925*Pi^2*mzv[3]*mzv[7])/39710657 + 
    (77370894612350*ln2*Pi^2*mzv[9])/227341 - 
    (69970556534361600*Pi^2*mzv[-9, 1])/39710657 - 
    (8510745600*ln2^2*Pi^2*mzv[-7, 1])/311 - 
    (259789075200*Pi^2*mzv[2]*mzv[-7, 1])/5287 - 
    (113049600*ln2^4*Pi^2*mzv[-5, 1])/311 - 
    (1129881600*ln2^2*Pi^2*mzv[2]*mzv[-5, 1])/311 + 
    (165320389232640*Pi^2*mzv[2]^2*mzv[-5, 1])/39710657 + 
    (1927008844800*ln2*Pi^2*mzv[3]*mzv[-5, 1])/227341 + 
    (14950400*ln2^6*Pi^2*mzv[-3, 1])/311 + 
    (493516800*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/311 + 
    (1764034560*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/311 - 
    (1272787200*Pi^2*mzv[2]^3*mzv[-3, 1])/2177 + 
    (874700800*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/311 - 
    (1083340800*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/311 - 
    (776364800*Pi^2*mzv[3]^2*mzv[-3, 1])/311 + 
    (3529221120*ln2*Pi^2*mzv[5]*mzv[-3, 1])/311 + 
    (493977600*Pi^2*mzv[-5, 1]*mzv[-3, 1])/311 + 
    (132710400*ln2^2*Pi^2*mzv[-3, 1]^2)/311 - 
    (497664000*Pi^2*mzv[2]*mzv[-3, 1]^2)/311 + 
    (2519095680*ln2^2*Pi^2*mzv[5, 3])/311 + 
    (176157858618720*Pi^2*mzv[2]*mzv[5, 3])/5672951 + 
    (19184863077653625*Pi^2*mzv[7, 3])/555949198 + 
    (6166749542400*ln2*Pi^2*mzv[-7, 1, 1])/227341 + 
    (23664230400*ln2^3*Pi^2*mzv[-5, 1, 1])/5287 - 
    (156496896000*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/5287 + 
    (486357209011200*Pi^2*mzv[3]*mzv[-5, 1, 1])/39710657 - 
    (259776921600*ln2*Pi^2*mzv[-5, 1, 3])/227341 - 
    (524149862400*ln2*Pi^2*mzv[-5, 3, 1])/227341 + 
    (29736960*ln2^5*Pi^2*mzv[-3, 1, 1])/311 + 
    (772300800*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/311 + 
    (4046376960*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/311 + 
    (1484390400*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1])/311 - 
    (1356595200*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/311 + 
    (3294720000*Pi^2*mzv[5]*mzv[-3, 1, 1])/311 + 
    (353894400*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/311 - 
    (58982400*Pi^2*mzv[-3, 1, 1]^2)/311 - 
    (4448870400*ln2^3*Pi^2*mzv[-3, 3, 1])/5287 + 
    (19489536000*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/5287 + 
    (22140672000*Pi^2*mzv[3]*mzv[-3, 3, 1])/5287 + 
    (350152582809600*Pi^2*mzv[-7, 1, 1, 1])/2335921 + 
    (1551974400*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/311 + 
    (70565990400*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/5287 + 
    (1550902282444800*Pi^2*mzv[-5, 1, 1, 3])/39710657 - 
    (82371722342400*Pi^2*mzv[-5, 1, 3, 1])/5672951 - 
    (401539956019200*Pi^2*mzv[-5, 3, 1, 1])/39710657 + 
    (50380800*ln2^4*Pi^2*mzv[-3, 1, 1, 1])/311 + 
    (812851200*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/311 - 
    (2483712000*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/311 + 
    (1318502400*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/311 + 
    (235929600*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1, 1])/311 - 
    (274636800*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/311 - 
    (14659430400*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/5287 + 
    (12182017075200*Pi^2*mzv[-3, 3, 3, 1])/5672951 - 
    (10144972800*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/5287 + 
    (63897600*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1])/311 + 
    (4766515200*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/311 + 
    (1142784000*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/311 - 
    (530841600*ln2*Pi^2*mzv[-3, 1, 3, 1, 1])/311 + 
    (1043251200*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/5287 + 
    (2057011200*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/5287 + 
    (73728000*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/311 - 
    (4169318400*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/311 - 
    (176947200*Pi^2*mzv[-3, 1, 3, 1, 1, 1])/311 - 
    (92160000*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/5287 + 
    (29491200*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/311 + 
    (29491200*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1])/311}, 6, 13, 1], 
 SeriesData[ep, 0, {(4860*Pi^2*mzv[2]^2)/197 - (25200*ln2*Pi^2*mzv[3])/197 + 
    (14400*Pi^2*mzv[-3, 1])/197, (-10560*ln2*Pi^2*mzv[2]^2)/197 - 
    (67200*ln2^2*Pi^2*mzv[3])/197 - (22200*Pi^2*mzv[2]*mzv[3])/197 + 
    (139800*Pi^2*mzv[5])/197 - (38400*ln2*Pi^2*mzv[-3, 1])/197 - 
    (153600*Pi^2*mzv[-3, 1, 1])/197, (52320*ln2^2*Pi^2*mzv[2]^2)/197 + 
    (1683840*Pi^2*mzv[2]^3)/1379 - (336000*ln2^3*Pi^2*mzv[3])/197 - 
    (1994400*ln2*Pi^2*mzv[2]*mzv[3])/197 - (269100*Pi^2*mzv[3]^2)/197 + 
    (1974600*ln2*Pi^2*mzv[5])/197 - (2582400*Pi^2*mzv[-5, 1])/197 + 
    (268800*ln2^2*Pi^2*mzv[-3, 1])/197 - (76800*Pi^2*mzv[2]*mzv[-3, 1])/197 + 
    (844800*ln2*Pi^2*mzv[-3, 1, 1])/197 + (2073600*Pi^2*mzv[-3, 1, 1, 1])/
     197, (25600*ln2^3*Pi^2*mzv[2]^2)/197 + (16217280*ln2*Pi^2*mzv[2]^3)/
     1379 - (896000*ln2^4*Pi^2*mzv[3])/197 - 
    (5592000*ln2^2*Pi^2*mzv[2]*mzv[3])/197 - (389779440*Pi^2*mzv[2]^2*mzv[3])/
     3349 - (12108000*ln2*Pi^2*mzv[3]^2)/197 + (10156800*ln2^2*Pi^2*mzv[5])/
     197 - (634010700*Pi^2*mzv[2]*mzv[5])/3349 + (2504453100*Pi^2*mzv[7])/
     3349 + (5913600*ln2*Pi^2*mzv[-5, 1])/197 + 
    (512000*ln2^3*Pi^2*mzv[-3, 1])/197 - (4608000*ln2*Pi^2*mzv[2]*mzv[-3, 1])/
     197 + (13497600*Pi^2*mzv[3]*mzv[-3, 1])/197 + 
    (799180800*Pi^2*mzv[-5, 1, 1])/3349 - (614400*ln2^2*Pi^2*mzv[-3, 1, 1])/
     197 - (2380800*Pi^2*mzv[2]*mzv[-3, 1, 1])/197 - 
    (57907200*Pi^2*mzv[-3, 3, 1])/3349 - (7987200*ln2*Pi^2*mzv[-3, 1, 1, 1])/
     197 - (24576000*Pi^2*mzv[-3, 1, 1, 1, 1])/197, 
   (231040*ln2^4*Pi^2*mzv[2]^2)/197 + (80087040*ln2^2*Pi^2*mzv[2]^3)/1379 - 
    (21814080924*Pi^2*mzv[2]^4)/117215 - (2204160*ln2^5*Pi^2*mzv[3])/197 - 
    (26976000*ln2^3*Pi^2*mzv[2]*mzv[3])/197 - 
    (4355438560*ln2*Pi^2*mzv[2]^2*mzv[3])/3349 - 
    (53164000*ln2^2*Pi^2*mzv[3]^2)/197 - (2072957600*Pi^2*mzv[2]*mzv[3]^2)/
     3349 + (41419200*ln2^3*Pi^2*mzv[5])/197 - 
    (5914887600*ln2*Pi^2*mzv[2]*mzv[5])/3349 + 
    (7323548500*Pi^2*mzv[3]*mzv[5])/3349 + (23148496200*ln2*Pi^2*mzv[7])/
     3349 - (7176537600*Pi^2*mzv[-7, 1])/3349 - 
    (41856000*ln2^2*Pi^2*mzv[-5, 1])/197 - (95251200*Pi^2*mzv[2]*mzv[-5, 1])/
     197 + (2201600*ln2^4*Pi^2*mzv[-3, 1])/197 - 
    (5529600*ln2^2*Pi^2*mzv[2]*mzv[-3, 1])/197 + 
    (17756160*Pi^2*mzv[2]^2*mzv[-3, 1])/197 + 
    (195276800*ln2*Pi^2*mzv[3]*mzv[-3, 1])/197 + (56832000*Pi^2*mzv[-3, 1]^2)/
     197 + (1283555340*Pi^2*mzv[5, 3])/3349 + 
    (7284480000*ln2*Pi^2*mzv[-5, 1, 1])/3349 + 
    (4710400*ln2^3*Pi^2*mzv[-3, 1, 1])/197 + 
    (30412800*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1])/197 + 
    (286208000*Pi^2*mzv[3]*mzv[-3, 1, 1])/197 - 
    (1585305600*ln2*Pi^2*mzv[-3, 3, 1])/3349 + 
    (891033600*Pi^2*mzv[-5, 1, 1, 1])/3349 + 
    (19046400*ln2^2*Pi^2*mzv[-3, 1, 1, 1])/197 + 
    (32870400*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/197 - 
    (1122048000*Pi^2*mzv[-3, 3, 1, 1])/3349 + 
    (101990400*ln2*Pi^2*mzv[-3, 1, 1, 1, 1])/197 + 
    (298598400*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/197, 
   (407552*ln2^5*Pi^2*mzv[2]^2)/197 + (44244480*ln2^3*Pi^2*mzv[2]^3)/197 - 
    (338574705632*ln2*Pi^2*mzv[2]^4)/117215 - (13045760*ln2^6*Pi^2*mzv[3])/
     591 - (72428800*ln2^4*Pi^2*mzv[2]*mzv[3])/197 - 
    (24583360640*ln2^2*Pi^2*mzv[2]^2*mzv[3])/3349 + 
    (17354295398480*Pi^2*mzv[2]^3*mzv[3])/1008049 - 
    (236332800*ln2^3*Pi^2*mzv[3]^2)/197 - 
    (11108294400*ln2*Pi^2*mzv[2]*mzv[3]^2)/3349 - 
    (1744994390800*Pi^2*mzv[3]^3)/144007 + (122003200*ln2^4*Pi^2*mzv[5])/
     197 - (38075484000*ln2^2*Pi^2*mzv[2]*mzv[5])/3349 + 
    (106208347376*Pi^2*mzv[2]^2*mzv[5])/8471 + 
    (66063438720*ln2*Pi^2*mzv[3]*mzv[5])/3349 + 
    (150023128800*ln2^2*Pi^2*mzv[7])/3349 + 
    (12628971333450*Pi^2*mzv[2]*mzv[7])/144007 - 
    (106569300205100*Pi^2*mzv[9])/432021 - (116506828800*ln2*Pi^2*mzv[-7, 1])/
     3349 - (69017600*ln2^3*Pi^2*mzv[-5, 1])/197 + 
    (56140800*ln2*Pi^2*mzv[2]*mzv[-5, 1])/197 - 
    (1480213542400*Pi^2*mzv[3]*mzv[-5, 1])/144007 + 
    (4833280*ln2^5*Pi^2*mzv[-3, 1])/197 - 
    (31948800*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/197 + 
    (175810560*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/197 + 
    (1122764800*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/197 + 
    (1133478400*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/197 - 
    (374545920*Pi^2*mzv[5]*mzv[-3, 1])/197 + 
    (681984000*ln2*Pi^2*mzv[-3, 1]^2)/197 + (7820428320*ln2*Pi^2*mzv[5, 3])/
     3349 - (4523818291200*Pi^2*mzv[-7, 1, 1])/144007 + 
    (49093017600*ln2^2*Pi^2*mzv[-5, 1, 1])/3349 + 
    (21512678400*Pi^2*mzv[2]*mzv[-5, 1, 1])/3349 + 
    (2607708262400*Pi^2*mzv[-5, 1, 3])/144007 + 
    (1199403008000*Pi^2*mzv[-5, 3, 1])/144007 + 
    (6553600*ln2^4*Pi^2*mzv[-3, 1, 1])/197 - 
    (53452800*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1])/197 + 
    (501258240*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/197 + 
    (3070259200*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1])/197 + 
    (1853030400*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/197 - 
    (7820083200*ln2^2*Pi^2*mzv[-3, 3, 1])/3349 - 
    (1212518400*Pi^2*mzv[2]*mzv[-3, 3, 1])/3349 + 
    (39910195200*ln2*Pi^2*mzv[-5, 1, 1, 1])/3349 - 
    (11468800*ln2^3*Pi^2*mzv[-3, 1, 1, 1])/197 - 
    (431308800*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/197 + 
    (4023398400*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/197 - 
    (2957721600*ln2*Pi^2*mzv[-3, 3, 1, 1])/3349 - 
    (103777075200*Pi^2*mzv[-5, 1, 1, 1, 1])/3349 - 
    (186777600*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1])/197 - 
    (591052800*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/197 - 
    (3251404800*Pi^2*mzv[-3, 1, 3, 1, 1])/197 + 
    (28778496000*Pi^2*mzv[-3, 3, 1, 1, 1])/3349 - 
    (1189478400*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/197 - 
    (3578265600*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/197, 
   (2692096*ln2^6*Pi^2*mzv[2]^2)/591 + (129454080*ln2^4*Pi^2*mzv[2]^3)/197 - 
    (2046162247264*ln2^2*Pi^2*mzv[2]^4)/117215 - 
    (19151980758451074936*Pi^2*mzv[2]^5)/13558188721 - 
    (7475200*ln2^7*Pi^2*mzv[3])/197 - (177515520*ln2^5*Pi^2*mzv[2]*mzv[3])/
     197 - (292425009920*ln2^3*Pi^2*mzv[2]^2*mzv[3])/10047 + 
    (91761338808640*ln2*Pi^2*mzv[2]^3*mzv[3])/1008049 - 
    (2049059200*ln2^4*Pi^2*mzv[3]^2)/591 - 
    (94856377600*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/3349 + 
    (674971932615560*Pi^2*mzv[2]^2*mzv[3]^2)/1479667 - 
    (11832990786400*ln2*Pi^2*mzv[3]^3)/144007 + (293441280*ln2^5*Pi^2*mzv[5])/
     197 - (147786627200*ln2^3*Pi^2*mzv[2]*mzv[5])/3349 + 
    (1629123883008*ln2*Pi^2*mzv[2]^2*mzv[5])/144007 + 
    (449522943520*ln2^2*Pi^2*mzv[3]*mzv[5])/3349 + 
    (4595030860049960*Pi^2*mzv[2]*mzv[3]*mzv[5])/3593477 + 
    (723927546621476640*Pi^2*mzv[5]^2)/176080373 + 
    (581679339200*ln2^3*Pi^2*mzv[7])/3349 + 
    (107709707830200*ln2*Pi^2*mzv[2]*mzv[7])/144007 + 
    (169689182134807100*Pi^2*mzv[3]*mzv[7])/25154339 - 
    (690978570485950*ln2*Pi^2*mzv[9])/432021 - 
    (303056900355084800*Pi^2*mzv[-9, 1])/25154339 - 
    (637727846400*ln2^2*Pi^2*mzv[-7, 1])/3349 - 
    (363534912000*Pi^2*mzv[2]*mzv[-7, 1])/3349 - 
    (310169600*ln2^4*Pi^2*mzv[-5, 1])/197 - 
    (2267289600*ln2^2*Pi^2*mzv[2]*mzv[-5, 1])/197 - 
    (752818812418560*Pi^2*mzv[2]^2*mzv[-5, 1])/25154339 - 
    (25377939174400*ln2*Pi^2*mzv[3]*mzv[-5, 1])/144007 + 
    (30064640*ln2^6*Pi^2*mzv[-3, 1])/591 - 
    (66355200*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/197 + 
    (1769963520*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/197 - 
    (706106880*Pi^2*mzv[2]^3*mzv[-3, 1])/197 + 
    (13739622400*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/591 + 
    (14343628800*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/197 + 
    (4951756800*Pi^2*mzv[3]^2*mzv[-3, 1])/197 - 
    (2888954880*ln2*Pi^2*mzv[5]*mzv[-3, 1])/197 - 
    (19258982400*Pi^2*mzv[-5, 1]*mzv[-3, 1])/197 + 
    (4091904000*ln2^2*Pi^2*mzv[-3, 1]^2)/197 + 
    (1616486400*Pi^2*mzv[2]*mzv[-3, 1]^2)/197 + 
    (58955919840*ln2^2*Pi^2*mzv[5, 3])/3349 + 
    (443734441511400*Pi^2*mzv[2]*mzv[5, 3])/3593477 + 
    (34569787509832200*Pi^2*mzv[7, 3])/176080373 - 
    (7240841625600*ln2*Pi^2*mzv[-7, 1, 1])/144007 + 
    (190223564800*ln2^3*Pi^2*mzv[-5, 1, 1])/3349 + 
    (204596736000*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/3349 + 
    (940000015692800*Pi^2*mzv[3]*mzv[-5, 1, 1])/25154339 + 
    (25294330368000*ln2*Pi^2*mzv[-5, 1, 3])/144007 + 
    (12304939622400*ln2*Pi^2*mzv[-5, 3, 1])/144007 + 
    (21463040*ln2^5*Pi^2*mzv[-3, 1, 1])/197 - 
    (56524800*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/197 + 
    (7006126080*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/197 + 
    (19079168000*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1])/197 + 
    (19707904000*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/197 - 
    (3370629120*Pi^2*mzv[5]*mzv[-3, 1, 1])/197 + 
    (22236364800*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/197 - 
    (11255808000*Pi^2*mzv[-3, 1, 1]^2)/197 - 
    (33654784000*ln2^3*Pi^2*mzv[-3, 3, 1])/3349 - 
    (47979724800*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/3349 - 
    (147371417600*Pi^2*mzv[3]*mzv[-3, 3, 1])/3349 + 
    (1722995166720000*Pi^2*mzv[-7, 1, 1, 1])/1479667 + 
    (177926553600*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/3349 + 
    (65304268800*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/3349 + 
    (6723020869939200*Pi^2*mzv[-5, 1, 1, 3])/25154339 - 
    (254204649676800*Pi^2*mzv[-5, 1, 3, 1])/3593477 - 
    (1142291676672000*Pi^2*mzv[-5, 3, 1, 1])/25154339 + 
    (54886400*ln2^4*Pi^2*mzv[-3, 1, 1, 1])/197 + 
    (7372800*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/197 + 
    42516480*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1] + 
    (52509900800*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/197 + 
    (29923737600*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1, 1])/197 - 
    (38403686400*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/3349 - 
    (44144640000*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/3349 - 
    (5185006694400*Pi^2*mzv[-3, 3, 3, 1])/3593477 - 
    (1602136473600*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/3349 + 
    (311296000*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1])/197 + 
    (3760128000*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/197 + 
    (72689254400*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/197 - 
    (39016857600*ln2*Pi^2*mzv[-3, 1, 3, 1, 1])/197 + 
    (219972403200*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/3349 - 
    (771919872000*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/3349 + 
    (2428108800*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/197 + 
    (7426867200*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/197 - 
    (13005619200*Pi^2*mzv[-3, 1, 3, 1, 1, 1])/197 - 
    (10255564800*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/3349 + 
    (14372044800*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/197 + 
    (42998169600*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1])/197}, 6, 13, 1], 
 SeriesData[ep, 0, {36*Pi^2*mzv[2]^2, -144*ln2*Pi^2*mzv[2]^2 - 
    168*Pi^2*mzv[2]*mzv[3] + 310*Pi^2*mzv[5], 288*ln2^2*Pi^2*mzv[2]^2 + 
    (97872*Pi^2*mzv[2]^3)/35 + 672*ln2*Pi^2*mzv[2]*mzv[3] - 
    2120*Pi^2*mzv[3]^2 - 1240*ln2*Pi^2*mzv[5] + 1920*Pi^2*mzv[-5, 1] - 
    3072*Pi^2*mzv[2]*mzv[-3, 1], -384*ln2^3*Pi^2*mzv[2]^2 - 
    (391488*ln2*Pi^2*mzv[2]^3)/35 - 1344*ln2^2*Pi^2*mzv[2]*mzv[3] - 
    (4993416*Pi^2*mzv[2]^2*mzv[3])/85 + 8480*ln2*Pi^2*mzv[3]^2 + 
    2480*ln2^2*Pi^2*mzv[5] + (842020*Pi^2*mzv[2]*mzv[5])/17 + 
    (1394427*Pi^2*mzv[7])/17 - 7680*ln2*Pi^2*mzv[-5, 1] + 
    12288*ln2*Pi^2*mzv[2]*mzv[-3, 1] - 3072*Pi^2*mzv[3]*mzv[-3, 1] + 
    (474624*Pi^2*mzv[-5, 1, 1])/17 + 64512*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    (144384*Pi^2*mzv[-3, 3, 1])/17, 384*ln2^4*Pi^2*mzv[2]^2 + 
    (782976*ln2^2*Pi^2*mzv[2]^3)/35 + (947629908*Pi^2*mzv[2]^4)/2125 + 
    1792*ln2^3*Pi^2*mzv[2]*mzv[3] + (19973664*ln2*Pi^2*mzv[2]^2*mzv[3])/85 - 
    16960*ln2^2*Pi^2*mzv[3]^2 - (15816640*Pi^2*mzv[2]*mzv[3]^2)/17 - 
    (9920*ln2^3*Pi^2*mzv[5])/3 - (3368080*ln2*Pi^2*mzv[2]*mzv[5])/17 - 
    (21582572*Pi^2*mzv[3]*mzv[5])/51 - (5577708*ln2*Pi^2*mzv[7])/17 + 
    (16125696*Pi^2*mzv[-7, 1])/17 + 15360*ln2^2*Pi^2*mzv[-5, 1] + 
    1687296*Pi^2*mzv[2]*mzv[-5, 1] - 24576*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - 
    (717312*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 12288*ln2*Pi^2*mzv[3]*mzv[-3, 1] + 
    12288*Pi^2*mzv[-3, 1]^2 - (5150012*Pi^2*mzv[5, 3])/85 - 
    (1898496*ln2*Pi^2*mzv[-5, 1, 1])/17 - 258048*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + 79872*Pi^2*mzv[3]*mzv[-3, 1, 1] + 
    (577536*ln2*Pi^2*mzv[-3, 3, 1])/17 - (5695488*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    1191936*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + (1732608*Pi^2*mzv[-3, 3, 1, 1])/
     17, (-1536*ln2^5*Pi^2*mzv[2]^2)/5 - (1043968*ln2^3*Pi^2*mzv[2]^3)/35 - 
    (3790519632*ln2*Pi^2*mzv[2]^4)/2125 - 1792*ln2^4*Pi^2*mzv[2]*mzv[3] - 
    (39947328*ln2^2*Pi^2*mzv[2]^2*mzv[3])/85 - 
    (4712320912*Pi^2*mzv[2]^3*mzv[3])/25585 + (67840*ln2^3*Pi^2*mzv[3]^2)/3 + 
    (63266560*ln2*Pi^2*mzv[2]*mzv[3]^2)/17 - (162024704*Pi^2*mzv[3]^3)/2193 + 
    (9920*ln2^4*Pi^2*mzv[5])/3 + (6736160*ln2^2*Pi^2*mzv[2]*mzv[5])/17 + 
    (6544763040*Pi^2*mzv[2]^2*mzv[5])/731 + (86330288*ln2*Pi^2*mzv[3]*mzv[5])/
     51 + (11155416*ln2^2*Pi^2*mzv[7])/17 - (634482906*Pi^2*mzv[2]*mzv[7])/
     731 - (336883915399*Pi^2*mzv[9])/13158 - (64502784*ln2*Pi^2*mzv[-7, 1])/
     17 - 20480*ln2^3*Pi^2*mzv[-5, 1] - 6749184*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (249827584*Pi^2*mzv[3]*mzv[-5, 1])/731 + 32768*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1] + (2869248*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    24576*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] + 193024*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] - 23808*Pi^2*mzv[5]*mzv[-3, 1] - 
    49152*ln2*Pi^2*mzv[-3, 1]^2 + (20600048*ln2*Pi^2*mzv[5, 3])/85 - 
    (5926886400*Pi^2*mzv[-7, 1, 1])/731 + (3796992*ln2^2*Pi^2*mzv[-5, 1, 1])/
     17 - (45548544*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (811170816*Pi^2*mzv[-5, 1, 3])/731 - (191864832*Pi^2*mzv[-5, 3, 1])/731 + 
    516096*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
    (15869952*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 319488*ln2*Pi^2*mzv[3]*
     mzv[-3, 1, 1] - 196608*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] - 
    (1155072*ln2^2*Pi^2*mzv[-3, 3, 1])/17 - 
    (73138176*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    (22781952*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 4767744*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - 1302528*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] - 
    (6930432*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    (72474624*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 20791296*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] + 98304*Pi^2*mzv[-3, 1, 3, 1, 1] - 
    (21479424*Pi^2*mzv[-3, 3, 1, 1, 1])/17, (1024*ln2^6*Pi^2*mzv[2]^2)/5 + 
    (1043968*ln2^4*Pi^2*mzv[2]^3)/35 + (7581039264*ln2^2*Pi^2*mzv[2]^4)/
     2125 + (2541681763810839224*Pi^2*mzv[2]^5)/25808734875 + 
    (7168*ln2^5*Pi^2*mzv[2]*mzv[3])/5 + (53263104*ln2^3*Pi^2*mzv[2]^2*mzv[3])/
     85 + (18849283648*ln2*Pi^2*mzv[2]^3*mzv[3])/25585 - 
    (67840*ln2^4*Pi^2*mzv[3]^2)/3 - (126533120*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     17 + (9862647388856*Pi^2*mzv[2]^2*mzv[3]^2)/638435 + 
    (648098816*ln2*Pi^2*mzv[3]^3)/2193 - (7936*ln2^5*Pi^2*mzv[5])/3 - 
    (26944640*ln2^3*Pi^2*mzv[2]*mzv[5])/51 - 
    (26179052160*ln2*Pi^2*mzv[2]^2*mzv[5])/731 - 
    (172660576*ln2^2*Pi^2*mzv[3]*mzv[5])/51 - 
    (65531058895384*Pi^2*mzv[2]*mzv[3]*mzv[5])/273615 - 
    (221001158304121*Pi^2*mzv[5]^2)/893809 - (14873888*ln2^3*Pi^2*mzv[7])/
     17 + (2537931624*ln2*Pi^2*mzv[2]*mzv[7])/731 - 
    (48075077678154*Pi^2*mzv[3]*mzv[7])/127687 + 
    (673767830798*ln2*Pi^2*mzv[9])/6579 + (134708753977856*Pi^2*mzv[-9, 1])/
     383061 + (129005568*ln2^2*Pi^2*mzv[-7, 1])/17 + 
    (1480659456*Pi^2*mzv[2]*mzv[-7, 1])/17 + 20480*ln2^4*Pi^2*mzv[-5, 1] + 
    13498368*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (51609646182912*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 - 
    (999310336*ln2*Pi^2*mzv[3]*mzv[-5, 1])/731 - 32768*ln2^4*Pi^2*mzv[2]*
     mzv[-3, 1] - (5738496*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    (33357312*Pi^2*mzv[2]^3*mzv[-3, 1])/7 + 32768*ln2^3*Pi^2*mzv[3]*
     mzv[-3, 1] - 772096*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 
    134656*Pi^2*mzv[3]^2*mzv[-3, 1] + 95232*ln2*Pi^2*mzv[5]*mzv[-3, 1] + 
    344064*Pi^2*mzv[-5, 1]*mzv[-3, 1] + 98304*ln2^2*Pi^2*mzv[-3, 1]^2 + 
    466944*Pi^2*mzv[2]*mzv[-3, 1]^2 - (41200096*ln2^2*Pi^2*mzv[5, 3])/85 - 
    (5146734899144*Pi^2*mzv[2]*mzv[5, 3])/91205 - 
    (11567622861139*Pi^2*mzv[7, 3])/893809 + 
    (23707545600*ln2*Pi^2*mzv[-7, 1, 1])/731 - 
    (5062656*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
    (182194176*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (2748813708288*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 + 
    (3244683264*ln2*Pi^2*mzv[-5, 1, 3])/731 + 
    (767459328*ln2*Pi^2*mzv[-5, 3, 1])/731 - 688128*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1, 1] - (63479808*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 
    638976*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 3477504*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1, 1] + 1738752*Pi^2*mzv[5]*mzv[-3, 1, 1] + 
    786432*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] + 393216*Pi^2*mzv[-3, 1, 1]^2 + 
    (1540096*ln2^3*Pi^2*mzv[-3, 3, 1])/17 + 
    (292552704*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (22749184*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 + 
    (265526599680*Pi^2*mzv[-7, 1, 1, 1])/7511 - 
    (45563904*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 + 
    (883568640*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (2194207617024*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
    (361964027904*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
    (929456738304*Pi^2*mzv[-5, 3, 1, 1])/127687 - 9535488*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - (297689088*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 + 
    5210112*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 1572864*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1, 1] + (13860864*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    (1191100416*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
    (65856258048*Pi^2*mzv[-3, 3, 3, 1])/18241 - 
    (289898496*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 83165184*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] + 18382848*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] - 
    393216*ln2*Pi^2*mzv[-3, 1, 3, 1, 1] + 
    (85917696*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
    (869695488*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 - 351731712*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1, 1] - 1179648*Pi^2*mzv[-3, 1, 3, 1, 1, 1] + 
    (257753088*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17}, 6, 13, 1], 
 SeriesData[ep, 0, {(-175*Pi^2)/1192, (-175*ln2*Pi^2)/149, 
   (225*Pi^2*mzv[2])/298 - (175*(32*ln2^2*Pi^2 + 26*Pi^2*mzv[2]))/1192, 
   (1800*Pi^2*mzv[3])/149 - (175*((256*ln2^3*Pi^2)/3 + 208*ln2*Pi^2*mzv[2] - 
       (2284*Pi^2*mzv[3])/3))/1192 - 
    (75*(48*ln2*Pi^2*mzv[2] - 96*Pi^2*mzv[3]))/596 + 
    (75*(-24*ln2*Pi^2*mzv[2] - 60*Pi^2*mzv[3]))/298 + 
    (96000*((3*ln2*Pi^2*mzv[2])/32 - (3*Pi^2*mzv[3])/32))/149, 
   (5400*ln2^2*Pi^2*mzv[2])/149 + (11790*Pi^2*mzv[2]^2)/149 - 
    (18900*ln2*Pi^2*mzv[3])/149 - 
    (75*(192*ln2^2*Pi^2*mzv[2] + 576*Pi^2*mzv[2]^2 - 768*ln2*Pi^2*mzv[3]))/
     596 + (75*(-528*ln2^2*Pi^2*mzv[2] + 744*Pi^2*mzv[2]^2 - 
       480*ln2*Pi^2*mzv[3]))/298 + (10800*Pi^2*mzv[-3, 1])/149 - 
    (175*((512*ln2^4*Pi^2)/3 + 832*ln2^2*Pi^2*mzv[2] - 
       (3456*Pi^2*mzv[2]^2)/5 + (5920*ln2*Pi^2*mzv[3])/3 - 
       4608*Pi^2*mzv[-3, 1]))/1192 + 
    (38400*((-51*Pi^2*mzv[2]^2)/640 + (9*ln2*Pi^2*mzv[3])/16 - 
       (3*Pi^2*mzv[-3, 1])/4))/149 + 
    (96000*((15*ln2^2*Pi^2*mzv[2])/16 - (81*Pi^2*mzv[2]^2)/320 - 
       (5*ln2*Pi^2*mzv[3])/16 - (Pi^2*mzv[-3, 1])/4))/149 - 
    (57600*((17*Pi^2*mzv[2]^2)/160 - (13*ln2*Pi^2*mzv[3])/8 + 
       (Pi^2*mzv[-3, 1])/2))/149, (79200*ln2^3*Pi^2*mzv[2])/149 - 
    (62820*ln2*Pi^2*mzv[2]^2)/149 - (226800*ln2^2*Pi^2*mzv[3])/149 - 
    (87300*Pi^2*mzv[2]*mzv[3])/149 + (720225*Pi^2*mzv[5])/298 - 
    (75*(512*ln2^3*Pi^2*mzv[2] + 4608*ln2*Pi^2*mzv[2]^2 - 
       3072*ln2^2*Pi^2*mzv[3] - 3752*Pi^2*mzv[2]*mzv[3] - 8016*Pi^2*mzv[5]))/
     596 + (225*(-144*ln2*Pi^2*mzv[2]^2 - 168*Pi^2*mzv[2]*mzv[3] + 
       310*Pi^2*mzv[5]))/149 + 
    (75*(-3136*ln2^3*Pi^2*mzv[2] + 2352*ln2*Pi^2*mzv[2]^2 - 
       1920*ln2^2*Pi^2*mzv[3] - 7076*Pi^2*mzv[2]*mzv[3] + 840*Pi^2*mzv[5]))/
     298 + (172800*ln2*Pi^2*mzv[-3, 1])/149 + 
    (96000*((19*ln2^3*Pi^2*mzv[2])/4 + (21*ln2*Pi^2*mzv[2]^2)/10 + 
       (ln2^2*Pi^2*mzv[3])/2 - (103*Pi^2*mzv[2]*mzv[3])/64 - 
       (571*Pi^2*mzv[5])/128 - 2*ln2*Pi^2*mzv[-3, 1]))/149 + 
    (86400*Pi^2*mzv[-3, 1, 1])/149 - 
    (57600*((-4*ln2*Pi^2*mzv[2]^2)/5 - (19*ln2^2*Pi^2*mzv[3])/4 + 
       (5*Pi^2*mzv[2]*mzv[3])/2 - (215*Pi^2*mzv[5])/16 - 
       2*ln2*Pi^2*mzv[-3, 1] - 6*Pi^2*mzv[-3, 1, 1]))/149 + 
    (38400*((3*ln2*Pi^2*mzv[2]^2)/20 - (3*ln2^2*Pi^2*mzv[3])/8 - 
       (213*Pi^2*mzv[2]*mzv[3])/32 + (93*Pi^2*mzv[5])/32 + 
       3*ln2*Pi^2*mzv[-3, 1] + 9*Pi^2*mzv[-3, 1, 1]))/149 - 
    (175*((4096*ln2^5*Pi^2)/15 + (6656*ln2^3*Pi^2*mzv[2])/3 + 
       (48384*ln2*Pi^2*mzv[2]^2)/5 - (24704*ln2^2*Pi^2*mzv[3])/3 - 
       (153560*Pi^2*mzv[2]*mzv[3])/3 + (34556*Pi^2*mzv[5])/5 + 
       18432*ln2*Pi^2*mzv[-3, 1] + 55296*Pi^2*mzv[-3, 1, 1]))/1192, 
   (612000*ln2^4*Pi^2*mzv[2])/149 + (450720*ln2^2*Pi^2*mzv[2]^2)/149 - 
    (1214490*Pi^2*mzv[2]^3)/1043 - (1512000*ln2^3*Pi^2*mzv[3])/149 - 
    (4777200*ln2*Pi^2*mzv[2]*mzv[3])/149 - (71775*Pi^2*mzv[3]^2)/149 + 
    (9540000*ln2*Pi^2*mzv[5])/149 - 
    (75*(1024*ln2^4*Pi^2*mzv[2] + 18432*ln2^2*Pi^2*mzv[2]^2 + 
       (1117944*Pi^2*mzv[2]^3)/35 - 8192*ln2^3*Pi^2*mzv[3] - 
       30016*ln2*Pi^2*mzv[2]*mzv[3] + 8576*Pi^2*mzv[3]^2 - 
       64128*ln2*Pi^2*mzv[5]))/596 - (4507200*Pi^2*mzv[-5, 1])/149 + 
    (1555200*ln2^2*Pi^2*mzv[-3, 1])/149 + (2469600*Pi^2*mzv[2]*mzv[-3, 1])/
     149 + (75*(-11456*ln2^4*Pi^2*mzv[2] - 12192*ln2^2*Pi^2*mzv[2]^2 + 
       (1691092*Pi^2*mzv[2]^3)/35 - 5120*ln2^3*Pi^2*mzv[3] - 
       49168*ln2*Pi^2*mzv[2]*mzv[3] - 14560*Pi^2*mzv[3]^2 + 
       6720*ln2*Pi^2*mzv[5] - 25344*Pi^2*mzv[2]*mzv[-3, 1]))/298 + 
    (225*(288*ln2^2*Pi^2*mzv[2]^2 + (97872*Pi^2*mzv[2]^3)/35 + 
       672*ln2*Pi^2*mzv[2]*mzv[3] - 2120*Pi^2*mzv[3]^2 - 
       1240*ln2*Pi^2*mzv[5] + 1920*Pi^2*mzv[-5, 1] - 
       3072*Pi^2*mzv[2]*mzv[-3, 1]))/149 + 
    (96000*((65*ln2^4*Pi^2*mzv[2])/4 + (1371*ln2^2*Pi^2*mzv[2]^2)/40 - 
       (24023*Pi^2*mzv[2]^3)/1344 + 6*ln2^3*Pi^2*mzv[3] - 
       (207*ln2*Pi^2*mzv[2]*mzv[3])/16 + (1575*Pi^2*mzv[3]^2)/64 - 
       (199*ln2*Pi^2*mzv[5])/16 - 12*Pi^2*mzv[-5, 1] - 
       8*ln2^2*Pi^2*mzv[-3, 1] + (7*Pi^2*mzv[2]*mzv[-3, 1])/2))/149 + 
    (1728000*ln2*Pi^2*mzv[-3, 1, 1])/149 + (1036800*Pi^2*mzv[-3, 1, 1, 1])/
     149 - (175*((16384*ln2^6*Pi^2)/45 + (13312*ln2^4*Pi^2*mzv[2])/3 + 
       (41472*ln2^2*Pi^2*mzv[2]^2)/5 + (788968*Pi^2*mzv[2]^3)/35 - 
       (4096*ln2^3*Pi^2*mzv[3])/9 + (540992*ln2*Pi^2*mzv[2]*mzv[3])/3 - 
       (1647736*Pi^2*mzv[3]^2)/9 - (408992*ln2*Pi^2*mzv[5])/5 + 
       755712*Pi^2*mzv[-5, 1] - 36864*ln2^2*Pi^2*mzv[-3, 1] - 
       147456*Pi^2*mzv[2]*mzv[-3, 1] - 221184*ln2*Pi^2*mzv[-3, 1, 1] - 
       663552*Pi^2*mzv[-3, 1, 1, 1]))/1192 + 
    (38400*((12*ln2^2*Pi^2*mzv[2]^2)/5 + (6165*Pi^2*mzv[2]^3)/448 + 
       (5*ln2^3*Pi^2*mzv[3])/2 + (195*ln2*Pi^2*mzv[2]*mzv[3])/8 - 
       (217*Pi^2*mzv[3]^2)/4 + 30*ln2*Pi^2*mzv[5] + 108*Pi^2*mzv[-5, 1] - 
       6*ln2^2*Pi^2*mzv[-3, 1] - 9*Pi^2*mzv[2]*mzv[-3, 1] - 
       36*ln2*Pi^2*mzv[-3, 1, 1] - 108*Pi^2*mzv[-3, 1, 1, 1]))/149 - 
    (57600*((ln2^2*Pi^2*mzv[2]^2)/10 - (689*Pi^2*mzv[2]^3)/140 - 
       15*ln2^3*Pi^2*mzv[3] - 44*ln2*Pi^2*mzv[2]*mzv[3] + 
       (1591*Pi^2*mzv[3]^2)/32 - (741*ln2*Pi^2*mzv[5])/8 - 
       82*Pi^2*mzv[-5, 1] + 4*ln2^2*Pi^2*mzv[-3, 1] + 
       31*Pi^2*mzv[2]*mzv[-3, 1] + 24*ln2*Pi^2*mzv[-3, 1, 1] + 
       72*Pi^2*mzv[-3, 1, 1, 1]))/149, (3312000*ln2^5*Pi^2*mzv[2])/149 + 
    (579840*ln2^3*Pi^2*mzv[2]^2)/149 - (37502880*ln2*Pi^2*mzv[2]^3)/1043 - 
    (7560000*ln2^4*Pi^2*mzv[3])/149 - (20358000*ln2^2*Pi^2*mzv[2]*mzv[3])/
     149 + (186713970*Pi^2*mzv[2]^2*mzv[3])/2533 - 
    (7930800*ln2*Pi^2*mzv[3]^2)/149 + (42615000*ln2^2*Pi^2*mzv[5])/149 - 
    (1887956775*Pi^2*mzv[2]*mzv[5])/2533 + (11911209975*Pi^2*mzv[7])/10132 - 
    (75*((8192*ln2^5*Pi^2*mzv[2])/5 + 49152*ln2^3*Pi^2*mzv[2]^2 + 
       (8943552*ln2*Pi^2*mzv[2]^3)/35 - 16384*ln2^4*Pi^2*mzv[3] - 
       120064*ln2^2*Pi^2*mzv[2]*mzv[3] - (595968*Pi^2*mzv[2]^2*mzv[3])/5 + 
       68608*ln2*Pi^2*mzv[3]^2 - 256512*ln2^2*Pi^2*mzv[5] - 
       (1528824*Pi^2*mzv[2]*mzv[5])/5 - 492216*Pi^2*mzv[7]))/596 - 
    (28857600*ln2*Pi^2*mzv[-5, 1])/149 + (10368000*ln2^3*Pi^2*mzv[-3, 1])/
     149 - (25056000*ln2*Pi^2*mzv[2]*mzv[-3, 1])/149 + 
    (23832000*Pi^2*mzv[3]*mzv[-3, 1])/149 + (757267200*Pi^2*mzv[-5, 1, 1])/
     2533 + (18662400*ln2^2*Pi^2*mzv[-3, 1, 1])/149 - 
    (79027200*Pi^2*mzv[2]*mzv[-3, 1, 1])/149 + 
    (96000*((211*ln2^5*Pi^2*mzv[2])/5 + (1979*ln2^3*Pi^2*mzv[2]^2)/10 - 
       (21179*ln2*Pi^2*mzv[2]^3)/1680 + (64*ln2^4*Pi^2*mzv[3])/3 - 
       (571*ln2^2*Pi^2*mzv[2]*mzv[3])/8 + (215*Pi^2*mzv[2]^2*mzv[3])/8 + 
       (3787*ln2*Pi^2*mzv[3]^2)/24 + (173*ln2^2*Pi^2*mzv[5])/4 - 
       (4573*Pi^2*mzv[2]*mzv[5])/32 - (37643*Pi^2*mzv[7])/256 - 
       96*ln2*Pi^2*mzv[-5, 1] - (64*ln2^3*Pi^2*mzv[-3, 1])/3 + 
       28*ln2*Pi^2*mzv[2]*mzv[-3, 1] + (67*Pi^2*mzv[3]*mzv[-3, 1])/3 - 
       36*Pi^2*mzv[2]*mzv[-3, 1, 1]))/149 + 
    (75*((-153856*ln2^5*Pi^2*mzv[2])/5 - 118912*ln2^3*Pi^2*mzv[2]^2 + 
       (1805200*ln2*Pi^2*mzv[2]^3)/7 - 10240*ln2^4*Pi^2*mzv[3] - 
       152032*ln2^2*Pi^2*mzv[2]*mzv[3] - 306920*Pi^2*mzv[2]^2*mzv[3] - 
       116480*ln2*Pi^2*mzv[3]^2 + 26880*ln2^2*Pi^2*mzv[5] - 
       (2899164*Pi^2*mzv[2]*mzv[5])/5 + 641220*Pi^2*mzv[7] - 
       202752*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 101376*Pi^2*mzv[2]*mzv[-3, 1, 1]))/
     298 - (105811200*Pi^2*mzv[-3, 3, 1])/2533 + 
    (225*(-384*ln2^3*Pi^2*mzv[2]^2 - (391488*ln2*Pi^2*mzv[2]^3)/35 - 
       1344*ln2^2*Pi^2*mzv[2]*mzv[3] - (4993416*Pi^2*mzv[2]^2*mzv[3])/85 + 
       8480*ln2*Pi^2*mzv[3]^2 + 2480*ln2^2*Pi^2*mzv[5] + 
       (842020*Pi^2*mzv[2]*mzv[5])/17 + (1394427*Pi^2*mzv[7])/17 - 
       7680*ln2*Pi^2*mzv[-5, 1] + 12288*ln2*Pi^2*mzv[2]*mzv[-3, 1] - 
       3072*Pi^2*mzv[3]*mzv[-3, 1] + (474624*Pi^2*mzv[-5, 1, 1])/17 + 
       64512*Pi^2*mzv[2]*mzv[-3, 1, 1] - (144384*Pi^2*mzv[-3, 3, 1])/17))/
     149 + (23500800*ln2*Pi^2*mzv[-3, 1, 1, 1])/149 + 
    (15206400*Pi^2*mzv[-3, 1, 1, 1, 1])/149 - 
    (57600*((-62*ln2^3*Pi^2*mzv[2]^2)/15 - (4309*ln2*Pi^2*mzv[2]^3)/140 - 
       (83*ln2^4*Pi^2*mzv[3])/3 - 48*ln2^2*Pi^2*mzv[2]*mzv[3] - 
       (3064*Pi^2*mzv[2]^2*mzv[3])/51 + (3727*ln2*Pi^2*mzv[3]^2)/24 - 
       (1601*ln2^2*Pi^2*mzv[5])/4 - (49927*Pi^2*mzv[2]*mzv[5])/136 + 
       (506637*Pi^2*mzv[7])/2176 + 328*ln2*Pi^2*mzv[-5, 1] - 
       (16*ln2^3*Pi^2*mzv[-3, 1])/3 + 56*ln2*Pi^2*mzv[2]*mzv[-3, 1] - 
       (20*Pi^2*mzv[3]*mzv[-3, 1])/3 + (8112*Pi^2*mzv[-5, 1, 1])/17 - 
       48*ln2^2*Pi^2*mzv[-3, 1, 1] - 252*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
       (1436*Pi^2*mzv[-3, 3, 1])/17 - 288*ln2*Pi^2*mzv[-3, 1, 1, 1] - 
       864*Pi^2*mzv[-3, 1, 1, 1, 1]))/149 + 
    (38400*(-5*ln2^3*Pi^2*mzv[2]^2 + (1191*ln2*Pi^2*mzv[2]^3)/140 + 
       (3*ln2^4*Pi^2*mzv[3])/2 - 21*ln2^2*Pi^2*mzv[2]*mzv[3] + 
       (36763*Pi^2*mzv[2]^2*mzv[3])/2720 - (1221*ln2*Pi^2*mzv[3]^2)/16 + 
       (387*ln2^2*Pi^2*mzv[5])/8 - (472953*Pi^2*mzv[2]*mzv[5])/1088 + 
       (343869*Pi^2*mzv[7])/4352 - 372*ln2*Pi^2*mzv[-5, 1] + 
       8*ln2^3*Pi^2*mzv[-3, 1] - 96*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 
       229*Pi^2*mzv[3]*mzv[-3, 1] - (1032*Pi^2*mzv[-5, 1, 1])/17 + 
       72*ln2^2*Pi^2*mzv[-3, 1, 1] - 294*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
       (3330*Pi^2*mzv[-3, 3, 1])/17 + 432*ln2*Pi^2*mzv[-3, 1, 1, 1] + 
       1296*Pi^2*mzv[-3, 1, 1, 1, 1]))/149 - 
    (175*((131072*ln2^7*Pi^2)/315 + (106496*ln2^5*Pi^2*mzv[2])/15 + 
       (313344*ln2^3*Pi^2*mzv[2]^2)/5 + (3540032*ln2*Pi^2*mzv[2]^3)/35 - 
       (201728*ln2^4*Pi^2*mzv[3])/9 - (1374976*ln2^2*Pi^2*mzv[2]*mzv[3])/3 - 
       (25864128*Pi^2*mzv[2]^2*mzv[3])/85 + (6928576*ln2*Pi^2*mzv[3]^2)/9 - 
       (265088*ln2^2*Pi^2*mzv[5])/5 + (140028152*Pi^2*mzv[2]*mzv[5])/85 - 
       (901896812*Pi^2*mzv[7])/119 - 3022848*ln2*Pi^2*mzv[-5, 1] + 
       49152*ln2^3*Pi^2*mzv[-3, 1] + 589824*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 
       577536*Pi^2*mzv[3]*mzv[-3, 1] - (49987584*Pi^2*mzv[-5, 1, 1])/17 + 
       442368*ln2^2*Pi^2*mzv[-3, 1, 1] + 1769472*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
       (17362944*Pi^2*mzv[-3, 3, 1])/17 + 2654208*ln2*Pi^2*mzv[-3, 1, 1, 1] + 
       7962624*Pi^2*mzv[-3, 1, 1, 1, 1]))/1192, 
   (14058240*ln2^6*Pi^2*mzv[2])/149 + (12927360*ln2^4*Pi^2*mzv[2]^2)/149 - 
    (196915920*ln2^2*Pi^2*mzv[2]^3)/1043 - (506920347834*Pi^2*mzv[2]^4)/
     88655 - (31691520*ln2^5*Pi^2*mzv[3])/149 - 
    (133156800*ln2^3*Pi^2*mzv[2]*mzv[3])/149 - 
    (19296532320*ln2*Pi^2*mzv[2]^2*mzv[3])/2533 + 
    (28580400*ln2^2*Pi^2*mzv[3]^2)/149 + (24508318200*Pi^2*mzv[2]*mzv[3]^2)/
     2533 + (267079200*ln2^3*Pi^2*mzv[5])/149 - 
    (7611177600*ln2*Pi^2*mzv[2]*mzv[5])/2533 + 
    (37809973800*Pi^2*mzv[3]*mzv[5])/2533 + (79310478150*ln2*Pi^2*mzv[7])/
     2533 - (64582617600*Pi^2*mzv[-7, 1])/2533 - 
    (520128000*ln2^2*Pi^2*mzv[-5, 1])/149 - 
    (3432268800*Pi^2*mzv[2]*mzv[-5, 1])/149 + 
    (55987200*ln2^4*Pi^2*mzv[-3, 1])/149 + 
    (58752000*ln2^2*Pi^2*mzv[2]*mzv[-3, 1])/149 + 
    (121991040*Pi^2*mzv[2]^2*mzv[-3, 1])/149 + 
    (658252800*ln2*Pi^2*mzv[3]*mzv[-3, 1])/149 + 
    (178099200*Pi^2*mzv[-3, 1]^2)/149 + (4022474940*Pi^2*mzv[5, 3])/2533 - 
    (75*((32768*ln2^6*Pi^2*mzv[2])/15 + 98304*ln2^4*Pi^2*mzv[2]^2 + 
       (35774208*ln2^2*Pi^2*mzv[2]^3)/35 + (1276569984*Pi^2*mzv[2]^4)/875 - 
       (131072*ln2^5*Pi^2*mzv[3])/5 - (960512*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
       (4767744*ln2*Pi^2*mzv[2]^2*mzv[3])/5 + 274432*ln2^2*Pi^2*mzv[3]^2 + 
       (980368*Pi^2*mzv[2]*mzv[3]^2)/3 - 684032*ln2^3*Pi^2*mzv[5] - 
       (12230592*ln2*Pi^2*mzv[2]*mzv[5])/5 + (3828544*Pi^2*mzv[3]*mzv[5])/5 - 
       3937728*ln2*Pi^2*mzv[7] - (546048*Pi^2*mzv[5, 3])/5))/596 + 
    (27315532800*ln2*Pi^2*mzv[-5, 1, 1])/2533 + 
    (141004800*ln2^3*Pi^2*mzv[-3, 1, 1])/149 + 
    (646963200*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1])/149 + 
    (1090944000*Pi^2*mzv[3]*mzv[-3, 1, 1])/149 - 
    (6845875200*ln2*Pi^2*mzv[-3, 3, 1])/2533 + 
    (21257395200*Pi^2*mzv[-5, 1, 1, 1])/2533 + 
    (273715200*ln2^2*Pi^2*mzv[-3, 1, 1, 1])/149 + 
    (2321510400*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/149 + 
    (75*((-988672*ln2^6*Pi^2*mzv[2])/15 - 497024*ln2^4*Pi^2*mzv[2]^2 + 
       (9087584*ln2^2*Pi^2*mzv[2]^3)/35 + (375182728*Pi^2*mzv[2]^4)/175 - 
       16384*ln2^5*Pi^2*mzv[3] - (680576*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
       2083360*ln2*Pi^2*mzv[2]^2*mzv[3] - 465920*ln2^2*Pi^2*mzv[3]^2 + 
       (1646308*Pi^2*mzv[2]*mzv[3]^2)/3 + 71680*ln2^3*Pi^2*mzv[5] - 
       (21380784*ln2*Pi^2*mzv[2]*mzv[5])/5 - 1789552*Pi^2*mzv[3]*mzv[5] + 
       5129760*ln2*Pi^2*mzv[7] - 2105856*Pi^2*mzv[2]*mzv[-5, 1] - 
       811008*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - 1267200*Pi^2*mzv[2]^2*
        mzv[-3, 1] + 674304*Pi^2*mzv[5, 3] + 811008*ln2*Pi^2*mzv[2]*
        mzv[-3, 1, 1] - 405504*Pi^2*mzv[2]*mzv[-3, 1, 1, 1]))/298 + 
    (96000*((266*ln2^6*Pi^2*mzv[2])/3 + (7213*ln2^4*Pi^2*mzv[2]^2)/10 + 
       (135433*ln2^2*Pi^2*mzv[2]^3)/168 - (8689061*Pi^2*mzv[2]^4)/10500 + 
       (736*ln2^5*Pi^2*mzv[3])/15 - (1921*ln2^3*Pi^2*mzv[2]*mzv[3])/6 - 
       (2269*ln2*Pi^2*mzv[2]^2*mzv[3])/40 + (2849*ln2^2*Pi^2*mzv[3]^2)/6 + 
       (111415*Pi^2*mzv[2]*mzv[3]^2)/192 + (1090*ln2^3*Pi^2*mzv[5])/3 - 
       (88301*ln2*Pi^2*mzv[2]*mzv[5])/80 + (1073861*Pi^2*mzv[3]*mzv[5])/480 - 
       (1067*ln2*Pi^2*mzv[7])/32 - 576*Pi^2*mzv[-7, 1] - 
       384*ln2^2*Pi^2*mzv[-5, 1] - 138*Pi^2*mzv[2]*mzv[-5, 1] - 
       (128*ln2^4*Pi^2*mzv[-3, 1])/3 + 112*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 
       (1786*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + (536*ln2*Pi^2*mzv[3]*mzv[-3, 1])/
        3 - (8513*Pi^2*mzv[5, 3])/160 - 288*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
       144*Pi^2*mzv[2]*mzv[-3, 1, 1, 1]))/149 - 
    (5999385600*Pi^2*mzv[-3, 3, 1, 1])/2533 + 
    (225*(384*ln2^4*Pi^2*mzv[2]^2 + (782976*ln2^2*Pi^2*mzv[2]^3)/35 + 
       (947629908*Pi^2*mzv[2]^4)/2125 + 1792*ln2^3*Pi^2*mzv[2]*mzv[3] + 
       (19973664*ln2*Pi^2*mzv[2]^2*mzv[3])/85 - 16960*ln2^2*Pi^2*mzv[3]^2 - 
       (15816640*Pi^2*mzv[2]*mzv[3]^2)/17 - (9920*ln2^3*Pi^2*mzv[5])/3 - 
       (3368080*ln2*Pi^2*mzv[2]*mzv[5])/17 - (21582572*Pi^2*mzv[3]*mzv[5])/
        51 - (5577708*ln2*Pi^2*mzv[7])/17 + (16125696*Pi^2*mzv[-7, 1])/17 + 
       15360*ln2^2*Pi^2*mzv[-5, 1] + 1687296*Pi^2*mzv[2]*mzv[-5, 1] - 
       24576*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - (717312*Pi^2*mzv[2]^2*mzv[-3, 1])/
        5 + 12288*ln2*Pi^2*mzv[3]*mzv[-3, 1] + 12288*Pi^2*mzv[-3, 1]^2 - 
       (5150012*Pi^2*mzv[5, 3])/85 - (1898496*ln2*Pi^2*mzv[-5, 1, 1])/17 - 
       258048*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 79872*Pi^2*mzv[3]*
        mzv[-3, 1, 1] + (577536*ln2*Pi^2*mzv[-3, 3, 1])/17 - 
       (5695488*Pi^2*mzv[-5, 1, 1, 1])/17 - 1191936*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1] + (1732608*Pi^2*mzv[-3, 3, 1, 1])/17))/149 + 
    (359424000*ln2*Pi^2*mzv[-3, 1, 1, 1, 1])/149 + 
    (237772800*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/149 - 
    (175*((131072*ln2^8*Pi^2)/315 + (425984*ln2^6*Pi^2*mzv[2])/45 + 
       (423936*ln2^4*Pi^2*mzv[2]^2)/5 + (19703552*ln2^2*Pi^2*mzv[2]^3)/35 - 
       (9446775232*Pi^2*mzv[2]^4)/14875 - (167936*ln2^5*Pi^2*mzv[3])/9 + 
       (3155968*ln2^3*Pi^2*mzv[2]*mzv[3])/9 + 
       (12943872*ln2*Pi^2*mzv[2]^2*mzv[3])/17 - 
       (12506624*ln2^2*Pi^2*mzv[3]^2)/9 + (2514729872*Pi^2*mzv[2]*mzv[3]^2)/
        153 - (7604224*ln2^3*Pi^2*mzv[5])/15 - 
       (671566784*ln2*Pi^2*mzv[2]*mzv[5])/85 - 
       (7168081168*Pi^2*mzv[3]*mzv[5])/255 + (3260479616*ln2*Pi^2*mzv[7])/
        119 - (610449408*Pi^2*mzv[-7, 1])/17 + 6045696*ln2^2*Pi^2*
        mzv[-5, 1] + 25012224*Pi^2*mzv[2]*mzv[-5, 1] - 
       49152*ln2^4*Pi^2*mzv[-3, 1] - 1179648*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - 
       (19740672*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 2310144*ln2*Pi^2*mzv[3]*
        mzv[-3, 1] - (679945536*Pi^2*mzv[5, 3])/85 + 
       (199950336*ln2*Pi^2*mzv[-5, 1, 1])/17 - 589824*ln2^3*Pi^2*
        mzv[-3, 1, 1] - 7077888*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
       6930432*Pi^2*mzv[3]*mzv[-3, 1, 1] + (69451776*ln2*Pi^2*mzv[-3, 3, 1])/
        17 + (599851008*Pi^2*mzv[-5, 1, 1, 1])/17 - 5308416*ln2^2*Pi^2*
        mzv[-3, 1, 1, 1] - 21233664*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
       (208355328*Pi^2*mzv[-3, 3, 1, 1])/17 - 31850496*ln2*Pi^2*
        mzv[-3, 1, 1, 1, 1] - 95551488*Pi^2*mzv[-3, 1, 1, 1, 1, 1]))/1192 + 
    (38400*((97*ln2^4*Pi^2*mzv[2]^2)/5 + (58041*ln2^2*Pi^2*mzv[2]^3)/140 - 
       (642275993*Pi^2*mzv[2]^4)/136000 + (26*ln2^5*Pi^2*mzv[3])/5 + 
       4*ln2^3*Pi^2*mzv[2]*mzv[3] - (561749*ln2*Pi^2*mzv[2]^2*mzv[3])/85 - 
       (8069*ln2^2*Pi^2*mzv[3]^2)/8 + (6523993*Pi^2*mzv[2]*mzv[3]^2)/544 + 
       (759*ln2^3*Pi^2*mzv[5])/2 - (454185*ln2*Pi^2*mzv[2]*mzv[5])/272 + 
       (15108629*Pi^2*mzv[3]*mzv[5])/2720 + (32529255*ln2*Pi^2*mzv[7])/1088 - 
       (396243*Pi^2*mzv[-7, 1])/17 + 504*ln2^2*Pi^2*mzv[-5, 1] - 
       22896*Pi^2*mzv[2]*mzv[-5, 1] - 8*ln2^4*Pi^2*mzv[-3, 1] + 
       288*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + (1329*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
       3248*ln2*Pi^2*mzv[3]*mzv[-3, 1] + 1584*Pi^2*mzv[-3, 1]^2 + 
       (409623*Pi^2*mzv[5, 3])/1360 + (201504*ln2*Pi^2*mzv[-5, 1, 1])/17 - 
       96*ln2^3*Pi^2*mzv[-3, 1, 1] + 3792*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
       6960*Pi^2*mzv[3]*mzv[-3, 1, 1] - (22296*ln2*Pi^2*mzv[-3, 3, 1])/17 + 
       (209760*Pi^2*mzv[-5, 1, 1, 1])/17 - 864*ln2^2*Pi^2*mzv[-3, 1, 1, 1] + 
       15288*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + (4344*Pi^2*mzv[-3, 3, 1, 1])/17 - 
       5184*ln2*Pi^2*mzv[-3, 1, 1, 1, 1] - 15552*Pi^2*mzv[-3, 1, 1, 1, 1, 
         1]))/149 - (57600*((-58*ln2^4*Pi^2*mzv[2]^2)/15 - 
       (1403*ln2^2*Pi^2*mzv[2]^3)/10 - (904219*Pi^2*mzv[2]^4)/238000 - 
       (692*ln2^5*Pi^2*mzv[3])/15 - (896*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
       (210982*ln2*Pi^2*mzv[2]^2*mzv[3])/255 + (13273*ln2^2*Pi^2*mzv[3]^2)/
        12 - (1459811*Pi^2*mzv[2]*mzv[3]^2)/816 - (3083*ln2^3*Pi^2*mzv[5])/
        3 - (88341*ln2*Pi^2*mzv[2]*mzv[5])/136 + 
       (27627521*Pi^2*mzv[3]*mzv[5])/4080 - (4182983*ln2*Pi^2*mzv[7])/544 + 
       (66238*Pi^2*mzv[-7, 1])/17 - 656*ln2^2*Pi^2*mzv[-5, 1] - 
       1544*Pi^2*mzv[2]*mzv[-5, 1] + (16*ln2^4*Pi^2*mzv[-3, 1])/3 + 
       608*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 1284*Pi^2*mzv[2]^2*mzv[-3, 1] + 
       (2096*ln2*Pi^2*mzv[3]*mzv[-3, 1])/3 + 192*Pi^2*mzv[-3, 1]^2 + 
       (796533*Pi^2*mzv[5, 3])/1360 - (192*ln2*Pi^2*mzv[-5, 1, 1])/17 + 
       64*ln2^3*Pi^2*mzv[-3, 1, 1] + 288*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
       1424*Pi^2*mzv[3]*mzv[-3, 1, 1] - (11120*ln2*Pi^2*mzv[-3, 3, 1])/17 - 
       (65088*Pi^2*mzv[-5, 1, 1, 1])/17 + 576*ln2^2*Pi^2*mzv[-3, 1, 1, 1] + 
       2544*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - (22608*Pi^2*mzv[-3, 3, 1, 1])/17 + 
       3456*ln2*Pi^2*mzv[-3, 1, 1, 1, 1] + 10368*Pi^2*mzv[-3, 1, 1, 1, 1, 
         1]))/149, (49658880*ln2^7*Pi^2*mzv[2])/149 + 
    (53819904*ln2^5*Pi^2*mzv[2]^2)/149 - (3436993600*ln2^3*Pi^2*mzv[2]^3)/
     1043 + (256241929512*ln2*Pi^2*mzv[2]^4)/12665 - 
    (116282880*ln2^6*Pi^2*mzv[3])/149 - (460699200*ln2^4*Pi^2*mzv[2]*mzv[3])/
     149 - (36957690240*ln2^2*Pi^2*mzv[2]^2*mzv[3])/2533 - 
    (6900894971320*Pi^2*mzv[2]^3*mzv[3])/108919 + 
    (651854400*ln2^3*Pi^2*mzv[3]^2)/149 - 
    (246229573800*ln2*Pi^2*mzv[2]*mzv[3]^2)/2533 - 
    (2727002565000*Pi^2*mzv[3]^3)/108919 + (1031455200*ln2^4*Pi^2*mzv[5])/
     149 - (97444603440*ln2^2*Pi^2*mzv[2]*mzv[5])/2533 - 
    (22999429169442*Pi^2*mzv[2]^2*mzv[5])/108919 + 
    (93915735240*ln2*Pi^2*mzv[3]*mzv[5])/2533 + 
    (316074243600*ln2^2*Pi^2*mzv[7])/2533 + 
    (13058963429175*Pi^2*mzv[2]*mzv[7])/217838 + 
    (385595030174475*Pi^2*mzv[9])/435676 - (27522892800*ln2*Pi^2*mzv[-7, 1])/
     2533 - (3252787200*ln2^3*Pi^2*mzv[-5, 1])/149 + 
    (26625024000*ln2*Pi^2*mzv[2]*mzv[-5, 1])/149 + 
    (8144067235200*Pi^2*mzv[3]*mzv[-5, 1])/108919 + 
    (253808640*ln2^5*Pi^2*mzv[-3, 1])/149 - 
    (237772800*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/149 + 
    (110730240*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/149 + 
    (2529561600*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/149 + 
    (1946064000*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/149 + 
    (939922560*Pi^2*mzv[5]*mzv[-3, 1])/149 + 
    (1078272000*ln2*Pi^2*mzv[-3, 1]^2)/149 + (104140440*ln2*Pi^2*mzv[5, 3])/
     17 - (75*((262144*ln2^7*Pi^2*mzv[2])/105 + (786432*ln2^5*Pi^2*mzv[2]^2)/
        5 + (95397888*ln2^3*Pi^2*mzv[2]^3)/35 + 
       (10212559872*ln2*Pi^2*mzv[2]^4)/875 - (524288*ln2^6*Pi^2*mzv[3])/15 - 
       (1921024*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 
       (19070976*ln2^2*Pi^2*mzv[2]^2*mzv[3])/5 - 
       (136756512*Pi^2*mzv[2]^3*mzv[3])/35 + (2195456*ln2^3*Pi^2*mzv[3]^2)/
        3 + (7842944*ln2*Pi^2*mzv[2]*mzv[3]^2)/3 - (1398016*Pi^2*mzv[3]^3)/
        3 - 1368064*ln2^4*Pi^2*mzv[5] - (48922368*ln2^2*Pi^2*mzv[2]*mzv[5])/
        5 - (46150272*Pi^2*mzv[2]^2*mzv[5])/5 + 
       (30628352*ln2*Pi^2*mzv[3]*mzv[5])/5 - 15750912*ln2^2*Pi^2*mzv[7] - 
       (131026248*Pi^2*mzv[2]*mzv[7])/7 - 27648096*Pi^2*mzv[9] - 
       (4368384*ln2*Pi^2*mzv[5, 3])/5))/596 + 
    (26593389158400*Pi^2*mzv[-7, 1, 1])/108919 + 
    (91698739200*ln2^2*Pi^2*mzv[-5, 1, 1])/2533 + 
    (187485696000*Pi^2*mzv[2]*mzv[-5, 1, 1])/2533 + 
    (2132267788800*Pi^2*mzv[-5, 1, 3])/108919 + 
    (380712729600*Pi^2*mzv[-5, 3, 1])/108919 + 
    (821145600*ln2^4*Pi^2*mzv[-3, 1, 1])/149 - 
    (2156544000*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1])/149 - 
    (931023360*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/149 + 
    (3567052800*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1])/149 + 
    (798105600*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/149 - 
    (31142246400*ln2^2*Pi^2*mzv[-3, 3, 1])/2533 + 
    (259224883200*Pi^2*mzv[2]*mzv[-3, 3, 1])/2533 - 
    (35126784000*ln2*Pi^2*mzv[-5, 1, 1, 1])/2533 + 
    (2156544000*ln2^3*Pi^2*mzv[-3, 1, 1, 1])/149 - 
    (19287244800*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/149 - 
    (3763814400*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/149 - 
    (7517491200*ln2*Pi^2*mzv[-3, 3, 1, 1])/2533 - 
    (301334630400*Pi^2*mzv[-5, 1, 1, 1, 1])/2533 + 
    (4279910400*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1])/149 - 
    (71584358400*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/149 + 
    (96000*((16472*ln2^7*Pi^2*mzv[2])/105 + (48622*ln2^5*Pi^2*mzv[2]^2)/25 + 
       (3637639*ln2^3*Pi^2*mzv[2]^3)/630 - (56659451*ln2*Pi^2*mzv[2]^4)/
        21000 + (256*ln2^6*Pi^2*mzv[3])/3 - (2265*ln2^4*Pi^2*mzv[2]*mzv[3])/
        2 - (45651*ln2^2*Pi^2*mzv[2]^2*mzv[3])/20 + 
       (3592799645*Pi^2*mzv[2]^3*mzv[3])/1473696 + (2548*ln2^3*Pi^2*mzv[3]^2)/
        3 + (205583*ln2*Pi^2*mzv[2]*mzv[3]^2)/48 - (1382345*Pi^2*mzv[3]^3)/
        688 + (3668*ln2^4*Pi^2*mzv[5])/3 - (41609*ln2^2*Pi^2*mzv[2]*mzv[5])/
        8 - (616759089*Pi^2*mzv[2]^2*mzv[5])/292400 + 
       (43051*ln2*Pi^2*mzv[3]*mzv[5])/3 + (35509*ln2^2*Pi^2*mzv[7])/8 - 
       (386244197*Pi^2*mzv[2]*mzv[7])/93568 - (50531765*Pi^2*mzv[9])/8256 - 
       4608*ln2*Pi^2*mzv[-7, 1] - 1024*ln2^3*Pi^2*mzv[-5, 1] - 
       1104*ln2*Pi^2*mzv[2]*mzv[-5, 1] + (34000*Pi^2*mzv[3]*mzv[-5, 1])/43 - 
       (1024*ln2^5*Pi^2*mzv[-3, 1])/15 + (896*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/
        3 + (14288*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
       (2144*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/3 - 
       (1316*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 + (4201*Pi^2*mzv[5]*mzv[-3, 1])/
        5 - (8513*ln2*Pi^2*mzv[5, 3])/20 - (29760*Pi^2*mzv[-7, 1, 1])/43 + 
       (7416*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + (3136*Pi^2*mzv[-5, 1, 3])/43 + 
       (1984*Pi^2*mzv[-5, 3, 1])/43 - 1152*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
       1800*Pi^2*mzv[2]^2*mzv[-3, 1, 1] - (2664*Pi^2*mzv[2]*mzv[-3, 3, 1])/
        17 + 1152*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 
       576*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1]))/149 + 
    (75*((-12388352*ln2^7*Pi^2*mzv[2])/105 - (7086592*ln2^5*Pi^2*mzv[2]^2)/
        5 - (50299264*ln2^3*Pi^2*mzv[2]^3)/21 + 
       (2252784224*ln2*Pi^2*mzv[2]^4)/175 - (65536*ln2^6*Pi^2*mzv[3])/3 + 
       (245888*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 6101440*ln2^2*Pi^2*mzv[2]^2*
        mzv[3] - (16411724456*Pi^2*mzv[2]^3*mzv[3])/1785 - 
       (3727360*ln2^3*Pi^2*mzv[3]^2)/3 + (12017264*ln2*Pi^2*mzv[2]*mzv[3]^2)/
        3 + (2878880*Pi^2*mzv[3]^3)/3 + 143360*ln2^4*Pi^2*mzv[5] - 
       (74647968*ln2^2*Pi^2*mzv[2]*mzv[5])/5 - 
       (2299310472*Pi^2*mzv[2]^2*mzv[5])/85 - 14316416*ln2*Pi^2*mzv[3]*
        mzv[5] + 20519040*ln2^2*Pi^2*mzv[7] - (5901932220*Pi^2*mzv[2]*mzv[7])/
        119 + (292395440*Pi^2*mzv[9])/3 - 16846848*ln2*Pi^2*mzv[2]*
        mzv[-5, 1] - 2162688*ln2^3*Pi^2*mzv[2]*mzv[-3, 1] - 
       10137600*ln2*Pi^2*mzv[2]^2*mzv[-3, 1] + 2618880*Pi^2*mzv[2]*mzv[3]*
        mzv[-3, 1] + 5394432*ln2*Pi^2*mzv[5, 3] - 
       (1787904*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 3244032*ln2^2*Pi^2*mzv[2]*
        mzv[-3, 1, 1] + 5068800*Pi^2*mzv[2]^2*mzv[-3, 1, 1] + 
       (24164352*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 3244032*ln2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1] + 1622016*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1]))/298 - 
    (2289254400*Pi^2*mzv[-3, 1, 3, 1, 1])/149 + 
    (56502374400*Pi^2*mzv[-3, 3, 1, 1, 1])/2533 + 
    (225*((-1536*ln2^5*Pi^2*mzv[2]^2)/5 - (1043968*ln2^3*Pi^2*mzv[2]^3)/35 - 
       (3790519632*ln2*Pi^2*mzv[2]^4)/2125 - 1792*ln2^4*Pi^2*mzv[2]*mzv[3] - 
       (39947328*ln2^2*Pi^2*mzv[2]^2*mzv[3])/85 - 
       (4712320912*Pi^2*mzv[2]^3*mzv[3])/25585 + (67840*ln2^3*Pi^2*mzv[3]^2)/
        3 + (63266560*ln2*Pi^2*mzv[2]*mzv[3]^2)/17 - 
       (162024704*Pi^2*mzv[3]^3)/2193 + (9920*ln2^4*Pi^2*mzv[5])/3 + 
       (6736160*ln2^2*Pi^2*mzv[2]*mzv[5])/17 + 
       (6544763040*Pi^2*mzv[2]^2*mzv[5])/731 + 
       (86330288*ln2*Pi^2*mzv[3]*mzv[5])/51 + (11155416*ln2^2*Pi^2*mzv[7])/
        17 - (634482906*Pi^2*mzv[2]*mzv[7])/731 - (336883915399*Pi^2*mzv[9])/
        13158 - (64502784*ln2*Pi^2*mzv[-7, 1])/17 - 20480*ln2^3*Pi^2*
        mzv[-5, 1] - 6749184*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
       (249827584*Pi^2*mzv[3]*mzv[-5, 1])/731 + 32768*ln2^3*Pi^2*mzv[2]*
        mzv[-3, 1] + (2869248*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
       24576*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] + 193024*Pi^2*mzv[2]*mzv[3]*
        mzv[-3, 1] - 23808*Pi^2*mzv[5]*mzv[-3, 1] - 
       49152*ln2*Pi^2*mzv[-3, 1]^2 + (20600048*ln2*Pi^2*mzv[5, 3])/85 - 
       (5926886400*Pi^2*mzv[-7, 1, 1])/731 + 
       (3796992*ln2^2*Pi^2*mzv[-5, 1, 1])/17 - 
       (45548544*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
       (811170816*Pi^2*mzv[-5, 1, 3])/731 - (191864832*Pi^2*mzv[-5, 3, 1])/
        731 + 516096*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
       (15869952*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 319488*ln2*Pi^2*mzv[3]*
        mzv[-3, 1, 1] - 196608*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] - 
       (1155072*ln2^2*Pi^2*mzv[-3, 3, 1])/17 - 
       (73138176*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
       (22781952*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 4767744*ln2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1] - 1302528*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] - 
       (6930432*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
       (72474624*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 20791296*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1, 1] + 98304*Pi^2*mzv[-3, 1, 3, 1, 1] - 
       (21479424*Pi^2*mzv[-3, 3, 1, 1, 1])/17))/149 + 
    (5684428800*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/149 + 
    (3782246400*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/149 - 
    (57600*((-728*ln2^5*Pi^2*mzv[2]^2)/75 - (36878*ln2^3*Pi^2*mzv[2]^3)/105 - 
       (92236469*ln2*Pi^2*mzv[2]^4)/59500 - (904*ln2^6*Pi^2*mzv[3])/15 - 
       (1280*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - (667084*ln2^2*Pi^2*mzv[2]^2*
         mzv[3])/255 + (8001025483*Pi^2*mzv[2]^3*mzv[3])/153510 + 
       2303*ln2^3*Pi^2*mzv[3]^2 + (358786*ln2*Pi^2*mzv[2]*mzv[3]^2)/51 - 
       (1274992625*Pi^2*mzv[3]^3)/35088 - 2095*ln2^4*Pi^2*mzv[5] - 
       (487757*ln2^2*Pi^2*mzv[2]*mzv[5])/68 + 
       (12479275477*Pi^2*mzv[2]^2*mzv[5])/219300 + 
       (5816707*ln2*Pi^2*mzv[3]*mzv[5])/340 - (3169709*ln2^2*Pi^2*mzv[7])/
        272 + (8546923627*Pi^2*mzv[2]*mzv[7])/46784 - 
       (201123902255*Pi^2*mzv[9])/280704 - (264952*ln2*Pi^2*mzv[-7, 1])/17 + 
       (2624*ln2^3*Pi^2*mzv[-5, 1])/3 + 20216*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
       (55274924*Pi^2*mzv[3]*mzv[-5, 1])/2193 - (64*ln2^5*Pi^2*mzv[-3, 1])/
        15 + (3328*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
       (25656*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
       (3872*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/3 + 
       (1514*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 - 
       (18562*Pi^2*mzv[5]*mzv[-3, 1])/5 + 1536*ln2*Pi^2*mzv[-3, 1]^2 - 
       (1948317*ln2*Pi^2*mzv[5, 3])/340 - (97013992*Pi^2*mzv[-7, 1, 1])/731 + 
       (129408*ln2^2*Pi^2*mzv[-5, 1, 1])/17 + 
       (278880*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + (56806976*Pi^2*mzv[-5, 1, 3])/
        2193 + (21642032*Pi^2*mzv[-5, 3, 1])/2193 - 
       64*ln2^4*Pi^2*mzv[-3, 1, 1] - 3456*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
       (34368*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 2368*ln2*Pi^2*mzv[3]*
        mzv[-3, 1, 1] + 4608*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] + 
       (736*ln2^2*Pi^2*mzv[-3, 3, 1])/17 + (32536*Pi^2*mzv[2]*mzv[-3, 3, 1])/
        17 + (260352*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
       768*ln2^3*Pi^2*mzv[-3, 1, 1, 1] - 7296*ln2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1] - 960*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 
       (90432*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
       (393984*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 6912*ln2^2*Pi^2*
        mzv[-3, 1, 1, 1, 1] - 28608*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] - 
       9216*Pi^2*mzv[-3, 1, 3, 1, 1] + (335808*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
       41472*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] - 124416*Pi^2*
        mzv[-3, 1, 1, 1, 1, 1, 1]))/149 + 
    (38400*((-532*ln2^5*Pi^2*mzv[2]^2)/25 + (4379*ln2^3*Pi^2*mzv[2]^3)/35 + 
       (1371387779*ln2*Pi^2*mzv[2]^4)/29750 + (76*ln2^6*Pi^2*mzv[3])/15 + 
       144*ln2^4*Pi^2*mzv[2]*mzv[3] + (25037*ln2^2*Pi^2*mzv[2]^2*mzv[3])/17 - 
       (7656760331*Pi^2*mzv[2]^3*mzv[3])/40936 - (10703*ln2^3*Pi^2*mzv[3]^2)/
        6 - (4408501*ln2*Pi^2*mzv[2]*mzv[3]^2)/34 + (382970183*Pi^2*mzv[3]^3)/
        70176 + (397*ln2^4*Pi^2*mzv[5])/2 - (2825037*ln2^2*Pi^2*mzv[2]*
         mzv[5])/136 - (221883243269*Pi^2*mzv[2]^2*mzv[5])/584800 - 
       (31898291*ln2*Pi^2*mzv[3]*mzv[5])/680 + (16964247*ln2^2*Pi^2*mzv[7])/
        544 - (4013079141*Pi^2*mzv[2]*mzv[7])/23392 + 
       (430135125957*Pi^2*mzv[9])/187136 + (2772516*ln2*Pi^2*mzv[-7, 1])/17 - 
       32*ln2^3*Pi^2*mzv[-5, 1] + 202764*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
       (91291638*Pi^2*mzv[3]*mzv[-5, 1])/731 + (32*ln2^5*Pi^2*mzv[-3, 1])/5 - 
       1792*ln2^3*Pi^2*mzv[2]*mzv[-3, 1] + (15828*ln2*Pi^2*mzv[2]^2*
         mzv[-3, 1])/5 + 5072*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] + 
       20439*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + (50523*Pi^2*mzv[5]*mzv[-3, 1])/
        5 + 3456*ln2*Pi^2*mzv[-3, 1]^2 + (1498473*ln2*Pi^2*mzv[5, 3])/680 + 
       (394293228*Pi^2*mzv[-7, 1, 1])/731 + (162240*ln2^2*Pi^2*mzv[-5, 1, 1])/
        17 + (1700520*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
       (16857872*Pi^2*mzv[-5, 1, 3])/731 - (11519912*Pi^2*mzv[-5, 3, 1])/
        731 + 96*ln2^4*Pi^2*mzv[-3, 1, 1] - 16320*ln2^2*Pi^2*mzv[2]*
        mzv[-3, 1, 1] + (32016*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
       3744*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 12672*Pi^2*mzv[-3, 1]*
        mzv[-3, 1, 1] - (38736*ln2^2*Pi^2*mzv[-3, 3, 1])/17 + 
       (1990092*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
       (1287552*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 1152*ln2^3*Pi^2*
        mzv[-3, 1, 1, 1] - 137280*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 
       81600*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 
       (100896*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
       (2675328*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 10368*ln2^2*Pi^2*
        mzv[-3, 1, 1, 1, 1] - 554208*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
       6912*Pi^2*mzv[-3, 1, 3, 1, 1] + (17760*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 
       62208*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] + 186624*Pi^2*
        mzv[-3, 1, 1, 1, 1, 1, 1]))/149 - 
    (175*((1048576*ln2^9*Pi^2)/2835 + (3407872*ln2^7*Pi^2*mzv[2])/315 + 
       (4202496*ln2^5*Pi^2*mzv[2]^2)/25 + (27090944*ln2^3*Pi^2*mzv[2]^3)/21 + 
       (132771981568*ln2*Pi^2*mzv[2]^4)/14875 - (4907008*ln2^6*Pi^2*mzv[3])/
        135 - (7843840*ln2^4*Pi^2*mzv[2]*mzv[3])/9 - 
       (284387328*ln2^2*Pi^2*mzv[2]^2*mzv[3])/85 - 
       (5181604281056*Pi^2*mzv[2]^3*mzv[3])/10965 + 
       (60830720*ln2^3*Pi^2*mzv[3]^2)/27 - (9982303616*ln2*Pi^2*mzv[2]*
         mzv[3]^2)/153 + (15058609024544*Pi^2*mzv[3]^3)/59211 - 
       (9724928*ln2^4*Pi^2*mzv[5])/15 + (897316864*ln2^2*Pi^2*mzv[2]*mzv[5])/
        85 - (10281406913856*Pi^2*mzv[2]^2*mzv[5])/18275 + 
       (5951577728*ln2*Pi^2*mzv[3]*mzv[5])/51 - 
       (7909389760*ln2^2*Pi^2*mzv[7])/119 - (6617669179048*Pi^2*mzv[2]*
         mzv[7])/5117 + (36151080601468*Pi^2*mzv[9])/6579 + 
       (2441797632*ln2*Pi^2*mzv[-7, 1])/17 - 8060928*ln2^3*Pi^2*mzv[-5, 1] - 
       100048896*ln2*Pi^2*mzv[2]*mzv[-5, 1] - 
       (163766833152*Pi^2*mzv[3]*mzv[-5, 1])/731 + 
       (196608*ln2^5*Pi^2*mzv[-3, 1])/5 + 1572864*ln2^3*Pi^2*mzv[2]*
        mzv[-3, 1] + (78962688*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
       4620288*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] + 18812928*Pi^2*mzv[2]*mzv[3]*
        mzv[-3, 1] + (127199232*Pi^2*mzv[5]*mzv[-3, 1])/5 + 
       (2719782144*ln2*Pi^2*mzv[5, 3])/85 + (940122021888*Pi^2*mzv[-7, 1, 1])/
        731 - (399900672*ln2^2*Pi^2*mzv[-5, 1, 1])/17 - 
       (1521967104*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
       (121188777984*Pi^2*mzv[-5, 1, 3])/731 - 
       (41675341824*Pi^2*mzv[-5, 3, 1])/731 + 589824*ln2^4*Pi^2*
        mzv[-3, 1, 1] + 14155776*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
       (236888064*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 27721728*ln2*Pi^2*mzv[3]*
        mzv[-3, 1, 1] - (138903552*ln2^2*Pi^2*mzv[-3, 3, 1])/17 - 
       (596754432*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
       (2399404032*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 7077888*ln2^3*Pi^2*
        mzv[-3, 1, 1, 1] + 84934656*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
       83165184*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] - 
       (833421312*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
       (7198212096*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 63700992*ln2^2*Pi^2*
        mzv[-3, 1, 1, 1, 1] + 254803968*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] - 
       (2500263936*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 382205952*ln2*Pi^2*
        mzv[-3, 1, 1, 1, 1, 1] + 1146617856*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1]))/
     1192, (1058649600*ln2^8*Pi^2*mzv[2])/1043 + 
    (242209792*ln2^6*Pi^2*mzv[2]^2)/149 - (20643431360*ln2^4*Pi^2*mzv[2]^3)/
     1043 - (20346418434192*ln2^2*Pi^2*mzv[2]^4)/88655 + 
    (20697705044382988374*Pi^2*mzv[2]^5)/7324764755 - 
    (379238400*ln2^7*Pi^2*mzv[3])/149 - (1750613760*ln2^5*Pi^2*mzv[2]*mzv[3])/
     149 - (331009872640*ln2^3*Pi^2*mzv[2]^2*mzv[3])/2533 + 
    (772564541387440*ln2*Pi^2*mzv[2]^3*mzv[3])/762433 + 
    (5612030400*ln2^4*Pi^2*mzv[3]^2)/149 + 
    (458701086000*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/2533 - 
    (7374506378273360*Pi^2*mzv[2]^2*mzv[3]^2)/2717909 - 
    (23141314374000*ln2*Pi^2*mzv[3]^3)/108919 + 
    (4214121600*ln2^5*Pi^2*mzv[5])/149 - 
    (159380109120*ln2^3*Pi^2*mzv[2]*mzv[5])/2533 + 
    (188439421820016*ln2*Pi^2*mzv[2]^2*mzv[5])/108919 + 
    (2309368568880*ln2^2*Pi^2*mzv[3]*mzv[5])/2533 - 
    (5428186619513760*Pi^2*mzv[2]*mzv[3]*mzv[5])/2717909 - 
    (8833837403963115*Pi^2*mzv[5]^2)/1119139 + 
    (1567069543200*ln2^3*Pi^2*mzv[7])/2533 + 
    (393885645218100*ln2*Pi^2*mzv[2]*mzv[7])/108919 - 
    (24637526634060675*Pi^2*mzv[3]*mzv[7])/2717909 - 
    (1700337521364775*ln2*Pi^2*mzv[9])/108919 + 
    (6080862364320000*Pi^2*mzv[-9, 1])/159877 - 
    (2952655718400*ln2^2*Pi^2*mzv[-7, 1])/2533 - 
    (9097818163200*Pi^2*mzv[2]*mzv[-7, 1])/2533 - 
    (19870156800*ln2^4*Pi^2*mzv[-5, 1])/149 - 
    (107982028800*ln2^2*Pi^2*mzv[2]*mzv[-5, 1])/149 - 
    (110404656783360*Pi^2*mzv[2]^2*mzv[-5, 1])/159877 - 
    (186278401497600*ln2*Pi^2*mzv[3]*mzv[-5, 1])/108919 + 
    (985374720*ln2^6*Pi^2*mzv[-3, 1])/149 + 
    (446054400*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/149 + 
    (5949849600*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/149 - 
    (7341148800*Pi^2*mzv[2]^3*mzv[-3, 1])/149 + 
    (13700812800*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/149 + 
    (41798937600*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/149 + 
    (26815603200*Pi^2*mzv[3]^2*mzv[-3, 1])/149 - 
    (21286679040*ln2*Pi^2*mzv[5]*mzv[-3, 1])/149 - 
    (82889625600*Pi^2*mzv[-5, 1]*mzv[-3, 1])/149 + 
    (12585369600*ln2^2*Pi^2*mzv[-3, 1]^2)/149 + 
    (3131136000*Pi^2*mzv[2]*mzv[-3, 1]^2)/149 + 
    (342286755120*ln2^2*Pi^2*mzv[5, 3])/2533 + 
    (1504990358013780*Pi^2*mzv[2]*mzv[5, 3])/2717909 + 
    (127784576284200*Pi^2*mzv[7, 3])/1119139 - 
    (75*((262144*ln2^8*Pi^2*mzv[2])/105 + (1048576*ln2^6*Pi^2*mzv[2]^2)/5 + 
       (190795776*ln2^4*Pi^2*mzv[2]^3)/35 + (40850239488*ln2^2*Pi^2*mzv[2]^4)/
        875 + (372976202304*Pi^2*mzv[2]^5)/6125 - (4194304*ln2^7*Pi^2*mzv[3])/
        105 - (15368192*ln2^5*Pi^2*mzv[2]*mzv[3])/15 - 
       (50855936*ln2^3*Pi^2*mzv[2]^2*mzv[3])/5 - 
       (1094052096*ln2*Pi^2*mzv[2]^3*mzv[3])/35 + 
       (4390912*ln2^4*Pi^2*mzv[3]^2)/3 + (31371776*ln2^2*Pi^2*mzv[2]*
         mzv[3]^2)/3 + (49212928*Pi^2*mzv[2]^2*mzv[3]^2)/5 - 
       (11184128*ln2*Pi^2*mzv[3]^3)/3 - (10944512*ln2^5*Pi^2*mzv[5])/5 - 
       (130459648*ln2^3*Pi^2*mzv[2]*mzv[5])/5 - 
       (369202176*ln2*Pi^2*mzv[2]^2*mzv[5])/5 + 
       (122513408*ln2^2*Pi^2*mzv[3]*mzv[5])/5 + 
       (145584928*Pi^2*mzv[2]*mzv[3]*mzv[5])/5 + (625308288*Pi^2*mzv[5]^2)/
        35 - 42002432*ln2^3*Pi^2*mzv[7] - (1048209984*ln2*Pi^2*mzv[2]*mzv[7])/
        7 + (261000032*Pi^2*mzv[3]*mzv[7])/7 - 221184768*ln2*Pi^2*mzv[9] - 
       (17473536*ln2^2*Pi^2*mzv[5, 3])/5 - (20749824*Pi^2*mzv[2]*mzv[5, 3])/
        5 - (21173184*Pi^2*mzv[7, 3])/7))/596 - 
    (220140850176000*ln2*Pi^2*mzv[-7, 1, 1])/108919 + 
    (486927360000*ln2^3*Pi^2*mzv[-5, 1, 1])/2533 - 
    (792170496000*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/2533 - 
    (3018846006643200*Pi^2*mzv[3]*mzv[-5, 1, 1])/2717909 + 
    (88171560499200*ln2*Pi^2*mzv[-5, 1, 3])/108919 + 
    (50563541299200*ln2*Pi^2*mzv[-5, 3, 1])/108919 + 
    (3881779200*ln2^5*Pi^2*mzv[-3, 1, 1])/149 + 
    (6886195200*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/149 + 
    (27724861440*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/149 + 
    (64914739200*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1])/149 + 
    (66322560000*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/149 - 
    (58213105920*Pi^2*mzv[5]*mzv[-3, 1, 1])/149 + 
    (96038092800*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/149 - 
    (58307788800*Pi^2*mzv[-3, 1, 1]^2)/149 - 
    (232619827200*ln2^3*Pi^2*mzv[-3, 3, 1])/2533 - 
    (2250451353600*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/2533 - 
    (2202159667200*Pi^2*mzv[3]*mzv[-3, 3, 1])/2533 - 
    (806806861977600*Pi^2*mzv[-7, 1, 1, 1])/159877 + 
    (727192166400*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/2533 - 
    (4559592960000*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/2533 - 
    (47547260467200*Pi^2*mzv[-5, 1, 1, 3])/159877 + 
    (122444578713600*Pi^2*mzv[-5, 1, 3, 1])/159877 + 
    (81175253760000*Pi^2*mzv[-5, 3, 1, 1])/159877 + 
    (12839731200*ln2^4*Pi^2*mzv[-3, 1, 1, 1])/149 + 
    (68788224000*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/149 + 
    (69383669760*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/149 + 
    (269359718400*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/149 + 
    (206268825600*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1, 1])/149 - 
    (448721510400*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/2533 - 
    (8350573363200*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/2533 - 
    (55920962304000*Pi^2*mzv[-3, 3, 3, 1])/159877 - 
    (4942057881600*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/2533 + 
    (34106572800*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1])/149 + 
    (582996787200*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/149 + 
    (660440678400*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/149 - 
    (158987059200*ln2*Pi^2*mzv[-3, 1, 3, 1, 1])/149 + 
    (275606323200*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/2533 - 
    (148904755200*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/149 + 
    (68080435200*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/149 + 
    (2237217177600*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/149 + 
    (75*((-19106816*ln2^8*Pi^2*mzv[2])/105 - (47008768*ln2^6*Pi^2*mzv[2]^2)/
        15 - (1475583616*ln2^4*Pi^2*mzv[2]^3)/105 + 
       (4519071296*ln2^2*Pi^2*mzv[2]^4)/175 + (12398250989244*Pi^2*mzv[2]^5)/
        229075 - (524288*ln2^7*Pi^2*mzv[3])/21 + 
       (21251584*ln2^5*Pi^2*mzv[2]*mzv[3])/15 - 
       (22027520*ln2^3*Pi^2*mzv[2]^2*mzv[3])/3 - 
       (107564376928*ln2*Pi^2*mzv[2]^3*mzv[3])/1785 - 
       (7454720*ln2^4*Pi^2*mzv[3]^2)/3 + (41149856*ln2^2*Pi^2*mzv[2]*
         mzv[3]^2)/3 + (2140334888*Pi^2*mzv[2]^2*mzv[3]^2)/51 + 
       (23031040*ln2*Pi^2*mzv[3]^3)/3 + 229376*ln2^5*Pi^2*mzv[5] - 
       (155560576*ln2^3*Pi^2*mzv[2]*mzv[5])/5 - 
       (16853834976*ln2*Pi^2*mzv[2]^2*mzv[5])/85 - 57265664*ln2^2*Pi^2*mzv[3]*
        mzv[5] + (14558981768*Pi^2*mzv[2]*mzv[3]*mzv[5])/85 - 
       (240441504*Pi^2*mzv[5]^2)/7 + 54717440*ln2^3*Pi^2*mzv[7] - 
       (44988818160*ln2*Pi^2*mzv[2]*mzv[7])/119 - 
       (594666560*Pi^2*mzv[3]*mzv[7])/7 + (2339163520*ln2*Pi^2*mzv[9])/3 - 
       (3951710208*Pi^2*mzv[2]*mzv[-7, 1])/17 - 67387392*ln2^2*Pi^2*mzv[2]*
        mzv[-5, 1] - 105292800*Pi^2*mzv[2]^2*mzv[-5, 1] - 
       4325376*ln2^4*Pi^2*mzv[2]*mzv[-3, 1] - 40550400*ln2^2*Pi^2*mzv[2]^2*
        mzv[-3, 1] - (226423296*Pi^2*mzv[2]^3*mzv[-3, 1])/5 + 
       20951040*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 21577728*ln2^2*Pi^2*
        mzv[5, 3] + (376455120*Pi^2*mzv[2]*mzv[5, 3])/17 + 
       (273077760*Pi^2*mzv[7, 3])/7 - (14303232*ln2*Pi^2*mzv[2]*
         mzv[-5, 1, 1])/17 + 8650752*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
       40550400*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1] - 10475520*Pi^2*mzv[2]*mzv[3]*
        mzv[-3, 1, 1] + (193314816*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
       (7151616*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 12976128*ln2^2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1] - 20275200*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1] - 
       (96657408*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 12976128*ln2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1, 1] - 6488064*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1]))/
     298 + (96000*((5044*ln2^8*Pi^2*mzv[2])/21 + (314068*ln2^6*Pi^2*mzv[2]^2)/
        75 + (2874937*ln2^4*Pi^2*mzv[2]^3)/126 + 
       (168393023*ln2^2*Pi^2*mzv[2]^4)/10500 - 
       (3043765941384501*Pi^2*mzv[2]^5)/78655192000 + 
       (37888*ln2^7*Pi^2*mzv[3])/315 - (47362*ln2^5*Pi^2*mzv[2]*mzv[3])/15 - 
       (231653*ln2^3*Pi^2*mzv[2]^2*mzv[3])/15 + 
       (16684428029*ln2*Pi^2*mzv[2]^3*mzv[3])/1842120 + 
       (7784*ln2^4*Pi^2*mzv[3]^2)/9 + (400697*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
        24 + (79363786421*Pi^2*mzv[2]^2*mzv[3]^2)/8755680 - 
       (5456464*ln2*Pi^2*mzv[3]^3)/387 + (41248*ln2^5*Pi^2*mzv[5])/15 - 
       (592259*ln2^3*Pi^2*mzv[2]*mzv[5])/30 - 
       (4379299461*ln2*Pi^2*mzv[2]^2*mzv[5])/146200 + 
       (648179*ln2^2*Pi^2*mzv[3]*mzv[5])/15 + 
       (502313595713*Pi^2*mzv[2]*mzv[3]*mzv[5])/8755680 + 
       (179846695057*Pi^2*mzv[5]^2)/2403520 + (72085*ln2^3*Pi^2*mzv[7])/3 - 
       (1319827021*ln2*Pi^2*mzv[2]*mzv[7])/40936 + 
       (3168900605519*Pi^2*mzv[3]*mzv[7])/24515904 + 
       (3078265*ln2*Pi^2*mzv[9])/344 - (91401792*Pi^2*mzv[-9, 1])/1073 - 
       18432*ln2^2*Pi^2*mzv[-7, 1] - (26784*Pi^2*mzv[2]*mzv[-7, 1])/17 - 
       2048*ln2^4*Pi^2*mzv[-5, 1] - 4416*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + 
       (13086204*Pi^2*mzv[2]^2*mzv[-5, 1])/5365 + 
       (272000*ln2*Pi^2*mzv[3]*mzv[-5, 1])/43 - (4096*ln2^6*Pi^2*mzv[-3, 1])/
        45 + (1792*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
       (57152*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
       (491908*Pi^2*mzv[2]^3*mzv[-3, 1])/35 + 
       (17152*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/9 - 
       (10528*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 - 
       (12506*Pi^2*mzv[3]^2*mzv[-3, 1])/9 + 
       (33608*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 - (8513*ln2^2*Pi^2*mzv[5, 3])/5 - 
       (1589341013*Pi^2*mzv[2]*mzv[5, 3])/729640 - (125942207*Pi^2*mzv[7, 3])/
        480704 - (238080*ln2*Pi^2*mzv[-7, 1, 1])/43 + 
       (59328*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
       (2505216*Pi^2*mzv[3]*mzv[-5, 1, 1])/18241 + 
       (25088*ln2*Pi^2*mzv[-5, 1, 3])/43 + (15872*ln2*Pi^2*mzv[-5, 3, 1])/
        43 - 3072*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1] - 14400*ln2*Pi^2*mzv[2]^2*
        mzv[-3, 1, 1] + 3720*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1] - 
       (21312*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
       (3136*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 + (4999680*Pi^2*mzv[-7, 1, 1, 1])/
        1073 - (29664*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 + 
       (1387008*Pi^2*mzv[-5, 1, 1, 3])/1073 - (526848*Pi^2*mzv[-5, 1, 3, 1])/
        1073 - (333312*Pi^2*mzv[-5, 3, 1, 1])/1073 + 4608*ln2^2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1] + 7200*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1] + 
       (10656*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 
       (87808*Pi^2*mzv[-3, 3, 3, 1])/1073 - 4608*ln2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1, 1] + 2304*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1]))/149 - 
    (140673024000*Pi^2*mzv[-3, 1, 3, 1, 1, 1])/149 - 
    (10377216000*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/149 + 
    (225*((1024*ln2^6*Pi^2*mzv[2]^2)/5 + (1043968*ln2^4*Pi^2*mzv[2]^3)/35 + 
       (7581039264*ln2^2*Pi^2*mzv[2]^4)/2125 + 
       (2541681763810839224*Pi^2*mzv[2]^5)/25808734875 + 
       (7168*ln2^5*Pi^2*mzv[2]*mzv[3])/5 + (53263104*ln2^3*Pi^2*mzv[2]^2*
         mzv[3])/85 + (18849283648*ln2*Pi^2*mzv[2]^3*mzv[3])/25585 - 
       (67840*ln2^4*Pi^2*mzv[3]^2)/3 - (126533120*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
        17 + (9862647388856*Pi^2*mzv[2]^2*mzv[3]^2)/638435 + 
       (648098816*ln2*Pi^2*mzv[3]^3)/2193 - (7936*ln2^5*Pi^2*mzv[5])/3 - 
       (26944640*ln2^3*Pi^2*mzv[2]*mzv[5])/51 - 
       (26179052160*ln2*Pi^2*mzv[2]^2*mzv[5])/731 - 
       (172660576*ln2^2*Pi^2*mzv[3]*mzv[5])/51 - 
       (65531058895384*Pi^2*mzv[2]*mzv[3]*mzv[5])/273615 - 
       (221001158304121*Pi^2*mzv[5]^2)/893809 - (14873888*ln2^3*Pi^2*mzv[7])/
        17 + (2537931624*ln2*Pi^2*mzv[2]*mzv[7])/731 - 
       (48075077678154*Pi^2*mzv[3]*mzv[7])/127687 + 
       (673767830798*ln2*Pi^2*mzv[9])/6579 + 
       (134708753977856*Pi^2*mzv[-9, 1])/383061 + 
       (129005568*ln2^2*Pi^2*mzv[-7, 1])/17 + 
       (1480659456*Pi^2*mzv[2]*mzv[-7, 1])/17 + 20480*ln2^4*Pi^2*mzv[-5, 1] + 
       13498368*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + 
       (51609646182912*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 - 
       (999310336*ln2*Pi^2*mzv[3]*mzv[-5, 1])/731 - 32768*ln2^4*Pi^2*mzv[2]*
        mzv[-3, 1] - (5738496*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
       (33357312*Pi^2*mzv[2]^3*mzv[-3, 1])/7 + 32768*ln2^3*Pi^2*mzv[3]*
        mzv[-3, 1] - 772096*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 
       134656*Pi^2*mzv[3]^2*mzv[-3, 1] + 95232*ln2*Pi^2*mzv[5]*mzv[-3, 1] + 
       344064*Pi^2*mzv[-5, 1]*mzv[-3, 1] + 98304*ln2^2*Pi^2*mzv[-3, 1]^2 + 
       466944*Pi^2*mzv[2]*mzv[-3, 1]^2 - (41200096*ln2^2*Pi^2*mzv[5, 3])/85 - 
       (5146734899144*Pi^2*mzv[2]*mzv[5, 3])/91205 - 
       (11567622861139*Pi^2*mzv[7, 3])/893809 + 
       (23707545600*ln2*Pi^2*mzv[-7, 1, 1])/731 - 
       (5062656*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
       (182194176*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
       (2748813708288*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 + 
       (3244683264*ln2*Pi^2*mzv[-5, 1, 3])/731 + 
       (767459328*ln2*Pi^2*mzv[-5, 3, 1])/731 - 688128*ln2^3*Pi^2*mzv[2]*
        mzv[-3, 1, 1] - (63479808*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 
       638976*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 3477504*Pi^2*mzv[2]*mzv[3]*
        mzv[-3, 1, 1] + 1738752*Pi^2*mzv[5]*mzv[-3, 1, 1] + 
       786432*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] + 
       393216*Pi^2*mzv[-3, 1, 1]^2 + (1540096*ln2^3*Pi^2*mzv[-3, 3, 1])/17 + 
       (292552704*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
       (22749184*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 + 
       (265526599680*Pi^2*mzv[-7, 1, 1, 1])/7511 - 
       (45563904*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 + 
       (883568640*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
       (2194207617024*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
       (361964027904*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
       (929456738304*Pi^2*mzv[-5, 3, 1, 1])/127687 - 9535488*ln2^2*Pi^2*
        mzv[2]*mzv[-3, 1, 1, 1] - (297689088*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/
        5 + 5210112*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 
       1572864*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1, 1] + 
       (13860864*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
       (1191100416*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
       (65856258048*Pi^2*mzv[-3, 3, 3, 1])/18241 - 
       (289898496*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 83165184*ln2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1, 1] + 18382848*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] - 
       393216*ln2*Pi^2*mzv[-3, 1, 3, 1, 1] + 
       (85917696*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
       (869695488*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 - 351731712*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1, 1, 1] - 1179648*Pi^2*mzv[-3, 1, 3, 1, 1, 1] + 
       (257753088*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17))/149 + 
    (90685440000*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/149 + 
    (60427468800*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1])/149 - 
    (175*((4194304*ln2^10*Pi^2)/14175 + (3407872*ln2^8*Pi^2*mzv[2])/315 + 
       (5062656*ln2^6*Pi^2*mzv[2]^2)/25 + (293083136*ln2^4*Pi^2*mzv[2]^3)/
        105 + (114395559424*ln2^2*Pi^2*mzv[2]^4)/14875 + 
       (424726345687619379456*Pi^2*mzv[2]^5)/8602911625 - 
       (33062912*ln2^7*Pi^2*mzv[3])/945 - (6127616*ln2^5*Pi^2*mzv[2]*mzv[3])/
        45 - (34013184*ln2^3*Pi^2*mzv[2]^2*mzv[3])/85 + 
       (144192955119872*ln2*Pi^2*mzv[2]^3*mzv[3])/76755 - 
       (39222272*ln2^4*Pi^2*mzv[3]^2)/27 + (20271070720*ln2^2*Pi^2*mzv[2]*
         mzv[3]^2)/153 - (10038314304611328*Pi^2*mzv[2]^2*mzv[3]^2)/638435 - 
       (60244374984704*ln2*Pi^2*mzv[3]^3)/59211 - 
       (99733504*ln2^5*Pi^2*mzv[5])/75 - (7155801088*ln2^3*Pi^2*mzv[2]*
         mzv[5])/255 + (40638347967744*ln2*Pi^2*mzv[2]^2*mzv[5])/18275 - 
       (55173521408*ln2^2*Pi^2*mzv[3]*mzv[5])/255 - 
       (3165743362023392*Pi^2*mzv[2]*mzv[3]*mzv[5])/54723 - 
       (3065227800572749888*Pi^2*mzv[5]^2)/22345225 + 
       (20530114816*ln2^3*Pi^2*mzv[7])/357 + (26096474915584*ln2*Pi^2*mzv[2]*
         mzv[7])/5117 - (84307107091782560*Pi^2*mzv[3]*mzv[7])/383061 - 
       (145652516089600*ln2*Pi^2*mzv[9])/6579 + 
       (55774945624670208*Pi^2*mzv[-9, 1])/127687 - 
       (4883595264*ln2^2*Pi^2*mzv[-7, 1])/17 - 
       (16942215168*Pi^2*mzv[2]*mzv[-7, 1])/17 + 8060928*ln2^4*Pi^2*
        mzv[-5, 1] + 200097792*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] - 
       (231075192213504*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 + 
       (655067332608*ln2*Pi^2*mzv[3]*mzv[-5, 1])/731 - 
       (131072*ln2^6*Pi^2*mzv[-3, 1])/5 - 1572864*ln2^4*Pi^2*mzv[2]*
        mzv[-3, 1] - (157925376*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
       (586100736*Pi^2*mzv[2]^3*mzv[-3, 1])/5 - 6160384*ln2^3*Pi^2*mzv[3]*
        mzv[-3, 1] - 75251712*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] - 
       37187584*Pi^2*mzv[3]^2*mzv[-3, 1] - (508796928*ln2*Pi^2*mzv[5]*
         mzv[-3, 1])/5 - (5439564288*ln2^2*Pi^2*mzv[5, 3])/85 - 
       (588414074407488*Pi^2*mzv[2]*mzv[5, 3])/91205 - 
       (4958593459246872*Pi^2*mzv[7, 3])/893809 - 
       (3760488087552*ln2*Pi^2*mzv[-7, 1, 1])/731 + 
       (533200896*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
       (6087868416*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
       (759530305290240*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 + 
       (484755111936*ln2*Pi^2*mzv[-5, 1, 3])/731 + 
       (166701367296*ln2*Pi^2*mzv[-5, 3, 1])/731 - 
       (2359296*ln2^5*Pi^2*mzv[-3, 1, 1])/5 - 18874368*ln2^3*Pi^2*mzv[2]*
        mzv[-3, 1, 1] - (947552256*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
       55443456*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 225755136*Pi^2*mzv[2]*
        mzv[3]*mzv[-3, 1, 1] - (1526390784*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 + 
       (185204736*ln2^3*Pi^2*mzv[-3, 3, 1])/17 + 
       (2387017728*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
       (2422996992*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 - 
       (342964115767296*Pi^2*mzv[-7, 1, 1, 1])/7511 + 
       (4798808064*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 + 
       (18263605248*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
       (1070785100316672*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
       (94393610993664*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
       (344675843702784*Pi^2*mzv[-5, 3, 1, 1])/127687 - 
       7077888*ln2^4*Pi^2*mzv[-3, 1, 1, 1] - 169869312*ln2^2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1] - (2842656768*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 - 
       332660736*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 
       (1666842624*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
       (7161053184*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
       (15732268498944*Pi^2*mzv[-3, 3, 3, 1])/18241 + 
       (28792848384*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 
       84934656*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1] - 1019215872*ln2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1, 1] - 997982208*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] + 
       (10001055744*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 
       (86378545152*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 - 
       764411904*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] - 3057647616*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1, 1, 1] + (30003167232*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/
        17 - 4586471424*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1] - 
       13759414272*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]))/1192 + 
    (38400*((3368*ln2^6*Pi^2*mzv[2]^2)/75 + (15237*ln2^4*Pi^2*mzv[2]^3)/7 - 
       (8720579809*ln2^2*Pi^2*mzv[2]^4)/59500 + 
       (4061990515509711041*Pi^2*mzv[2]^5)/275293172000 + 
       (48*ln2^7*Pi^2*mzv[3])/7 - 192*ln2^5*Pi^2*mzv[2]*mzv[3] - 
       (18329656*ln2^3*Pi^2*mzv[2]^2*mzv[3])/255 + 
       (20330645649*ln2*Pi^2*mzv[2]^3*mzv[3])/14620 - 
       (8819*ln2^4*Pi^2*mzv[3]^2)/2 + (10870603*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
        34 - (217700783957243*Pi^2*mzv[2]^2*mzv[3]^2)/30644880 - 
       (139870449*ln2*Pi^2*mzv[3]^3)/344 + 1262*ln2^5*Pi^2*mzv[5] - 
       (294505*ln2^3*Pi^2*mzv[2]*mzv[5])/34 + 
       (353993861301*ln2*Pi^2*mzv[2]^2*mzv[5])/146200 + 
       (98239437*ln2^2*Pi^2*mzv[3]*mzv[5])/340 - 
       (40144244577073*Pi^2*mzv[2]*mzv[3]*mzv[5])/2918560 - 
       (47384283439613409*Pi^2*mzv[5]^2)/1144075520 + 
       (38176083*ln2^3*Pi^2*mzv[7])/136 + (99656310315*ln2*Pi^2*mzv[2]*
         mzv[7])/23392 - (148901261863163*Pi^2*mzv[3]*mzv[7])/2334848 - 
       (166223583913*ln2*Pi^2*mzv[9])/8256 + (18438188674184*Pi^2*mzv[-9, 1])/
        127687 - (10295208*ln2^2*Pi^2*mzv[-7, 1])/17 - 
       (60001842*Pi^2*mzv[2]*mzv[-7, 1])/17 - 1248*ln2^4*Pi^2*mzv[-5, 1] - 
       830376*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] - 
       (504208125444*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 - 
       (52970696*ln2*Pi^2*mzv[3]*mzv[-5, 1])/43 - (64*ln2^6*Pi^2*mzv[-3, 1])/
        15 + 2304*ln2^4*Pi^2*mzv[2]*mzv[-3, 1] + 23928*ln2^2*Pi^2*mzv[2]^2*
        mzv[-3, 1] - (684783*Pi^2*mzv[2]^3*mzv[-3, 1])/7 + 
       (112960*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/3 + 228464*ln2*Pi^2*mzv[2]*
        mzv[3]*mzv[-3, 1] + (756220*Pi^2*mzv[3]^2*mzv[-3, 1])/3 - 
       (944412*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 - 786816*Pi^2*mzv[-5, 1]*
        mzv[-3, 1] + 50688*ln2^2*Pi^2*mzv[-3, 1]^2 + 50688*Pi^2*mzv[2]*
        mzv[-3, 1]^2 + (13901133*ln2^2*Pi^2*mzv[5, 3])/340 - 
       (631149000099*Pi^2*mzv[2]*mzv[5, 3])/1459280 - 
       (285428930279019*Pi^2*mzv[7, 3])/228815104 - 
       (146288496*ln2*Pi^2*mzv[-7, 1, 1])/43 + 
       (1889024*ln2^3*Pi^2*mzv[-5, 1, 1])/17 - 
       (4391184*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
       (348026539232*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 + 
       (34138752*ln2*Pi^2*mzv[-5, 1, 3])/43 + 
       (18554976*ln2*Pi^2*mzv[-5, 3, 1])/43 - (384*ln2^5*Pi^2*mzv[-3, 1, 1])/
        5 + 49664*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1] + 141936*ln2*Pi^2*mzv[2]^2*
        mzv[-3, 1, 1] + 249792*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] + 
       433268*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1] - 
       (3118716*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 + 488448*ln2*Pi^2*mzv[-3, 1]*
        mzv[-3, 1, 1] - 440064*Pi^2*mzv[-3, 1, 1]^2 - 
       (328256*ln2^3*Pi^2*mzv[-3, 3, 1])/17 - 
       (18243264*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
       (15159120*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 - 
       (121554154416*Pi^2*mzv[-7, 1, 1, 1])/7511 + 
       (4369152*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
       (42531072*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
       (299901007776*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
       (34120975968*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
       (143265459840*Pi^2*mzv[-5, 3, 1, 1])/127687 - 
       1152*ln2^4*Pi^2*mzv[-3, 1, 1, 1] + 572160*ln2^2*Pi^2*mzv[2]*
        mzv[-3, 1, 1, 1] + (1807008*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 + 
       1384320*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 1469952*Pi^2*mzv[-3, 1]*
        mzv[-3, 1, 1, 1] - (674880*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
       (68048496*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
       (9113802480*Pi^2*mzv[-3, 3, 3, 1])/18241 - 929280*ln2*Pi^2*
        mzv[-5, 1, 1, 1, 1] - 13824*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1] + 
       4604160*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 4609536*Pi^2*mzv[3]*
        mzv[-3, 1, 1, 1, 1] - 829440*ln2*Pi^2*mzv[-3, 1, 3, 1, 1] + 
       214656*ln2*Pi^2*mzv[-3, 3, 1, 1, 1] + 
       (5604864*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 - 124416*ln2^2*Pi^2*
        mzv[-3, 1, 1, 1, 1, 1] + 18473856*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 
         1] - 884736*Pi^2*mzv[-3, 1, 3, 1, 1, 1] + 
       (3507072*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 - 746496*ln2*Pi^2*
        mzv[-3, 1, 1, 1, 1, 1, 1] - 2239488*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 
         1]))/149 - (57600*((-2384*ln2^6*Pi^2*mzv[2]^2)/225 - 
       (76162*ln2^4*Pi^2*mzv[2]^3)/105 - (94044907*ln2^2*Pi^2*mzv[2]^4)/
        29750 - (1292586319055356*Pi^2*mzv[2]^5)/232511125 - 
       (4384*ln2^7*Pi^2*mzv[3])/63 - (4096*ln2^5*Pi^2*mzv[2]*mzv[3])/5 - 
       (6044048*ln2^3*Pi^2*mzv[2]^2*mzv[3])/765 - 
       (30254555437*ln2*Pi^2*mzv[2]^3*mzv[3])/153510 + 
       (47273*ln2^4*Pi^2*mzv[3]^2)/9 - (247413*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
        17 + (2195005634383*Pi^2*mzv[2]^2*mzv[3]^2)/1242360 + 
       (1064996371*ln2*Pi^2*mzv[3]^3)/26316 - (49804*ln2^5*Pi^2*mzv[5])/15 - 
       (664439*ln2^3*Pi^2*mzv[2]*mzv[5])/51 - 
       (60178300453*ln2*Pi^2*mzv[2]^2*mzv[5])/219300 + 
       (72705163*ln2^2*Pi^2*mzv[3]*mzv[5])/510 + 
       (153705056851*Pi^2*mzv[2]*mzv[3]*mzv[5])/23664 + 
       (48321006929317*Pi^2*mzv[5]^2)/3092096 - (3845225*ln2^3*Pi^2*mzv[7])/
        68 - (2508788745*ln2*Pi^2*mzv[2]*mzv[7])/11696 + 
       (5512852377255*Pi^2*mzv[3]*mzv[7])/220864 + 
       (101063724311*ln2*Pi^2*mzv[9])/70176 - (169954235856*Pi^2*mzv[-9, 1])/
        3451 + (529904*ln2^2*Pi^2*mzv[-7, 1])/17 + 
       (4337708*Pi^2*mzv[2]*mzv[-7, 1])/17 - (2624*ln2^4*Pi^2*mzv[-5, 1])/3 + 
       15728*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] + (1615287312*Pi^2*mzv[2]^2*
         mzv[-5, 1])/17255 - (197514800*ln2*Pi^2*mzv[3]*mzv[-5, 1])/2193 + 
       (128*ln2^6*Pi^2*mzv[-3, 1])/45 + (8192*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/
        3 + (154032*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
       (1363994*Pi^2*mzv[2]^3*mzv[-3, 1])/35 + 
       (49024*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/9 + 
       (85600*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 + 
       (175972*Pi^2*mzv[3]^2*mzv[-3, 1])/9 + 
       (17128*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 - 62976*Pi^2*mzv[-5, 1]*
        mzv[-3, 1] + 6144*ln2^2*Pi^2*mzv[-3, 1]^2 + 6144*Pi^2*mzv[2]*
        mzv[-3, 1]^2 - (355251*ln2^2*Pi^2*mzv[5, 3])/170 + 
       (3552981291*Pi^2*mzv[2]*mzv[5, 3])/4930 + 
       (1883310775935*Pi^2*mzv[7, 3])/3092096 + 
       (448005280*ln2*Pi^2*mzv[-7, 1, 1])/731 + 
       (171520*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
       (249312*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
       (2057134528*Pi^2*mzv[3]*mzv[-5, 1, 1])/3451 - 
       (18937856*ln2*Pi^2*mzv[-5, 1, 3])/2193 + 
       (10341952*ln2*Pi^2*mzv[-5, 3, 1])/2193 + 
       (256*ln2^5*Pi^2*mzv[-3, 1, 1])/5 - 3072*ln2^3*Pi^2*mzv[2]*
        mzv[-3, 1, 1] + (33504*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 
       27520*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] + 79848*Pi^2*mzv[2]*mzv[3]*
        mzv[-3, 1, 1] + (108504*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 + 
       36864*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] - 27648*Pi^2*mzv[-3, 1, 1]^2 - 
       (174976*ln2^3*Pi^2*mzv[-3, 3, 1])/51 - 
       (516736*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
       (610880*Pi^2*mzv[3]*mzv[-3, 3, 1])/51 + 
       (1037065248*Pi^2*mzv[-7, 1, 1, 1])/203 - 
       (520704*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
       (2092608*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 + 
       (3287734848*Pi^2*mzv[-5, 1, 1, 3])/3451 - 
       (284826048*Pi^2*mzv[-5, 1, 3, 1])/493 - 
       (1046256000*Pi^2*mzv[-5, 3, 1, 1])/3451 + 768*ln2^4*Pi^2*
        mzv[-3, 1, 1, 1] + 26112*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
       88896*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1] + 100608*ln2*Pi^2*mzv[3]*
        mzv[-3, 1, 1, 1] + 55296*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1, 1] - 
       (180864*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
       (705504*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 
       (49805856*Pi^2*mzv[-3, 3, 3, 1])/493 - 
       (6220800*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 9216*ln2^3*Pi^2*
        mzv[-3, 1, 1, 1, 1] + 102912*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
       205056*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] - 73728*ln2*Pi^2*
        mzv[-3, 1, 3, 1, 1] - (569088*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
       (9372672*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 + 82944*ln2^2*Pi^2*
        mzv[-3, 1, 1, 1, 1, 1] + 335616*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1] - 
       (3255552*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 + 497664*ln2*Pi^2*
        mzv[-3, 1, 1, 1, 1, 1, 1] + 1492992*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 
         1]))/149}, 2, 13, 1], SeriesData[ep, 0, 
  {(-3*Pi^2*mzv[3])/32, (-31*Pi^2*mzv[2]^2)/80 + (15*ln2*Pi^2*mzv[3])/8 - 
    (3*Pi^2*mzv[-3, 1])/2, -2*ln2^3*Pi^2*mzv[2] + (27*ln2*Pi^2*mzv[2]^2)/8 + 
    (23*ln2^2*Pi^2*mzv[3])/4 - (177*Pi^2*mzv[2]*mzv[3])/16 + 
    (169*Pi^2*mzv[5])/64 + 2*ln2*Pi^2*mzv[-3, 1] + 14*Pi^2*mzv[-3, 1, 1], 
   -30*ln2^4*Pi^2*mzv[2] + 67*ln2^2*Pi^2*mzv[2]^2 + 
    (5497*Pi^2*mzv[2]^3)/280 + 69*ln2^3*Pi^2*mzv[3] + 
    (295*ln2*Pi^2*mzv[2]*mzv[3])/4 - (3101*Pi^2*mzv[3]^2)/32 - 
    (535*ln2*Pi^2*mzv[5])/4 + 402*Pi^2*mzv[-5, 1] - 
    92*ln2^2*Pi^2*mzv[-3, 1] - 10*Pi^2*mzv[2]*mzv[-3, 1] - 
    200*ln2*Pi^2*mzv[-3, 1, 1] - 312*Pi^2*mzv[-3, 1, 1, 1], 
   -232*ln2^5*Pi^2*mzv[2] + (2158*ln2^3*Pi^2*mzv[2]^2)/5 + 
    (109547*ln2*Pi^2*mzv[2]^3)/140 + (1457*ln2^4*Pi^2*mzv[3])/3 + 
    256*ln2^2*Pi^2*mzv[2]*mzv[3] + (4788833*Pi^2*mzv[2]^2*mzv[3])/4080 - 
    (8853*ln2*Pi^2*mzv[3]^2)/8 - (9833*ln2^2*Pi^2*mzv[5])/4 + 
    (117805*Pi^2*mzv[2]*mzv[5])/136 - (7378195*Pi^2*mzv[7])/1088 + 
    3736*ln2*Pi^2*mzv[-5, 1] - (2384*ln2^3*Pi^2*mzv[-3, 1])/3 + 
    104*ln2*Pi^2*mzv[2]*mzv[-3, 1] - 638*Pi^2*mzv[3]*mzv[-3, 1] - 
    (48976*Pi^2*mzv[-5, 1, 1])/17 - 1648*ln2^2*Pi^2*mzv[-3, 1, 1] + 
    52*Pi^2*mzv[2]*mzv[-3, 1, 1] + (9636*Pi^2*mzv[-3, 3, 1])/17 - 
    1696*ln2*Pi^2*mzv[-3, 1, 1, 1] + 800*Pi^2*mzv[-3, 1, 1, 1, 1], 
   -1232*ln2^6*Pi^2*mzv[2] + (27818*ln2^4*Pi^2*mzv[2]^2)/15 + 
    (132929*ln2^2*Pi^2*mzv[2]^3)/10 - (2748469957*Pi^2*mzv[2]^4)/357000 + 
    2724*ln2^5*Pi^2*mzv[3] + (9028*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - 
    (63031*ln2*Pi^2*mzv[2]^2*mzv[3])/10 - (227975*ln2^2*Pi^2*mzv[3]^2)/12 + 
    (1119431*Pi^2*mzv[2]*mzv[3]^2)/34 - (57035*ln2^3*Pi^2*mzv[5])/3 + 
    (7487*ln2*Pi^2*mzv[2]*mzv[5])/8 - (14678941*Pi^2*mzv[3]*mzv[5])/1020 + 
    (191215*ln2*Pi^2*mzv[7])/32 - (645418*Pi^2*mzv[-7, 1])/17 + 
    54896*ln2^2*Pi^2*mzv[-5, 1] - 35748*Pi^2*mzv[2]*mzv[-5, 1] - 
    (16688*ln2^4*Pi^2*mzv[-3, 1])/3 + 3424*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 
    (256*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - (8720*ln2*Pi^2*mzv[3]*mzv[-3, 1])/3 - 
    1616*Pi^2*mzv[-3, 1]^2 - (1015073*Pi^2*mzv[5, 3])/170 + 
    4928*ln2*Pi^2*mzv[-5, 1, 1] - (47680*ln2^3*Pi^2*mzv[-3, 1, 1])/3 + 
    14176*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] - (10376*Pi^2*mzv[3]*mzv[-3, 1, 1])/
     3 + 12496*ln2*Pi^2*mzv[-3, 3, 1] + (475584*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    34496*ln2^2*Pi^2*mzv[-3, 1, 1, 1] + 25040*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
    (135344*Pi^2*mzv[-3, 3, 1, 1])/17 - 55424*ln2*Pi^2*mzv[-3, 1, 1, 1, 1] - 
    61824*Pi^2*mzv[-3, 1, 1, 1, 1, 1], (-75712*ln2^7*Pi^2*mzv[2])/15 + 
    (22408*ln2^5*Pi^2*mzv[2]^2)/5 + (1557826*ln2^3*Pi^2*mzv[2]^3)/15 + 
    (29091225847*ln2*Pi^2*mzv[2]^4)/178500 + (541384*ln2^6*Pi^2*mzv[3])/45 + 
    (66196*ln2^4*Pi^2*mzv[2]*mzv[3])/3 + (843716*ln2^2*Pi^2*mzv[2]^2*mzv[3])/
     255 - (46900720903*Pi^2*mzv[2]^3*mzv[3])/307020 - 
    (472159*ln2^3*Pi^2*mzv[3]^2)/3 - (14486797*ln2*Pi^2*mzv[2]*mzv[3]^2)/
     102 - (736170569*Pi^2*mzv[3]^3)/35088 - (335273*ln2^4*Pi^2*mzv[5])/3 - 
    (10161089*ln2^2*Pi^2*mzv[2]*mzv[5])/68 - 
    (339344154803*Pi^2*mzv[2]^2*mzv[5])/877200 - 
    (110278375*ln2*Pi^2*mzv[3]*mzv[5])/204 - (20976441*ln2^2*Pi^2*mzv[7])/
     272 - (23445987599*Pi^2*mzv[2]*mzv[7])/46784 + 
    (745362692497*Pi^2*mzv[9])/280704 + (7398984*ln2*Pi^2*mzv[-7, 1])/17 + 
    (1295168*ln2^3*Pi^2*mzv[-5, 1])/3 + 523288*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (223315476*Pi^2*mzv[3]*mzv[-5, 1])/731 - (431936*ln2^5*Pi^2*mzv[-3, 1])/
     15 + (34048*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/3 + 
    (78776*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    (85216*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/3 - 
    (123374*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 + (7636*Pi^2*mzv[5]*mzv[-3, 1])/
     5 - 31360*ln2*Pi^2*mzv[-3, 1]^2 - (41040083*ln2*Pi^2*mzv[5, 3])/340 + 
    (384118248*Pi^2*mzv[-7, 1, 1])/731 + (22400*ln2^2*Pi^2*mzv[-5, 1, 1])/
     17 + (541808*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (95471152*Pi^2*mzv[-5, 1, 3])/2193 - (107685472*Pi^2*mzv[-5, 3, 1])/
     2193 - (298432*ln2^4*Pi^2*mzv[-3, 1, 1])/3 + 2432*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + (40496*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    (429952*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1])/3 - 88960*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1] + (2421600*ln2^2*Pi^2*mzv[-3, 3, 1])/17 + 
    (4180824*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (625408*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (812288*ln2^3*Pi^2*mzv[-3, 1, 1, 1])/3 - 313216*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - 271328*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 
    (3143744*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    (1494272*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 536320*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1] - 985664*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
    141056*Pi^2*mzv[-3, 1, 3, 1, 1] + (1073600*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
    629248*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] - 
    134656*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1], -16992*ln2^8*Pi^2*mzv[2] + 
    (34960*ln2^6*Pi^2*mzv[2]^2)/9 + (9127534*ln2^4*Pi^2*mzv[2]^3)/15 + 
    (7702508341*ln2^2*Pi^2*mzv[2]^4)/12750 + 
    (205810771619225053*Pi^2*mzv[2]^5)/2752931720 + 
    (1540576*ln2^7*Pi^2*mzv[3])/35 + (355184*ln2^5*Pi^2*mzv[2]*mzv[3])/3 - 
    (92204632*ln2^3*Pi^2*mzv[2]^2*mzv[3])/255 + 
    (1186221922381*ln2*Pi^2*mzv[2]^3*mzv[3])/153510 - 
    (8825003*ln2^4*Pi^2*mzv[3]^2)/9 + (85043506*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/
     51 - (627547062418247*Pi^2*mzv[2]^2*mzv[3]^2)/22983660 - 
    (24790379971*ln2*Pi^2*mzv[3]^3)/8772 - (1527148*ln2^5*Pi^2*mzv[5])/3 - 
    (345879427*ln2^3*Pi^2*mzv[2]*mzv[5])/255 + 
    (496160516009*ln2*Pi^2*mzv[2]^2*mzv[5])/43860 - 
    (2029313561*ln2^2*Pi^2*mzv[3]*mzv[5])/510 - 
    (345525156333131*Pi^2*mzv[2]*mzv[3]*mzv[5])/4377840 - 
    (121584847209148133*Pi^2*mzv[5]^2)/572037760 + 
    (222685961*ln2^3*Pi^2*mzv[7])/204 + (165659651699*ln2*Pi^2*mzv[2]*mzv[7])/
     11696 - (8159827647860011*Pi^2*mzv[3]*mzv[7])/24515904 - 
    (19556853477499*ln2*Pi^2*mzv[9])/210528 + 
    (86513556574656*Pi^2*mzv[-9, 1])/127687 - 
    (11748432*ln2^2*Pi^2*mzv[-7, 1])/17 - (103499988*Pi^2*mzv[2]*mzv[-7, 1])/
     17 + (7772864*ln2^4*Pi^2*mzv[-5, 1])/3 - 736336*ln2^2*Pi^2*mzv[2]*
     mzv[-5, 1] - (1469598972112*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 - 
    (2523698672*ln2*Pi^2*mzv[3]*mzv[-5, 1])/2193 - 
    (5448064*ln2^6*Pi^2*mzv[-3, 1])/45 + 
    (163840*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/3 + 199728*ln2^2*Pi^2*mzv[2]^2*
     mzv[-3, 1] + (1222926*Pi^2*mzv[2]^3*mzv[-3, 1])/35 + 
    (5504*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/9 - 
    (794048*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/3 - 
    77010*Pi^2*mzv[3]^2*mzv[-3, 1] - (2766648*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 + 
    392320*Pi^2*mzv[-5, 1]*mzv[-3, 1] - 51712*ln2^2*Pi^2*mzv[-3, 1]^2 - 
    4352*Pi^2*mzv[2]*mzv[-3, 1]^2 - (214200643*ln2^2*Pi^2*mzv[5, 3])/170 - 
    (1038313000113*Pi^2*mzv[2]*mzv[5, 3])/145928 - 
    (907762761240215*Pi^2*mzv[7, 3])/114407552 - 
    (13531941984*ln2*Pi^2*mzv[-7, 1, 1])/731 + 
    (37147136*ln2^3*Pi^2*mzv[-5, 1, 1])/51 - 
    (37365536*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (3724205725888*Pi^2*mzv[3]*mzv[-5, 1, 1])/383061 + 
    (7241110400*ln2*Pi^2*mzv[-5, 1, 3])/2193 + 
    (2626481600*ln2*Pi^2*mzv[-5, 3, 1])/2193 - 
    (1488128*ln2^5*Pi^2*mzv[-3, 1, 1])/3 + 
    (644096*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/3 + 
    (1842144*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 + 
    (144256*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1])/3 - 
    (855928*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/3 - 
    (3353536*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 + 467968*ln2*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1] - 78592*Pi^2*mzv[-3, 1, 1]^2 + 
    (52544128*ln2^3*Pi^2*mzv[-3, 3, 1])/51 - 
    (32208640*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (28985360*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 - 
    (516576528928*Pi^2*mzv[-7, 1, 1, 1])/7511 + 
    (36967936*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (83107200*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (1631600833024*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
    (155119702784*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
    (595176230720*Pi^2*mzv[-5, 3, 1, 1])/127687 - 
    (5053184*ln2^4*Pi^2*mzv[-3, 1, 1, 1])/3 + 985600*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] + (2483584*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 + 
    (6184960*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/3 + 
    1336832*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1, 1] + 
    (33171328*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (128343328*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
    (34058134240*Pi^2*mzv[-3, 3, 3, 1])/18241 + 
    (52016128*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 
    (13714432*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1])/3 + 10137088*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] + (19715200*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/3 - 
    641024*ln2*Pi^2*mzv[-3, 1, 3, 1, 1] + 
    (45679872*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 
    (40061952*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 - 9423872*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1, 1] + 34976000*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1] - 
    1769472*Pi^2*mzv[-3, 1, 3, 1, 1, 1] + 
    (37091072*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 - 13813760*ln2*Pi^2*
     mzv[-3, 1, 1, 1, 1, 1, 1] - 12736512*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]}, 
  5, 13, 1], SeriesData[ep, 0, {(-3*Pi^2*mzv[3])/32, 
   (-51*Pi^2*mzv[2]^2)/640 + (9*ln2*Pi^2*mzv[3])/16 - (3*Pi^2*mzv[-3, 1])/4, 
   (3*ln2*Pi^2*mzv[2]^2)/20 - (3*ln2^2*Pi^2*mzv[3])/8 - 
    (213*Pi^2*mzv[2]*mzv[3])/32 + (93*Pi^2*mzv[5])/32 + 
    3*ln2*Pi^2*mzv[-3, 1] + 9*Pi^2*mzv[-3, 1, 1], 
   (12*ln2^2*Pi^2*mzv[2]^2)/5 + (6165*Pi^2*mzv[2]^3)/448 + 
    (5*ln2^3*Pi^2*mzv[3])/2 + (195*ln2*Pi^2*mzv[2]*mzv[3])/8 - 
    (217*Pi^2*mzv[3]^2)/4 + 30*ln2*Pi^2*mzv[5] + 108*Pi^2*mzv[-5, 1] - 
    6*ln2^2*Pi^2*mzv[-3, 1] - 9*Pi^2*mzv[2]*mzv[-3, 1] - 
    36*ln2*Pi^2*mzv[-3, 1, 1] - 108*Pi^2*mzv[-3, 1, 1, 1], 
   -5*ln2^3*Pi^2*mzv[2]^2 + (1191*ln2*Pi^2*mzv[2]^3)/140 + 
    (3*ln2^4*Pi^2*mzv[3])/2 - 21*ln2^2*Pi^2*mzv[2]*mzv[3] + 
    (36763*Pi^2*mzv[2]^2*mzv[3])/2720 - (1221*ln2*Pi^2*mzv[3]^2)/16 + 
    (387*ln2^2*Pi^2*mzv[5])/8 - (472953*Pi^2*mzv[2]*mzv[5])/1088 + 
    (343869*Pi^2*mzv[7])/4352 - 372*ln2*Pi^2*mzv[-5, 1] + 
    8*ln2^3*Pi^2*mzv[-3, 1] - 96*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 
    229*Pi^2*mzv[3]*mzv[-3, 1] - (1032*Pi^2*mzv[-5, 1, 1])/17 + 
    72*ln2^2*Pi^2*mzv[-3, 1, 1] - 294*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    (3330*Pi^2*mzv[-3, 3, 1])/17 + 432*ln2*Pi^2*mzv[-3, 1, 1, 1] + 
    1296*Pi^2*mzv[-3, 1, 1, 1, 1], (97*ln2^4*Pi^2*mzv[2]^2)/5 + 
    (58041*ln2^2*Pi^2*mzv[2]^3)/140 - (642275993*Pi^2*mzv[2]^4)/136000 + 
    (26*ln2^5*Pi^2*mzv[3])/5 + 4*ln2^3*Pi^2*mzv[2]*mzv[3] - 
    (561749*ln2*Pi^2*mzv[2]^2*mzv[3])/85 - (8069*ln2^2*Pi^2*mzv[3]^2)/8 + 
    (6523993*Pi^2*mzv[2]*mzv[3]^2)/544 + (759*ln2^3*Pi^2*mzv[5])/2 - 
    (454185*ln2*Pi^2*mzv[2]*mzv[5])/272 + (15108629*Pi^2*mzv[3]*mzv[5])/
     2720 + (32529255*ln2*Pi^2*mzv[7])/1088 - (396243*Pi^2*mzv[-7, 1])/17 + 
    504*ln2^2*Pi^2*mzv[-5, 1] - 22896*Pi^2*mzv[2]*mzv[-5, 1] - 
    8*ln2^4*Pi^2*mzv[-3, 1] + 288*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 
    (1329*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 3248*ln2*Pi^2*mzv[3]*mzv[-3, 1] + 
    1584*Pi^2*mzv[-3, 1]^2 + (409623*Pi^2*mzv[5, 3])/1360 + 
    (201504*ln2*Pi^2*mzv[-5, 1, 1])/17 - 96*ln2^3*Pi^2*mzv[-3, 1, 1] + 
    3792*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 6960*Pi^2*mzv[3]*mzv[-3, 1, 1] - 
    (22296*ln2*Pi^2*mzv[-3, 3, 1])/17 + (209760*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    864*ln2^2*Pi^2*mzv[-3, 1, 1, 1] + 15288*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
    (4344*Pi^2*mzv[-3, 3, 1, 1])/17 - 5184*ln2*Pi^2*mzv[-3, 1, 1, 1, 1] - 
    15552*Pi^2*mzv[-3, 1, 1, 1, 1, 1], (-532*ln2^5*Pi^2*mzv[2]^2)/25 + 
    (4379*ln2^3*Pi^2*mzv[2]^3)/35 + (1371387779*ln2*Pi^2*mzv[2]^4)/29750 + 
    (76*ln2^6*Pi^2*mzv[3])/15 + 144*ln2^4*Pi^2*mzv[2]*mzv[3] + 
    (25037*ln2^2*Pi^2*mzv[2]^2*mzv[3])/17 - (7656760331*Pi^2*mzv[2]^3*mzv[3])/
     40936 - (10703*ln2^3*Pi^2*mzv[3]^2)/6 - 
    (4408501*ln2*Pi^2*mzv[2]*mzv[3]^2)/34 + (382970183*Pi^2*mzv[3]^3)/70176 + 
    (397*ln2^4*Pi^2*mzv[5])/2 - (2825037*ln2^2*Pi^2*mzv[2]*mzv[5])/136 - 
    (221883243269*Pi^2*mzv[2]^2*mzv[5])/584800 - 
    (31898291*ln2*Pi^2*mzv[3]*mzv[5])/680 + (16964247*ln2^2*Pi^2*mzv[7])/
     544 - (4013079141*Pi^2*mzv[2]*mzv[7])/23392 + 
    (430135125957*Pi^2*mzv[9])/187136 + (2772516*ln2*Pi^2*mzv[-7, 1])/17 - 
    32*ln2^3*Pi^2*mzv[-5, 1] + 202764*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (91291638*Pi^2*mzv[3]*mzv[-5, 1])/731 + (32*ln2^5*Pi^2*mzv[-3, 1])/5 - 
    1792*ln2^3*Pi^2*mzv[2]*mzv[-3, 1] + (15828*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/
     5 + 5072*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] + 20439*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] + (50523*Pi^2*mzv[5]*mzv[-3, 1])/5 + 
    3456*ln2*Pi^2*mzv[-3, 1]^2 + (1498473*ln2*Pi^2*mzv[5, 3])/680 + 
    (394293228*Pi^2*mzv[-7, 1, 1])/731 + (162240*ln2^2*Pi^2*mzv[-5, 1, 1])/
     17 + (1700520*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (16857872*Pi^2*mzv[-5, 1, 3])/731 - (11519912*Pi^2*mzv[-5, 3, 1])/731 + 
    96*ln2^4*Pi^2*mzv[-3, 1, 1] - 16320*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
    (32016*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 3744*ln2*Pi^2*mzv[3]*
     mzv[-3, 1, 1] - 12672*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] - 
    (38736*ln2^2*Pi^2*mzv[-3, 3, 1])/17 + (1990092*Pi^2*mzv[2]*mzv[-3, 3, 1])/
     17 - (1287552*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 
    1152*ln2^3*Pi^2*mzv[-3, 1, 1, 1] - 137280*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - 81600*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 
    (100896*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (2675328*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 10368*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1] - 554208*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
    6912*Pi^2*mzv[-3, 1, 3, 1, 1] + (17760*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 
    62208*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] + 
    186624*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1], (3368*ln2^6*Pi^2*mzv[2]^2)/75 + 
    (15237*ln2^4*Pi^2*mzv[2]^3)/7 - (8720579809*ln2^2*Pi^2*mzv[2]^4)/59500 + 
    (4061990515509711041*Pi^2*mzv[2]^5)/275293172000 + 
    (48*ln2^7*Pi^2*mzv[3])/7 - 192*ln2^5*Pi^2*mzv[2]*mzv[3] - 
    (18329656*ln2^3*Pi^2*mzv[2]^2*mzv[3])/255 + 
    (20330645649*ln2*Pi^2*mzv[2]^3*mzv[3])/14620 - 
    (8819*ln2^4*Pi^2*mzv[3]^2)/2 + (10870603*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/34 - 
    (217700783957243*Pi^2*mzv[2]^2*mzv[3]^2)/30644880 - 
    (139870449*ln2*Pi^2*mzv[3]^3)/344 + 1262*ln2^5*Pi^2*mzv[5] - 
    (294505*ln2^3*Pi^2*mzv[2]*mzv[5])/34 + 
    (353993861301*ln2*Pi^2*mzv[2]^2*mzv[5])/146200 + 
    (98239437*ln2^2*Pi^2*mzv[3]*mzv[5])/340 - 
    (40144244577073*Pi^2*mzv[2]*mzv[3]*mzv[5])/2918560 - 
    (47384283439613409*Pi^2*mzv[5]^2)/1144075520 + 
    (38176083*ln2^3*Pi^2*mzv[7])/136 + (99656310315*ln2*Pi^2*mzv[2]*mzv[7])/
     23392 - (148901261863163*Pi^2*mzv[3]*mzv[7])/2334848 - 
    (166223583913*ln2*Pi^2*mzv[9])/8256 + (18438188674184*Pi^2*mzv[-9, 1])/
     127687 - (10295208*ln2^2*Pi^2*mzv[-7, 1])/17 - 
    (60001842*Pi^2*mzv[2]*mzv[-7, 1])/17 - 1248*ln2^4*Pi^2*mzv[-5, 1] - 
    830376*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] - 
    (504208125444*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 - 
    (52970696*ln2*Pi^2*mzv[3]*mzv[-5, 1])/43 - (64*ln2^6*Pi^2*mzv[-3, 1])/
     15 + 2304*ln2^4*Pi^2*mzv[2]*mzv[-3, 1] + 23928*ln2^2*Pi^2*mzv[2]^2*
     mzv[-3, 1] - (684783*Pi^2*mzv[2]^3*mzv[-3, 1])/7 + 
    (112960*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/3 + 228464*ln2*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] + (756220*Pi^2*mzv[3]^2*mzv[-3, 1])/3 - 
    (944412*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 - 786816*Pi^2*mzv[-5, 1]*
     mzv[-3, 1] + 50688*ln2^2*Pi^2*mzv[-3, 1]^2 + 
    50688*Pi^2*mzv[2]*mzv[-3, 1]^2 + (13901133*ln2^2*Pi^2*mzv[5, 3])/340 - 
    (631149000099*Pi^2*mzv[2]*mzv[5, 3])/1459280 - 
    (285428930279019*Pi^2*mzv[7, 3])/228815104 - 
    (146288496*ln2*Pi^2*mzv[-7, 1, 1])/43 + 
    (1889024*ln2^3*Pi^2*mzv[-5, 1, 1])/17 - 
    (4391184*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (348026539232*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 + 
    (34138752*ln2*Pi^2*mzv[-5, 1, 3])/43 + (18554976*ln2*Pi^2*mzv[-5, 3, 1])/
     43 - (384*ln2^5*Pi^2*mzv[-3, 1, 1])/5 + 49664*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + 141936*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1] + 
    249792*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] + 433268*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1, 1] - (3118716*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 + 
    488448*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] - 440064*Pi^2*mzv[-3, 1, 1]^2 - 
    (328256*ln2^3*Pi^2*mzv[-3, 3, 1])/17 - 
    (18243264*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (15159120*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 - 
    (121554154416*Pi^2*mzv[-7, 1, 1, 1])/7511 + 
    (4369152*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (42531072*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (299901007776*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
    (34120975968*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
    (143265459840*Pi^2*mzv[-5, 3, 1, 1])/127687 - 
    1152*ln2^4*Pi^2*mzv[-3, 1, 1, 1] + 572160*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] + (1807008*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 + 
    1384320*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 1469952*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1, 1] - (674880*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (68048496*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
    (9113802480*Pi^2*mzv[-3, 3, 3, 1])/18241 - 
    929280*ln2*Pi^2*mzv[-5, 1, 1, 1, 1] - 13824*ln2^3*Pi^2*
     mzv[-3, 1, 1, 1, 1] + 4604160*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
    4609536*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] - 829440*ln2*Pi^2*
     mzv[-3, 1, 3, 1, 1] + 214656*ln2*Pi^2*mzv[-3, 3, 1, 1, 1] + 
    (5604864*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 - 124416*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1, 1] + 18473856*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1] - 
    884736*Pi^2*mzv[-3, 1, 3, 1, 1, 1] + 
    (3507072*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 - 
    746496*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1] - 
    2239488*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]}, 5, 13, 1], 
 SeriesData[ep, 0, {6*Pi^2*mzv[2], -96*ln2*Pi^2*mzv[2] + 120*Pi^2*mzv[3], 
   -384*ln2^2*Pi^2*mzv[2] + (2208*Pi^2*mzv[2]^2)/5 - 48*ln2*Pi^2*mzv[3] + 
    576*Pi^2*mzv[-3, 1], 3584*ln2^3*Pi^2*mzv[2] + 624*ln2*Pi^2*mzv[2]^2 - 
    8256*ln2^2*Pi^2*mzv[3] + 928*Pi^2*mzv[2]*mzv[3] - 2610*Pi^2*mzv[5] + 
    9216*ln2*Pi^2*mzv[-3, 1] + 4608*Pi^2*mzv[-3, 1, 1], 
   39424*ln2^4*Pi^2*mzv[2] + (115008*ln2^2*Pi^2*mzv[2]^2)/5 - 
    (155576*Pi^2*mzv[2]^3)/35 - 65024*ln2^3*Pi^2*mzv[3] - 
    24352*ln2*Pi^2*mzv[2]*mzv[3] + 103796*Pi^2*mzv[3]^2 - 
    90144*ln2*Pi^2*mzv[5] - 2304*Pi^2*mzv[-5, 1] + 
    73728*ln2^2*Pi^2*mzv[-3, 1] + 12672*Pi^2*mzv[2]*mzv[-3, 1] + 
    73728*ln2*Pi^2*mzv[-3, 1, 1] + 36864*Pi^2*mzv[-3, 1, 1, 1], 
   (997376*ln2^5*Pi^2*mzv[2])/5 + (1729024*ln2^3*Pi^2*mzv[2]^2)/5 - 
    (731104*ln2*Pi^2*mzv[2]^3)/35 - 302080*ln2^4*Pi^2*mzv[3] - 
    360064*ln2^2*Pi^2*mzv[2]*mzv[3] + (242251384*Pi^2*mzv[2]^2*mzv[3])/85 + 
    1004224*ln2*Pi^2*mzv[3]^2 - 914688*ln2^2*Pi^2*mzv[5] + 
    (338171892*Pi^2*mzv[2]*mzv[5])/85 - (280785591*Pi^2*mzv[7])/17 - 
    36864*ln2*Pi^2*mzv[-5, 1] + 393216*ln2^3*Pi^2*mzv[-3, 1] + 
    423936*ln2*Pi^2*mzv[2]*mzv[-3, 1] - 2240256*Pi^2*mzv[3]*mzv[-3, 1] - 
    (106868736*Pi^2*mzv[-5, 1, 1])/17 + 589824*ln2^2*Pi^2*mzv[-3, 1, 1] + 
    322560*Pi^2*mzv[2]*mzv[-3, 1, 1] + (17759232*Pi^2*mzv[-3, 3, 1])/17 + 
    589824*ln2*Pi^2*mzv[-3, 1, 1, 1] + 294912*Pi^2*mzv[-3, 1, 1, 1, 1], 
   (10440704*ln2^6*Pi^2*mzv[2])/15 + (11773952*ln2^4*Pi^2*mzv[2]^2)/5 + 
    (5816192*ln2^2*Pi^2*mzv[2]^3)/5 - (1615002848*Pi^2*mzv[2]^4)/2125 - 
    (5169152*ln2^5*Pi^2*mzv[3])/5 - (7184384*ln2^3*Pi^2*mzv[2]*mzv[3])/3 + 
    (1945971008*ln2*Pi^2*mzv[2]^2*mzv[3])/85 + 5407744*ln2^2*Pi^2*mzv[3]^2 + 
    (776790920*Pi^2*mzv[2]*mzv[3]^2)/51 - 5394432*ln2^3*Pi^2*mzv[5] + 
    (2942666688*ln2*Pi^2*mzv[2]*mzv[5])/85 - (248573376*Pi^2*mzv[3]*mzv[5])/
     17 - (2517814800*ln2*Pi^2*mzv[7])/17 + (241297920*Pi^2*mzv[-7, 1])/17 - 
    294912*ln2^2*Pi^2*mzv[-5, 1] - 5912064*Pi^2*mzv[2]*mzv[-5, 1] + 
    1572864*ln2^4*Pi^2*mzv[-3, 1] + 4276224*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] - 
    (14575104*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 19845120*ln2*Pi^2*mzv[3]*
     mzv[-3, 1] - 6488064*Pi^2*mzv[-3, 1]^2 - (260209008*Pi^2*mzv[5, 3])/85 - 
    (941948928*ln2*Pi^2*mzv[-5, 1, 1])/17 + 3145728*ln2^3*Pi^2*
     mzv[-3, 1, 1] + 5160960*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] - 
    24631296*Pi^2*mzv[3]*mzv[-3, 1, 1] + (156155904*ln2*Pi^2*mzv[-3, 3, 1])/
     17 - (86999040*Pi^2*mzv[-5, 1, 1, 1])/17 + 4718592*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1] + 3465216*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 
    (14082048*Pi^2*mzv[-3, 3, 1, 1])/17 + 4718592*ln2*Pi^2*
     mzv[-3, 1, 1, 1, 1] + 2359296*Pi^2*mzv[-3, 1, 1, 1, 1, 1], 
   (198688768*ln2^7*Pi^2*mzv[2])/105 + 10350592*ln2^5*Pi^2*mzv[2]^2 + 
    (1498267648*ln2^3*Pi^2*mzv[2]^3)/105 + (150979225856*ln2*Pi^2*mzv[2]^4)/
     14875 - (42696704*ln2^6*Pi^2*mzv[3])/15 - 
    (31888384*ln2^4*Pi^2*mzv[2]*mzv[3])/3 + 
    (1564055296*ln2^2*Pi^2*mzv[2]^2*mzv[3])/17 - 
    (1431180002608*Pi^2*mzv[2]^3*mzv[3])/15351 + 
    (65515520*ln2^3*Pi^2*mzv[3]^2)/3 + (6074675968*ln2*Pi^2*mzv[2]*mzv[3]^2)/
     51 + (477215719936*Pi^2*mzv[3]^3)/2193 - 22609920*ln2^4*Pi^2*mzv[5] + 
    (13664808192*ln2^2*Pi^2*mzv[2]*mzv[5])/85 + 
    (2678419295208*Pi^2*mzv[2]^2*mzv[5])/18275 - 
    (13449062976*ln2*Pi^2*mzv[3]*mzv[5])/85 - (12243499776*ln2^2*Pi^2*mzv[7])/
     17 - (7236536141298*Pi^2*mzv[2]*mzv[7])/5117 + 
    (1451166738274*Pi^2*mzv[9])/731 + (3860766720*ln2*Pi^2*mzv[-7, 1])/17 - 
    1572864*ln2^3*Pi^2*mzv[-5, 1] - 48586752*ln2*Pi^2*mzv[2]*mzv[-5, 1] + 
    (25437290496*Pi^2*mzv[3]*mzv[-5, 1])/731 + 
    (25165824*ln2^5*Pi^2*mzv[-3, 1])/5 + 25165824*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1] - (51757056*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 - 
    94765056*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] - 153205248*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] + (88148736*Pi^2*mzv[5]*mzv[-3, 1])/5 - 
    51904512*ln2*Pi^2*mzv[-3, 1]^2 - (2791406592*ln2*Pi^2*mzv[5, 3])/85 - 
    (32834322432*Pi^2*mzv[-7, 1, 1])/731 - 
    (4463788032*ln2^2*Pi^2*mzv[-5, 1, 1])/17 - 
    (3730857984*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (208471142400*Pi^2*mzv[-5, 1, 3])/731 - (98370023424*Pi^2*mzv[-5, 3, 1])/
     731 + 12582912*ln2^4*Pi^2*mzv[-3, 1, 1] + 41287680*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1] - (160690176*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/5 - 
    212434944*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 161611776*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1] + (737280000*ln2^2*Pi^2*mzv[-3, 3, 1])/17 + 
    (739731456*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (1391984640*ln2*Pi^2*mzv[-5, 1, 1, 1])/17 + 25165824*ln2^3*Pi^2*
     mzv[-3, 1, 1, 1] + 48365568*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] - 
    298205184*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 
    (225312768*ln2*Pi^2*mzv[-3, 3, 1, 1])/17 + 
    (12879396864*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 37748736*ln2^2*Pi^2*
     mzv[-3, 1, 1, 1, 1] + 10027008*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 
    323223552*Pi^2*mzv[-3, 1, 3, 1, 1] - 
    (2149908480*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 37748736*ln2*Pi^2*
     mzv[-3, 1, 1, 1, 1, 1] + 18874368*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1], 
   (446930944*ln2^8*Pi^2*mzv[2])/105 + (2540756992*ln2^6*Pi^2*mzv[2]^2)/75 + 
    (9109849088*ln2^4*Pi^2*mzv[2]^3)/105 + 
    (2920890738176*ln2^2*Pi^2*mzv[2]^4)/14875 + 
    (5723249997204766464*Pi^2*mzv[2]^5)/506053625 - 
    (693895168*ln2^7*Pi^2*mzv[3])/105 - (539070464*ln2^5*Pi^2*mzv[2]*mzv[3])/
     15 + (3695120384*ln2^3*Pi^2*mzv[2]^2*mzv[3])/15 - 
    (63633953276416*ln2*Pi^2*mzv[2]^3*mzv[3])/76755 + 
    (220045312*ln2^4*Pi^2*mzv[3]^2)/3 + 
    (23183072512*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/51 - 
    (1239487064918096*Pi^2*mzv[2]^2*mzv[3]^2)/383061 + 
    (3772517469056*ln2*Pi^2*mzv[3]^3)/2193 - (370016256*ln2^5*Pi^2*mzv[5])/
     5 + (2736753664*ln2^3*Pi^2*mzv[2]*mzv[5])/5 + 
    (3890633165376*ln2*Pi^2*mzv[2]^2*mzv[5])/3655 - 
    (81845275392*ln2^2*Pi^2*mzv[3]*mzv[5])/85 - 
    (1163113747541632*Pi^2*mzv[2]*mzv[3]*mzv[5])/91205 - 
    (30658644017829666*Pi^2*mzv[5]^2)/893809 - 2602036224*ln2^3*Pi^2*mzv[7] - 
    (61459651680864*ln2*Pi^2*mzv[2]*mzv[7])/5117 - 
    (6286473904204464*Pi^2*mzv[3]*mzv[7])/127687 + 
    (12429420612256*ln2*Pi^2*mzv[9])/731 + 
    (12103028237574144*Pi^2*mzv[-9, 1])/127687 + 
    (30886133760*ln2^2*Pi^2*mzv[-7, 1])/17 + 
    (9798147072*Pi^2*mzv[2]*mzv[-7, 1])/17 - 6291456*ln2^4*Pi^2*mzv[-5, 1] - 
    204668928*ln2^2*Pi^2*mzv[2]*mzv[-5, 1] - 
    (55548507396096*Pi^2*mzv[2]^2*mzv[-5, 1])/638435 + 
    (239145418752*ln2*Pi^2*mzv[3]*mzv[-5, 1])/731 + 
    (67108864*ln2^6*Pi^2*mzv[-3, 1])/5 + 105381888*ln2^4*Pi^2*mzv[2]*
     mzv[-3, 1] + (311721984*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/5 + 
    (2043154944*Pi^2*mzv[2]^3*mzv[-3, 1])/35 - 334757888*ln2^3*Pi^2*mzv[3]*
     mzv[-3, 1] - 1303633920*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] - 
    503303680*Pi^2*mzv[3]^2*mzv[-3, 1] + 
    (271650816*ln2*Pi^2*mzv[5]*mzv[-3, 1])/5 + 2175270912*Pi^2*mzv[-5, 1]*
     mzv[-3, 1] - 207618048*ln2^2*Pi^2*mzv[-3, 1]^2 - 
    202014720*Pi^2*mzv[2]*mzv[-3, 1]^2 - (16843502592*ln2^2*Pi^2*mzv[5, 3])/
     85 - (154904936795424*Pi^2*mzv[2]*mzv[5, 3])/91205 - 
    (1288350700642602*Pi^2*mzv[7, 3])/893809 + 
    (75076337664*ln2*Pi^2*mzv[-7, 1, 1])/731 - 918552576*ln2^3*Pi^2*
     mzv[-5, 1, 1] - (34577842176*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
    (157168593567744*Pi^2*mzv[3]*mzv[-5, 1, 1])/127687 - 
    (1627737096192*ln2*Pi^2*mzv[-5, 1, 3])/731 - 
    (765206790144*ln2*Pi^2*mzv[-5, 3, 1])/731 + 
    (201326592*ln2^5*Pi^2*mzv[-3, 1, 1])/5 + 220200960*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1, 1] - 153354240*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1] - 
    972816384*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] - 1759875072*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1, 1] + (1717843968*Pi^2*mzv[5]*mzv[-3, 1, 1])/5 - 
    1292894208*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] + 
    946077696*Pi^2*mzv[-3, 1, 1]^2 + 150994944*ln2^3*Pi^2*mzv[-3, 3, 1] + 
    (6677102592*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (422105088*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 - 
    (56680240250880*Pi^2*mzv[-7, 1, 1, 1])/7511 - 
    (11135877120*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/17 - 
    (5313134592*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 - 
    (283678082334720*Pi^2*mzv[-5, 1, 1, 3])/127687 + 
    (16392323432448*Pi^2*mzv[-5, 1, 3, 1])/18241 + 
    (71970463973376*Pi^2*mzv[-5, 3, 1, 1])/127687 + 
    100663296*ln2^4*Pi^2*mzv[-3, 1, 1, 1] + 358612992*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] - (1888321536*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/5 - 
    2508718080*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] - 1892155392*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1, 1] + (1802502144*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/17 - 
    (81248256*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 - 
    (4584391557120*Pi^2*mzv[-3, 3, 3, 1])/18241 + 
    (97467236352*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 + 
    201326592*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1] + 245366784*ln2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1, 1] - 3434348544*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1] + 
    2585788416*ln2*Pi^2*mzv[-3, 1, 3, 1, 1] - 
    (16298016768*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 - 
    (5567938560*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/17 + 
    301989888*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1] + 
    264241152*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1] + 
    (901251072*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/17 + 
    301989888*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1] + 
    150994944*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1]}, 4, 13, 1], 
 SeriesData[ep, 0, {(-3*Pi^2*mzv[3])/32, (13*Pi^2*mzv[2]^2)/160 - 
    (3*ln2*Pi^2*mzv[3])/4, (13*ln2*Pi^2*mzv[2]^2)/20 - 3*ln2^2*Pi^2*mzv[3] - 
    (47*Pi^2*mzv[2]*mzv[3])/16 + (123*Pi^2*mzv[5])/32, 
   (13*ln2^2*Pi^2*mzv[2]^2)/5 + (9239*Pi^2*mzv[2]^3)/336 - 
    8*ln2^3*Pi^2*mzv[3] - (47*ln2*Pi^2*mzv[2]*mzv[3])/2 - 108*Pi^2*mzv[3]^2 + 
    (123*ln2*Pi^2*mzv[5])/4 + 9*Pi^2*mzv[2]*mzv[-3, 1], 
   (104*ln2^3*Pi^2*mzv[2]^2)/15 + (9239*ln2*Pi^2*mzv[2]^3)/42 - 
    16*ln2^4*Pi^2*mzv[3] - 94*ln2^2*Pi^2*mzv[2]*mzv[3] - 
    (3409897*Pi^2*mzv[2]^2*mzv[3])/1020 - 864*ln2*Pi^2*mzv[3]^2 + 
    123*ln2^2*Pi^2*mzv[5] - (2208825*Pi^2*mzv[2]*mzv[5])/544 + 
    (19461645*Pi^2*mzv[7])/1088 + 72*ln2*Pi^2*mzv[2]*mzv[-3, 1] + 
    2520*Pi^2*mzv[3]*mzv[-3, 1] + (120960*Pi^2*mzv[-5, 1, 1])/17 - 
    36*Pi^2*mzv[2]*mzv[-3, 1, 1] - (20160*Pi^2*mzv[-3, 3, 1])/17, 
   (208*ln2^4*Pi^2*mzv[2]^2)/15 + (18478*ln2^2*Pi^2*mzv[2]^3)/21 + 
    (13277863*Pi^2*mzv[2]^4)/5250 - (128*ln2^5*Pi^2*mzv[3])/5 - 
    (752*ln2^3*Pi^2*mzv[2]*mzv[3])/3 - (6819794*ln2*Pi^2*mzv[2]^2*mzv[3])/
     255 - 3456*ln2^2*Pi^2*mzv[3]^2 - (955891*Pi^2*mzv[2]*mzv[3]^2)/48 + 
    328*ln2^3*Pi^2*mzv[5] - (2208825*ln2*Pi^2*mzv[2]*mzv[5])/68 + 
    (85351*Pi^2*mzv[3]*mzv[5])/5 + (19461645*ln2*Pi^2*mzv[7])/136 + 
    2286*Pi^2*mzv[2]*mzv[-5, 1] + 288*ln2^2*Pi^2*mzv[2]*mzv[-3, 1] + 
    5202*Pi^2*mzv[2]^2*mzv[-3, 1] + 20160*ln2*Pi^2*mzv[3]*mzv[-3, 1] + 
    8640*Pi^2*mzv[-3, 1]^2 + (14019*Pi^2*mzv[5, 3])/5 + 
    (967680*ln2*Pi^2*mzv[-5, 1, 1])/17 - 288*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 
    30240*Pi^2*mzv[3]*mzv[-3, 1, 1] - (161280*ln2*Pi^2*mzv[-3, 3, 1])/17 + 
    144*Pi^2*mzv[2]*mzv[-3, 1, 1, 1], (1664*ln2^5*Pi^2*mzv[2]^2)/75 + 
    (147824*ln2^3*Pi^2*mzv[2]^3)/63 + (53111452*ln2*Pi^2*mzv[2]^4)/2625 - 
    (512*ln2^6*Pi^2*mzv[3])/15 - (1504*ln2^4*Pi^2*mzv[2]*mzv[3])/3 - 
    (27279176*ln2^2*Pi^2*mzv[2]^2*mzv[3])/255 + 
    (31096394633*Pi^2*mzv[2]^3*mzv[3])/263160 - 9216*ln2^3*Pi^2*mzv[3]^2 - 
    (955891*ln2*Pi^2*mzv[2]*mzv[3]^2)/6 - (2532397511*Pi^2*mzv[3]^3)/8772 + 
    656*ln2^4*Pi^2*mzv[5] - (2208825*ln2^2*Pi^2*mzv[2]*mzv[5])/17 - 
    (54343294831*Pi^2*mzv[2]^2*mzv[5])/292400 + 
    (682808*ln2*Pi^2*mzv[3]*mzv[5])/5 + (19461645*ln2^2*Pi^2*mzv[7])/34 + 
    (40635350607*Pi^2*mzv[2]*mzv[7])/23392 - (28592930677*Pi^2*mzv[9])/
     11696 + 18288*ln2*Pi^2*mzv[2]*mzv[-5, 1] - 
    (19870560*Pi^2*mzv[3]*mzv[-5, 1])/731 + 768*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1] + 41616*ln2*Pi^2*mzv[2]^2*mzv[-3, 1] + 
    80640*ln2^2*Pi^2*mzv[3]*mzv[-3, 1] + 183390*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1] - 42840*Pi^2*mzv[5]*mzv[-3, 1] + 
    69120*ln2*Pi^2*mzv[-3, 1]^2 + (112152*ln2*Pi^2*mzv[5, 3])/5 + 
    (103389120*Pi^2*mzv[-7, 1, 1])/731 + (3870720*ln2^2*Pi^2*mzv[-5, 1, 1])/
     17 + (4125240*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 + 
    (273157440*Pi^2*mzv[-5, 1, 3])/731 + (129232320*Pi^2*mzv[-5, 3, 1])/731 - 
    1152*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1] + 55224*Pi^2*mzv[2]^2*
     mzv[-3, 1, 1] + 241920*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1] + 
    207360*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] - (645120*ln2^2*Pi^2*mzv[-3, 3, 1])/
     17 - (713448*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 + 
    1152*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1] + 362880*Pi^2*mzv[3]*
     mzv[-3, 1, 1, 1] - (17418240*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 
    576*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] - 414720*Pi^2*mzv[-3, 1, 3, 1, 1] + 
    (2903040*Pi^2*mzv[-3, 3, 1, 1, 1])/17, (6656*ln2^6*Pi^2*mzv[2]^2)/225 + 
    (295648*ln2^4*Pi^2*mzv[2]^3)/63 + (212445808*ln2^2*Pi^2*mzv[2]^4)/2625 - 
    (7249477397552251*Pi^2*mzv[2]^5)/678062000 - (4096*ln2^7*Pi^2*mzv[3])/
     105 - (12032*ln2^5*Pi^2*mzv[2]*mzv[3])/15 - 
    (218233408*ln2^3*Pi^2*mzv[2]^2*mzv[3])/765 + 
    (31096394633*ln2*Pi^2*mzv[2]^3*mzv[3])/32895 - 
    18432*ln2^4*Pi^2*mzv[3]^2 - (1911782*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/3 + 
    (715869877441*Pi^2*mzv[2]^2*mzv[3]^2)/226440 - 
    (5064795022*ln2*Pi^2*mzv[3]^3)/2193 + (5248*ln2^5*Pi^2*mzv[5])/5 - 
    (5890200*ln2^3*Pi^2*mzv[2]*mzv[5])/17 - 
    (54343294831*ln2*Pi^2*mzv[2]^2*mzv[5])/36550 + 
    (2731232*ln2^2*Pi^2*mzv[3]*mzv[5])/5 + 
    (2303159111*Pi^2*mzv[2]*mzv[3]*mzv[5])/185 + (168816832629*Pi^2*mzv[5]^2)/
     5180 + (25948860*ln2^3*Pi^2*mzv[7])/17 + 
    (40635350607*ln2*Pi^2*mzv[2]*mzv[7])/2924 + 
    (3209296749345*Pi^2*mzv[3]*mzv[7])/70448 - (28592930677*ln2*Pi^2*mzv[9])/
     1462 - (3364501824*Pi^2*mzv[-9, 1])/37 + 
    (7336512*Pi^2*mzv[2]*mzv[-7, 1])/17 + 73152*ln2^2*Pi^2*mzv[2]*
     mzv[-5, 1] - (7524756*Pi^2*mzv[2]^2*mzv[-5, 1])/37 - 
    (158964480*ln2*Pi^2*mzv[3]*mzv[-5, 1])/731 + 1536*ln2^4*Pi^2*mzv[2]*
     mzv[-3, 1] + 166464*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1] - 
    (303318*Pi^2*mzv[2]^3*mzv[-3, 1])/35 + 215040*ln2^3*Pi^2*mzv[3]*
     mzv[-3, 1] + 1467120*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1] + 
    698280*Pi^2*mzv[3]^2*mzv[-3, 1] - 342720*ln2*Pi^2*mzv[5]*mzv[-3, 1] - 
    2833920*Pi^2*mzv[-5, 1]*mzv[-3, 1] + 276480*ln2^2*Pi^2*mzv[-3, 1]^2 + 
    276480*Pi^2*mzv[2]*mzv[-3, 1]^2 + (448608*ln2^2*Pi^2*mzv[5, 3])/5 + 
    (81198926301*Pi^2*mzv[2]*mzv[5, 3])/50320 + (1396514151*Pi^2*mzv[7, 3])/
     1036 + (827112960*ln2*Pi^2*mzv[-7, 1, 1])/731 + 
    (10321920*ln2^3*Pi^2*mzv[-5, 1, 1])/17 + 
    (33001920*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/17 - 
    (1179030528*Pi^2*mzv[3]*mzv[-5, 1, 1])/629 + 
    (2185259520*ln2*Pi^2*mzv[-5, 1, 3])/731 + 
    (1033858560*ln2*Pi^2*mzv[-5, 3, 1])/731 - 3072*ln2^3*Pi^2*mzv[2]*
     mzv[-3, 1, 1] + 441792*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1] + 
    967680*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1] + 2215560*Pi^2*mzv[2]*mzv[3]*
     mzv[-3, 1, 1] - 514080*Pi^2*mzv[5]*mzv[-3, 1, 1] + 
    1658880*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] - 
    1244160*Pi^2*mzv[-3, 1, 1]^2 - (1720320*ln2^3*Pi^2*mzv[-3, 3, 1])/17 - 
    (5707584*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/17 - 
    (686784*Pi^2*mzv[3]*mzv[-3, 3, 1])/17 + (279624960*Pi^2*mzv[-7, 1, 1, 1])/
     37 - (1018080*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/17 + 
    (77573376*Pi^2*mzv[-5, 1, 1, 3])/37 - (29465856*Pi^2*mzv[-5, 1, 3, 1])/
     37 - (18641664*Pi^2*mzv[-5, 3, 1, 1])/37 + 4608*ln2^2*Pi^2*mzv[2]*
     mzv[-3, 1, 1, 1] + 691488*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1] + 
    2903040*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1] + 2488320*Pi^2*mzv[-3, 1]*
     mzv[-3, 1, 1, 1] + (273312*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/17 + 
    (9386496*Pi^2*mzv[-3, 3, 3, 1])/37 - 
    (139345920*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/17 - 
    4608*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1] + 4354560*Pi^2*mzv[3]*
     mzv[-3, 1, 1, 1, 1] - 3317760*ln2*Pi^2*mzv[-3, 1, 3, 1, 1] + 
    (23224320*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/17 + 
    2304*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1]}, 5, 13, 1], 
 SeriesData[ep, 0, {(5400*ln2^2*Pi^2*mzv[2])/421 + 
    (11250*Pi^2*mzv[2]^2)/421 - (44100*ln2*Pi^2*mzv[3])/421 + 
    (25200*Pi^2*mzv[-3, 1])/421, (57600*ln2^3*Pi^2*mzv[2])/421 + 
    (169380*ln2*Pi^2*mzv[2]^2)/421 - (390600*ln2^2*Pi^2*mzv[3])/421 - 
    (132300*Pi^2*mzv[2]*mzv[3])/421 + (235575*Pi^2*mzv[5])/842 + 
    (244800*ln2*Pi^2*mzv[-3, 1])/421 + (43200*Pi^2*mzv[-3, 1, 1])/421, 
   (309600*ln2^4*Pi^2*mzv[2])/421 + (1272600*ln2^2*Pi^2*mzv[2]^2)/421 + 
    (8093070*Pi^2*mzv[2]^3)/2947 - (1764000*ln2^3*Pi^2*mzv[3])/421 - 
    (3726000*ln2*Pi^2*mzv[2]*mzv[3])/421 - (1644525*Pi^2*mzv[3]^2)/421 + 
    (1447650*ln2*Pi^2*mzv[5])/421 - (439200*Pi^2*mzv[-5, 1])/421 + 
    (1238400*ln2^2*Pi^2*mzv[-3, 1])/421 + (1447200*Pi^2*mzv[2]*mzv[-3, 1])/
     421 + (518400*ln2*Pi^2*mzv[-3, 1, 1])/421 + 
    (172800*Pi^2*mzv[-3, 1, 1, 1])/421, (1117440*ln2^5*Pi^2*mzv[2])/421 + 
    (6335520*ln2^3*Pi^2*mzv[2]^2)/421 + (132653160*ln2*Pi^2*mzv[2]^3)/2947 - 
    (5426400*ln2^4*Pi^2*mzv[3])/421 - (30272400*ln2^2*Pi^2*mzv[2]*mzv[3])/
     421 - (673646790*Pi^2*mzv[2]^2*mzv[3])/7157 - 
    (22742700*ln2*Pi^2*mzv[3]^2)/421 + (11501100*ln2^2*Pi^2*mzv[5])/421 - 
    (1152219375*Pi^2*mzv[2]*mzv[5])/7157 + (7496500725*Pi^2*mzv[7])/14314 - 
    (8035200*ln2*Pi^2*mzv[-5, 1])/421 + (4339200*ln2^3*Pi^2*mzv[-3, 1])/421 + 
    (12988800*ln2*Pi^2*mzv[2]*mzv[-3, 1])/421 + 
    (35332800*Pi^2*mzv[3]*mzv[-3, 1])/421 + (1408694400*Pi^2*mzv[-5, 1, 1])/
     7157 + (3110400*ln2^2*Pi^2*mzv[-3, 1, 1])/421 + 
    (2448000*Pi^2*mzv[2]*mzv[-3, 1, 1])/421 - (247593600*Pi^2*mzv[-3, 3, 1])/
     7157 + (2073600*ln2*Pi^2*mzv[-3, 1, 1, 1])/421 + 
    (691200*Pi^2*mzv[-3, 1, 1, 1, 1])/421, (3045120*ln2^6*Pi^2*mzv[2])/421 + 
    (23354400*ln2^4*Pi^2*mzv[2]^2)/421 + (942161760*ln2^2*Pi^2*mzv[2]^3)/
     2947 - (56930665473*Pi^2*mzv[2]^4)/250495 - (12808320*ln2^5*Pi^2*mzv[3])/
     421 - (141129600*ln2^3*Pi^2*mzv[2]*mzv[3])/421 - 
    (10647506760*ln2*Pi^2*mzv[2]^2*mzv[3])/7157 - 
    (152992200*ln2^2*Pi^2*mzv[3]^2)/421 - (2951152200*Pi^2*mzv[2]*mzv[3]^2)/
     7157 + (60654000*ln2^3*Pi^2*mzv[5])/421 - 
    (18052620300*ln2*Pi^2*mzv[2]*mzv[5])/7157 + 
    (17646227325*Pi^2*mzv[3]*mzv[5])/7157 + (56005232850*ln2*Pi^2*mzv[7])/
     7157 - (28667318400*Pi^2*mzv[-7, 1])/7157 - 
    (59270400*ln2^2*Pi^2*mzv[-5, 1])/421 + (156513600*Pi^2*mzv[2]*mzv[-5, 1])/
     421 + (11788800*ln2^4*Pi^2*mzv[-3, 1])/421 + 
    (60422400*ln2^2*Pi^2*mzv[2]*mzv[-3, 1])/421 + 
    (138672000*Pi^2*mzv[2]^2*mzv[-3, 1])/421 + 
    (485587200*ln2*Pi^2*mzv[3]*mzv[-3, 1])/421 + 
    (103680000*Pi^2*mzv[-3, 1]^2)/421 + (1397690505*Pi^2*mzv[5, 3])/7157 + 
    (19613836800*ln2*Pi^2*mzv[-5, 1, 1])/7157 + 
    (12441600*ln2^3*Pi^2*mzv[-3, 1, 1])/421 + 
    (22464000*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1])/421 + 
    (565804800*Pi^2*mzv[3]*mzv[-3, 1, 1])/421 - 
    (3422707200*ln2*Pi^2*mzv[-3, 3, 1])/7157 + 
    (8344281600*Pi^2*mzv[-5, 1, 1, 1])/7157 + 
    (12441600*ln2^2*Pi^2*mzv[-3, 1, 1, 1])/421 - 
    (62092800*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/421 - 
    (1441958400*Pi^2*mzv[-3, 3, 1, 1])/7157 + 
    (8294400*ln2*Pi^2*mzv[-3, 1, 1, 1, 1])/421 + 
    (2764800*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/421, 
   (46755840*ln2^7*Pi^2*mzv[2])/2947 + (67741824*ln2^5*Pi^2*mzv[2]^2)/421 + 
    (4214934720*ln2^3*Pi^2*mzv[2]^3)/2947 - (559289427132*ln2*Pi^2*mzv[2]^4)/
     250495 - (24756480*ln2^6*Pi^2*mzv[3])/421 - 
    (463214400*ln2^4*Pi^2*mzv[2]*mzv[3])/421 - 
    (73996152720*ln2^2*Pi^2*mzv[2]^2*mzv[3])/7157 + 
    (33181420482180*Pi^2*mzv[2]^3*mzv[3])/2154257 - 
    (668071200*ln2^3*Pi^2*mzv[3]^2)/421 - 
    (37363199400*ln2*Pi^2*mzv[2]*mzv[3]^2)/7157 - 
    (2569256626950*Pi^2*mzv[3]^3)/307751 + (225546000*ln2^4*Pi^2*mzv[5])/
     421 - (124662520440*ln2^2*Pi^2*mzv[2]*mzv[5])/7157 + 
    (3725305972860*Pi^2*mzv[2]^2*mzv[5])/307751 + 
    (217693278060*ln2*Pi^2*mzv[3]*mzv[5])/7157 + 
    (382374762300*ln2^2*Pi^2*mzv[7])/7157 + 
    (22501915608150*Pi^2*mzv[2]*mzv[7])/307751 - 
    (557427877494275*Pi^2*mzv[9])/2462008 - 
    (346263897600*ln2*Pi^2*mzv[-7, 1])/7157 - 
    (266572800*ln2^3*Pi^2*mzv[-5, 1])/421 + 
    (895968000*ln2*Pi^2*mzv[2]*mzv[-5, 1])/421 - 
    (5857566446400*Pi^2*mzv[3]*mzv[-5, 1])/307751 + 
    (26327040*ln2^5*Pi^2*mzv[-3, 1])/421 + 
    (194995200*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/421 + 
    (1533841920*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/421 + 
    (3159897600*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/421 + 
    (2054793600*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/421 - 
    (393341760*Pi^2*mzv[5]*mzv[-3, 1])/421 + 
    (1518796800*ln2*Pi^2*mzv[-3, 1]^2)/421 + (22561732620*ln2*Pi^2*mzv[5, 3])/
     7157 - (5962303180800*Pi^2*mzv[-7, 1, 1])/307751 + 
    (128521036800*ln2^2*Pi^2*mzv[-5, 1, 1])/7157 + 
    (18869241600*Pi^2*mzv[2]*mzv[-5, 1, 1])/7157 + 
    (5461924012800*Pi^2*mzv[-5, 1, 3])/307751 + 
    (2598459532800*Pi^2*mzv[-5, 3, 1])/307751 + 
    (37324800*ln2^4*Pi^2*mzv[-3, 1, 1])/421 + 
    (107136000*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1])/421 + 
    (1116218880*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/421 + 
    (7750886400*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1])/421 + 
    (4552704000*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/421 - 
    (22342579200*ln2^2*Pi^2*mzv[-3, 3, 1])/7157 - 
    (11264889600*Pi^2*mzv[2]*mzv[-3, 3, 1])/7157 + 
    (100131379200*ln2*Pi^2*mzv[-5, 1, 1, 1])/7157 + 
    (49766400*ln2^3*Pi^2*mzv[-3, 1, 1, 1])/421 - 
    (463104000*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/421 + 
    (11191680000*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/421 - 
    (17303500800*ln2*Pi^2*mzv[-3, 3, 1, 1])/7157 - 
    (291144038400*Pi^2*mzv[-5, 1, 1, 1, 1])/7157 + 
    (49766400*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1])/421 + 
    (1432627200*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/421 - 
    (7726694400*Pi^2*mzv[-3, 1, 3, 1, 1])/421 + 
    (48319027200*Pi^2*mzv[-3, 3, 1, 1, 1])/7157 + 
    (33177600*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/421 + 
    (11059200*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/421, 
   (85946880*ln2^8*Pi^2*mzv[2])/2947 + (160910080*ln2^6*Pi^2*mzv[2]^2)/421 + 
    (1969447680*ln2^4*Pi^2*mzv[2]^3)/421 - (412846815288*ln2^2*Pi^2*mzv[2]^4)/
     35785 - (129057059982784035444*Pi^2*mzv[2]^5)/144873031765 - 
    (40801280*ln2^7*Pi^2*mzv[3])/421 - (1179555840*ln2^5*Pi^2*mzv[2]*mzv[3])/
     421 - (322927372480*ln2^3*Pi^2*mzv[2]^2*mzv[3])/7157 + 
    (54171950171040*ln2*Pi^2*mzv[2]^3*mzv[3])/307751 - 
    (2140431200*ln2^4*Pi^2*mzv[3]^2)/421 - 
    (233310501600*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/7157 + 
    (15442298799585010*Pi^2*mzv[2]^2*mzv[3]^2)/53756227 - 
    (34915783719400*ln2*Pi^2*mzv[3]^3)/307751 + (633900480*ln2^5*Pi^2*mzv[5])/
     421 - (541348563360*ln2^3*Pi^2*mzv[2]*mzv[5])/7157 + 
    (32580976513296*ln2*Pi^2*mzv[2]^2*mzv[5])/307751 + 
    (1322966738760*ln2^2*Pi^2*mzv[3]*mzv[5])/7157 + 
    (3235705837086090*Pi^2*mzv[2]*mzv[3]*mzv[5])/7679461 + 
    (1049696731489099230*Pi^2*mzv[5]^2)/376293589 + 
    (1659050559600*ln2^3*Pi^2*mzv[7])/7157 + 
    (286749917469000*ln2*Pi^2*mzv[2]*mzv[7])/307751 + 
    (256586509826538525*Pi^2*mzv[3]*mzv[7])/53756227 - 
    (1640848289859225*ln2*Pi^2*mzv[9])/615502 - 
    (394748216573846400*Pi^2*mzv[-9, 1])/53756227 - 
    (2086607692800*ln2^2*Pi^2*mzv[-7, 1])/7157 - 
    (925150867200*Pi^2*mzv[2]*mzv[-7, 1])/7157 - 
    (858700800*ln2^4*Pi^2*mzv[-5, 1])/421 + 
    (1447027200*ln2^2*Pi^2*mzv[2]*mzv[-5, 1])/421 - 
    (1611835406328960*Pi^2*mzv[2]^2*mzv[-5, 1])/53756227 - 
    (68945630457600*ln2*Pi^2*mzv[3]*mzv[-5, 1])/307751 + 
    (50032640*ln2^6*Pi^2*mzv[-3, 1])/421 + 
    (491596800*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/421 + 
    (8682163200*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/421 + 
    (32650381440*Pi^2*mzv[2]^3*mzv[-3, 1])/2947 + 
    (13296588800*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/421 + 
    (30075225600*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/421 + 
    (5024489600*Pi^2*mzv[3]^2*mzv[-3, 1])/421 - 
    (4749661440*ln2*Pi^2*mzv[5]*mzv[-3, 1])/421 - 
    (29799014400*Pi^2*mzv[-5, 1]*mzv[-3, 1])/421 + 
    (10211328000*ln2^2*Pi^2*mzv[-3, 1]^2)/421 + 
    (2303078400*Pi^2*mzv[2]*mzv[-3, 1]^2)/421 + 
    (158528181960*ln2^2*Pi^2*mzv[5, 3])/7157 + 
    (97087825863810*Pi^2*mzv[2]*mzv[5, 3])/7679461 + 
    (56492642045670975*Pi^2*mzv[7, 3])/376293589 - 
    (64611370598400*ln2*Pi^2*mzv[-7, 1, 1])/307751 + 
    (542985523200*ln2^3*Pi^2*mzv[-5, 1, 1])/7157 + 
    (344501683200*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/7157 - 
    (1878509945107200*Pi^2*mzv[3]*mzv[-5, 1, 1])/53756227 + 
    (70488163968000*ln2*Pi^2*mzv[-5, 1, 3])/307751 + 
    (33439175116800*ln2*Pi^2*mzv[-5, 3, 1])/307751 + 
    (89579520*ln2^5*Pi^2*mzv[-3, 1, 1])/421 + 
    (354816000*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/421 + 
    (15380121600*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/421 + 
    (50350233600*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1])/421 + 
    (41152857600*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/421 - 
    (2449992960*Pi^2*mzv[5]*mzv[-3, 1, 1])/421 + 
    (58775961600*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/421 - 
    (22641868800*Pi^2*mzv[-3, 1, 1]^2)/421 - 
    (94187212800*ln2^3*Pi^2*mzv[-3, 3, 1])/7157 - 
    (127572710400*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/7157 - 
    (370355827200*Pi^2*mzv[3]*mzv[-3, 3, 1])/7157 + 
    (1999114713216000*Pi^2*mzv[-7, 1, 1, 1])/3162131 + 
    (600788275200*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/7157 + 
    (372726144000*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/7157 + 
    (10247651525145600*Pi^2*mzv[-5, 1, 1, 3])/53756227 + 
    (112499007436800*Pi^2*mzv[-5, 1, 3, 1])/7679461 - 
    (252720725529600*Pi^2*mzv[-5, 3, 1, 1])/53756227 + 
    (149299200*ln2^4*Pi^2*mzv[-3, 1, 1, 1])/421 - 
    (1650585600*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/421 + 
    (20645222400*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/421 + 
    (141551308800*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/421 + 
    (67638067200*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1, 1])/421 - 
    (103821004800*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/7157 + 
    (31425868800*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/7157 - 
    (185121763660800*Pi^2*mzv[-3, 3, 3, 1])/7679461 - 
    (3841783603200*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/7157 + 
    (199065600*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1])/421 + 
    (11772518400*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/421 + 
    (170384486400*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/421 - 
    (101007360000*ln2*Pi^2*mzv[-3, 1, 3, 1, 1])/421 + 
    (637837516800*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/7157 - 
    (1512631296000*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/7157 + 
    (199065600*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/421 - 
    (21696307200*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/421 - 
    (39193804800*Pi^2*mzv[-3, 1, 3, 1, 1, 1])/421 + 
    (251285299200*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/7157 + 
    (132710400*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/421 + 
    (44236800*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1])/421}, 6, 13, 1], 
 SeriesData[ep, 0, {(945*Pi^2*mzv[2]^2)/34 - (1575*ln2*Pi^2*mzv[3])/17 + 
    (900*Pi^2*mzv[-3, 1])/17, (13905*ln2*Pi^2*mzv[2]^2)/17 - 
    (12600*ln2^2*Pi^2*mzv[3])/17 - (17550*Pi^2*mzv[2]*mzv[3])/17 + 
    (115425*Pi^2*mzv[5])/136 + (7200*ln2*Pi^2*mzv[-3, 1])/17, 
   (63720*ln2^2*Pi^2*mzv[2]^2)/17 + (403080*Pi^2*mzv[2]^3)/119 - 
    (50400*ln2^3*Pi^2*mzv[3])/17 - (127350*ln2*Pi^2*mzv[2]*mzv[3])/17 - 
    (69975*Pi^2*mzv[3]^2)/68 - (142650*ln2*Pi^2*mzv[5])/17 + 
    (133200*Pi^2*mzv[-5, 1])/17 + (28800*ln2^2*Pi^2*mzv[-3, 1])/17 - 
    (106200*Pi^2*mzv[2]*mzv[-3, 1])/17, (364320*ln2^3*Pi^2*mzv[2]^2)/17 + 
    (1066170*ln2*Pi^2*mzv[2]^3)/17 - (134400*ln2^4*Pi^2*mzv[3])/17 - 
    (1395000*ln2^2*Pi^2*mzv[2]*mzv[3])/17 - (95951835*Pi^2*mzv[2]^2*mzv[3])/
     578 + (268050*ln2*Pi^2*mzv[3]^2)/17 - (277650*ln2^2*Pi^2*mzv[5])/17 + 
    (128639025*Pi^2*mzv[2]*mzv[5])/1156 + (927823725*Pi^2*mzv[7])/4624 - 
    (302400*ln2*Pi^2*mzv[-5, 1])/17 + (76800*ln2^3*Pi^2*mzv[-3, 1])/17 + 
    (993600*ln2*Pi^2*mzv[2]*mzv[-3, 1])/17 + (301200*Pi^2*mzv[3]*mzv[-3, 1])/
     17 + (21153600*Pi^2*mzv[-5, 1, 1])/289 + 
    (3657600*Pi^2*mzv[2]*mzv[-3, 1, 1])/17 - (7401600*Pi^2*mzv[-3, 3, 1])/
     289, (901440*ln2^4*Pi^2*mzv[2]^2)/17 + (41229120*ln2^2*Pi^2*mzv[2]^3)/
     119 + (18954990876*Pi^2*mzv[2]^4)/10115 - (268800*ln2^5*Pi^2*mzv[3])/
     17 - (4524000*ln2^3*Pi^2*mzv[2]*mzv[3])/17 + 
    (262056960*ln2*Pi^2*mzv[2]^2*mzv[3])/289 + (1042800*ln2^2*Pi^2*mzv[3]^2)/
     17 - (2305206225*Pi^2*mzv[2]*mzv[3]^2)/578 - (3214200*ln2^3*Pi^2*mzv[5])/
     17 - (364903200*ln2*Pi^2*mzv[2]*mzv[5])/289 - 
    (764745975*Pi^2*mzv[3]*mzv[5])/289 - (981868725*ln2*Pi^2*mzv[7])/289 + 
    (1611482400*Pi^2*mzv[-7, 1])/289 + (3830400*ln2^2*Pi^2*mzv[-5, 1])/17 + 
    (148831200*Pi^2*mzv[2]*mzv[-5, 1])/17 + (153600*ln2^4*Pi^2*mzv[-3, 1])/
     17 - (2707200*ln2^2*Pi^2*mzv[2]*mzv[-3, 1])/17 - 
    (3186720*Pi^2*mzv[2]^2*mzv[-3, 1])/17 - 
    (9456000*ln2*Pi^2*mzv[3]*mzv[-3, 1])/17 - (2966400*Pi^2*mzv[-3, 1]^2)/
     17 - (61150635*Pi^2*mzv[5, 3])/289 - (422380800*ln2*Pi^2*mzv[-5, 1, 1])/
     289 - (24076800*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1])/17 - 
    (22248000*Pi^2*mzv[3]*mzv[-3, 1, 1])/17 + 
    (98956800*ln2*Pi^2*mzv[-3, 3, 1])/289 - (591609600*Pi^2*mzv[-5, 1, 1, 1])/
     289 - (103104000*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/17 + 
    (158169600*Pi^2*mzv[-3, 3, 1, 1])/289, (2479104*ln2^5*Pi^2*mzv[2]^2)/17 + 
    (206439680*ln2^3*Pi^2*mzv[2]^3)/119 - (19198027134*ln2*Pi^2*mzv[2]^4)/
     2023 - (430080*ln2^6*Pi^2*mzv[3])/17 - 
    (15996000*ln2^4*Pi^2*mzv[2]*mzv[3])/17 - 
    (1854820080*ln2^2*Pi^2*mzv[2]^2*mzv[3])/289 + 
    (461910506915*Pi^2*mzv[2]^3*mzv[3])/12427 + (5224800*ln2^3*Pi^2*mzv[3]^2)/
     17 + (8445018900*ln2*Pi^2*mzv[2]*mzv[3]^2)/289 - 
    (1186060275*Pi^2*mzv[3]^3)/12427 - (5145000*ln2^4*Pi^2*mzv[5])/17 - 
    (97436700*ln2^2*Pi^2*mzv[2]*mzv[5])/289 + 
    (2062419883749*Pi^2*mzv[2]^2*mzv[5])/24854 + 
    (6898932870*ln2*Pi^2*mzv[3]*mzv[5])/289 + (982288575*ln2^2*Pi^2*mzv[7])/
     289 + (4511511946575*Pi^2*mzv[2]*mzv[7])/99416 - 
    (102739521792925*Pi^2*mzv[9])/198832 - (11723126400*ln2*Pi^2*mzv[-7, 1])/
     289 - (2649600*ln2^3*Pi^2*mzv[-5, 1])/17 - 
    (1086134400*ln2*Pi^2*mzv[2]*mzv[-5, 1])/17 - 
    (589118049600*Pi^2*mzv[3]*mzv[-5, 1])/12427 + 
    (245760*ln2^5*Pi^2*mzv[-3, 1])/17 + 
    (9676800*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/17 + 
    (22671360*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/17 + 
    (10329600*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/17 + 
    (11452800*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/17 - 
    (83616120*Pi^2*mzv[5]*mzv[-3, 1])/17 + (19123200*ln2*Pi^2*mzv[-3, 1]^2)/
     17 + (918370350*ln2*Pi^2*mzv[5, 3])/289 - 
    (1223430768000*Pi^2*mzv[-7, 1, 1])/12427 + 
    (570124800*ln2^2*Pi^2*mzv[-5, 1, 1])/289 - 
    (7972675200*Pi^2*mzv[2]*mzv[-5, 1, 1])/289 + 
    (145672272000*Pi^2*mzv[-5, 1, 3])/12427 + 
    (101144044800*Pi^2*mzv[-5, 3, 1])/12427 + 
    (102528000*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1])/17 + 
    (82307520*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/17 + 
    (163238400*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1])/17 + 
    10598400*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1] - 
    (204364800*ln2^2*Pi^2*mzv[-3, 3, 1])/289 - 
    (11039904000*Pi^2*mzv[2]*mzv[-3, 3, 1])/289 + 
    (4519296000*ln2*Pi^2*mzv[-5, 1, 1, 1])/289 + 
    (754329600*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/17 + 
    (656524800*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/17 - 
    (1200384000*ln2*Pi^2*mzv[-3, 3, 1, 1])/289 - 
    (2282572800*Pi^2*mzv[-5, 1, 1, 1, 1])/289 + 
    (3072844800*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/17 - 
    (274636800*Pi^2*mzv[-3, 1, 3, 1, 1])/17 - 
    (543283200*Pi^2*mzv[-3, 3, 1, 1, 1])/289, 
   (4434432*ln2^6*Pi^2*mzv[2]^2)/17 + (79562560*ln2^4*Pi^2*mzv[2]^3)/17 + 
    (692448040428*ln2^2*Pi^2*mzv[2]^4)/10115 - 
    (441303345590042371*Pi^2*mzv[2]^5)/201723445 - 
    (573440*ln2^7*Pi^2*mzv[3])/17 - (33989760*ln2^5*Pi^2*mzv[2]*mzv[3])/17 + 
    (457309440*ln2^3*Pi^2*mzv[2]^2*mzv[3])/289 - 
    (22852912872800*ln2*Pi^2*mzv[2]^3*mzv[3])/86989 + 
    (12200800*ln2^4*Pi^2*mzv[3]^2)/17 - 
    (32528425200*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/289 + 
    (103606916724270*Pi^2*mzv[2]^2*mzv[3]^2)/74851 - 
    (171732128800*ln2*Pi^2*mzv[3]^3)/12427 - (15924960*ln2^5*Pi^2*mzv[5])/
     17 - (7054165200*ln2^3*Pi^2*mzv[2]*mzv[5])/289 - 
    (7954547953884*ln2*Pi^2*mzv[2]^2*mzv[5])/12427 - 
    (21116395740*ln2^2*Pi^2*mzv[3]*mzv[5])/289 + 
    (16041499893735*Pi^2*mzv[2]*mzv[3]*mzv[5])/10693 + 
    (3316178896769820*Pi^2*mzv[5]^2)/523957 - (11547239100*ln2^3*Pi^2*mzv[7])/
     289 - (6590292201000*ln2*Pi^2*mzv[2]*mzv[7])/12427 + 
    (2762138486368425*Pi^2*mzv[3]*mzv[7])/299404 + 
    (192001144967125*ln2*Pi^2*mzv[9])/49708 - 
    (1761205840369600*Pi^2*mzv[-9, 1])/74851 + 
    (47939155200*ln2^2*Pi^2*mzv[-7, 1])/289 + 
    (293346273600*Pi^2*mzv[2]*mzv[-7, 1])/289 + 
    (19852800*ln2^4*Pi^2*mzv[-5, 1])/17 + 
    (4382956800*ln2^2*Pi^2*mzv[2]*mzv[-5, 1])/17 + 
    (18765451473120*Pi^2*mzv[2]^2*mzv[-5, 1])/74851 + 
    (4622271753600*ln2*Pi^2*mzv[3]*mzv[-5, 1])/12427 + 
    (327680*ln2^6*Pi^2*mzv[-3, 1])/17 - 
    (13516800*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/17 - 
    (69696000*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/17 + 
    (137704320*Pi^2*mzv[2]^3*mzv[-3, 1])/7 - 
    (101785600*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/17 - 
    (418233600*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/17 - 
    (760553200*Pi^2*mzv[3]^2*mzv[-3, 1])/17 + 
    (389903040*ln2*Pi^2*mzv[5]*mzv[-3, 1])/17 + 
    (2028441600*Pi^2*mzv[-5, 1]*mzv[-3, 1])/17 - 
    (97689600*ln2^2*Pi^2*mzv[-3, 1]^2)/17 - 
    (72345600*Pi^2*mzv[2]*mzv[-3, 1]^2)/17 - 
    (1725069780*ln2^2*Pi^2*mzv[5, 3])/289 - 
    (1586756099160*Pi^2*mzv[2]*mzv[5, 3])/10693 + 
    (593337211725075*Pi^2*mzv[7, 3])/4191656 + 
    (9143685849600*ln2*Pi^2*mzv[-7, 1, 1])/12427 - 
    (4363008000*ln2^3*Pi^2*mzv[-5, 1, 1])/289 + 
    (41988902400*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/289 + 
    (32151655977600*Pi^2*mzv[3]*mzv[-5, 1, 1])/74851 - 
    (1040284761600*ln2*Pi^2*mzv[-5, 1, 3])/12427 - 
    (735007180800*ln2*Pi^2*mzv[-5, 3, 1])/12427 - 
    (237465600*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/17 - 
    (578188800*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/17 - 
    (729907200*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1])/17 - 
    (980217600*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/17 + 
    (2233353600*Pi^2*mzv[5]*mzv[-3, 1, 1])/17 - 
    (1367654400*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/17 + 
    82483200*Pi^2*mzv[-3, 1, 1]^2 + (1012224000*ln2^3*Pi^2*mzv[-3, 3, 1])/
     289 + (89490585600*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/289 + 
    (73111900800*Pi^2*mzv[3]*mzv[-3, 3, 1])/289 + 
    (12075249254400*Pi^2*mzv[-7, 1, 1, 1])/4403 - 
    (17650022400*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/289 + 
    (226120320000*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/289 + 
    (25315122700800*Pi^2*mzv[-5, 1, 1, 3])/74851 - 
    (3271584844800*Pi^2*mzv[-5, 1, 3, 1])/10693 - 
    (15384347020800*Pi^2*mzv[-5, 3, 1, 1])/74851 - 
    (3031142400*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/17 - 
    (2429153280*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/17 - 
    (5159116800*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/17 - 
    (5613465600*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1, 1])/17 + 
    (4671590400*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/289 + 
    (343876838400*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/289 + 
    (1156954060800*Pi^2*mzv[-3, 3, 3, 1])/10693 + 
    (14165913600*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/289 - 
    (23526604800*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/17 - 
    (20234880000*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/17 + 
    (2038579200*ln2*Pi^2*mzv[-3, 1, 3, 1, 1])/17 + 
    (4676198400*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/289 + 
    (32426496000*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/289 - 
    (94516531200*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/17 + 
    (4235673600*Pi^2*mzv[-3, 1, 3, 1, 1, 1])/17 + 
    (9022464000*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/289}, 6, 13, 1], 
 SeriesData[ep, 0, {(-5400*ln2^2*Pi^2*mzv[2])/239 + 
    (6930*Pi^2*mzv[2]^2)/239 - (18900*ln2*Pi^2*mzv[3])/239 + 
    (10800*Pi^2*mzv[-3, 1])/239, (-79200*ln2^3*Pi^2*mzv[2])/239 + 
    (104220*ln2*Pi^2*mzv[2]^2)/239 - (126000*ln2^2*Pi^2*mzv[3])/239 + 
    (29700*Pi^2*mzv[2]*mzv[3])/239 - (267075*Pi^2*mzv[5])/478 + 
    (57600*ln2*Pi^2*mzv[-3, 1])/239 - (28800*Pi^2*mzv[-3, 1, 1])/239, 
   (-612000*ln2^4*Pi^2*mzv[2])/239 + (587520*ln2^2*Pi^2*mzv[2]^2)/239 + 
    (4055370*Pi^2*mzv[2]^3)/1673 - (168000*ln2^3*Pi^2*mzv[3])/239 - 
    (1036800*ln2*Pi^2*mzv[2]*mzv[3])/239 - (887175*Pi^2*mzv[3]^2)/239 - 
    (822600*ln2*Pi^2*mzv[5])/239 + (705600*Pi^2*mzv[-5, 1])/239 - 
    (288000*ln2^2*Pi^2*mzv[-3, 1])/239 + (1375200*Pi^2*mzv[2]*mzv[-3, 1])/
     239 - (1036800*ln2*Pi^2*mzv[-3, 1, 1])/239 - 
    (806400*Pi^2*mzv[-3, 1, 1, 1])/239, (-3312000*ln2^5*Pi^2*mzv[2])/239 + 
    (1445760*ln2^3*Pi^2*mzv[2]^2)/239 + (94224720*ln2*Pi^2*mzv[2]^3)/1673 + 
    (2116800*ln2^4*Pi^2*mzv[3])/239 - (9666000*ln2^2*Pi^2*mzv[2]*mzv[3])/
     239 - (22456110*Pi^2*mzv[2]^2*mzv[3])/4063 - 
    (24159600*ln2*Pi^2*mzv[3]^2)/239 - (5153400*ln2^2*Pi^2*mzv[5])/239 - 
    (640516275*Pi^2*mzv[2]*mzv[5])/4063 + (4008831075*Pi^2*mzv[7])/16252 + 
    (23328000*ln2*Pi^2*mzv[-5, 1])/239 - (5606400*ln2^3*Pi^2*mzv[-3, 1])/
     239 + (9734400*ln2*Pi^2*mzv[2]*mzv[-3, 1])/239 + 
    (13723200*Pi^2*mzv[3]*mzv[-3, 1])/239 + (444729600*Pi^2*mzv[-5, 1, 1])/
     4063 - (14515200*ln2^2*Pi^2*mzv[-3, 1, 1])/239 - 
    (12326400*Pi^2*mzv[2]*mzv[-3, 1, 1])/239 - (24019200*Pi^2*mzv[-3, 3, 1])/
     4063 - (20736000*ln2*Pi^2*mzv[-3, 1, 1, 1])/239 - 
    (14284800*Pi^2*mzv[-3, 1, 1, 1, 1])/239, 
   (-14058240*ln2^6*Pi^2*mzv[2])/239 - (1946880*ln2^4*Pi^2*mzv[2]^2)/239 + 
    (905215440*ln2^2*Pi^2*mzv[2]^3)/1673 - (14149919106*Pi^2*mzv[2]^4)/
     20315 + (18197760*ln2^5*Pi^2*mzv[3])/239 - 
    (33787200*ln2^3*Pi^2*mzv[2]*mzv[3])/239 - 
    (4764602880*ln2*Pi^2*mzv[2]^2*mzv[3])/4063 - 
    (253002000*ln2^2*Pi^2*mzv[3]^2)/239 + (1177566300*Pi^2*mzv[2]*mzv[3]^2)/
     4063 - (55034400*ln2^3*Pi^2*mzv[5])/239 - 
    (13259577600*ln2*Pi^2*mzv[2]*mzv[5])/4063 + 
    (15486993600*Pi^2*mzv[3]*mzv[5])/4063 + (33735200850*ln2*Pi^2*mzv[7])/
     4063 - (27369504000*Pi^2*mzv[-7, 1])/4063 + 
    (329356800*ln2^2*Pi^2*mzv[-5, 1])/239 - 
    (113702400*Pi^2*mzv[2]*mzv[-5, 1])/239 - (42316800*ln2^4*Pi^2*mzv[-3, 1])/
     239 + (29260800*ln2^2*Pi^2*mzv[2]*mzv[-3, 1])/239 + 
    (60134400*Pi^2*mzv[2]^2*mzv[-3, 1])/239 + 
    (307507200*ln2*Pi^2*mzv[3]*mzv[-3, 1])/239 + (74419200*Pi^2*mzv[-3, 1]^2)/
     239 + (360171720*Pi^2*mzv[5, 3])/4063 + 
    (12511411200*ln2*Pi^2*mzv[-5, 1, 1])/4063 - 
    (124416000*ln2^3*Pi^2*mzv[-3, 1, 1])/239 - 
    (110592000*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1])/239 + 
    (458188800*Pi^2*mzv[3]*mzv[-3, 1, 1])/239 - 
    (747648000*ln2*Pi^2*mzv[-3, 3, 1])/4063 + 
    (8953574400*Pi^2*mzv[-5, 1, 1, 1])/4063 - 
    (257126400*ln2^2*Pi^2*mzv[-3, 1, 1, 1])/239 + 
    (116582400*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/239 - 
    (555494400*Pi^2*mzv[-3, 3, 1, 1])/4063 - 
    (348364800*ln2*Pi^2*mzv[-3, 1, 1, 1, 1])/239 - 
    (234086400*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/239, 
   (-49658880*ln2^7*Pi^2*mzv[2])/239 - (35656704*ln2^5*Pi^2*mzv[2]^2)/239 + 
    (5868015680*ln2^3*Pi^2*mzv[2]^3)/1673 - (911717101272*ln2*Pi^2*mzv[2]^4)/
     142205 + (89008640*ln2^6*Pi^2*mzv[3])/239 - 
    (13137600*ln2^4*Pi^2*mzv[2]*mzv[3])/239 - 
    (48027522240*ln2^2*Pi^2*mzv[2]^2*mzv[3])/4063 + 
    (27492378450080*Pi^2*mzv[2]^3*mzv[3])/1222963 - 
    (1720043200*ln2^3*Pi^2*mzv[3]^2)/239 + 
    (1268526600*ln2*Pi^2*mzv[2]*mzv[3]^2)/4063 - (899272482000*Pi^2*mzv[3]^3)/
     174709 - (451269600*ln2^4*Pi^2*mzv[5])/239 - 
    (110179125360*ln2^2*Pi^2*mzv[2]*mzv[5])/4063 + 
    (4024173392706*Pi^2*mzv[2]^2*mzv[5])/174709 + 
    (173601976440*ln2*Pi^2*mzv[3]*mzv[5])/4063 + 
    (301792228200*ln2^2*Pi^2*mzv[7])/4063 + 
    (25419183798375*Pi^2*mzv[2]*mzv[7])/349418 - 
    (207930478032775*Pi^2*mzv[9])/698836 - (334952755200*ln2*Pi^2*mzv[-7, 1])/
     4063 + (2862028800*ln2^3*Pi^2*mzv[-5, 1])/239 - 
    (914457600*ln2*Pi^2*mzv[2]*mzv[-5, 1])/239 - 
    (4885265212800*Pi^2*mzv[3]*mzv[-5, 1])/174709 - 
    (221982720*ln2^5*Pi^2*mzv[-3, 1])/239 + 
    (22732800*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/239 + 
    (800778240*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/239 + 
    (2461056000*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/239 + 
    (623875200*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/239 + 
    (534418560*Pi^2*mzv[5]*mzv[-3, 1])/239 + 
    (1277337600*ln2*Pi^2*mzv[-3, 1]^2)/239 + (4020241320*ln2*Pi^2*mzv[5, 3])/
     4063 - (6942448972800*Pi^2*mzv[-7, 1, 1])/174709 + 
    (109451520000*ln2^2*Pi^2*mzv[-5, 1, 1])/4063 - 
    (608256000*Pi^2*mzv[2]*mzv[-5, 1, 1])/4063 + 
    (2964863731200*Pi^2*mzv[-5, 1, 3])/174709 + 
    (1294325376000*Pi^2*mzv[-5, 3, 1])/174709 - 
    (771379200*ln2^4*Pi^2*mzv[-3, 1, 1])/239 - 
    (547430400*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1])/239 + 
    (45734400*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/239 + 
    (6932736000*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1])/239 + 
    (2455142400*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/239 - 
    (1380096000*ln2^2*Pi^2*mzv[-3, 3, 1])/4063 + 
    (6427008000*Pi^2*mzv[2]*mzv[-3, 3, 1])/4063 + 
    (118811750400*ln2*Pi^2*mzv[-5, 1, 1, 1])/4063 - 
    (2090188800*ln2^3*Pi^2*mzv[-3, 1, 1, 1])/239 + 
    (796262400*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/239 + 
    (7563724800*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/239 + 
    (3220992000*ln2*Pi^2*mzv[-3, 3, 1, 1])/4063 - 
    (101762150400*Pi^2*mzv[-5, 1, 1, 1, 1])/4063 - 
    (4213555200*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1])/239 - 
    (2033049600*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/239 - 
    (3546316800*Pi^2*mzv[-3, 1, 3, 1, 1])/239 + 
    (32489164800*Pi^2*mzv[-3, 3, 1, 1, 1])/4063 - 
    (5640192000*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/239 - 
    (3767500800*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/239, 
   (-1058649600*ln2^8*Pi^2*mzv[2])/1673 - (195606528*ln2^6*Pi^2*mzv[2]^2)/
     239 + (4329010240*ln2^4*Pi^2*mzv[2]^3)/239 - 
    (3465772022064*ln2^2*Pi^2*mzv[2]^4)/142205 + 
    (97820678317296709878*Pi^2*mzv[2]^5)/82243835135 + 
    (332482560*ln2^7*Pi^2*mzv[3])/239 + (476824320*ln2^5*Pi^2*mzv[2]*mzv[3])/
     239 - (256735472640*ln2^3*Pi^2*mzv[2]^2*mzv[3])/4063 + 
    (460905161684560*ln2*Pi^2*mzv[2]^3*mzv[3])/1222963 - 
    (9071688000*ln2^4*Pi^2*mzv[3]^2)/239 - 
    (9316282800*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/4063 - 
    (8855180989901840*Pi^2*mzv[2]^2*mzv[3]^2)/30517193 - 
    (1802603953200*ln2*Pi^2*mzv[3]^3)/10277 - (2606928000*ln2^5*Pi^2*mzv[5])/
     239 - (591670562880*ln2^3*Pi^2*mzv[2]*mzv[5])/4063 + 
    (57419472464784*ln2*Pi^2*mzv[2]^2*mzv[5])/174709 + 
    (837184602000*ln2^2*Pi^2*mzv[3]*mzv[5])/4063 - 
    (8886371990943960*Pi^2*mzv[2]*mzv[3]*mzv[5])/4359599 - 
    (701543498642667180*Pi^2*mzv[5]^2)/213620351 + 
    (1566585312000*ln2^3*Pi^2*mzv[7])/4063 + 
    (261253899276300*ln2*Pi^2*mzv[2]*mzv[7])/174709 - 
    (137405358696362625*Pi^2*mzv[3]*mzv[7])/30517193 - 
    (52987043760225*ln2*Pi^2*mzv[9])/10277 + 
    (330519733633056000*Pi^2*mzv[-9, 1])/30517193 - 
    (2078916710400*ln2^2*Pi^2*mzv[-7, 1])/4063 - 
    (1512357465600*Pi^2*mzv[2]*mzv[-7, 1])/4063 + 
    (17912678400*ln2^4*Pi^2*mzv[-5, 1])/239 - 
    (2022451200*ln2^2*Pi^2*mzv[2]*mzv[-5, 1])/239 - 
    (2408292993346560*Pi^2*mzv[2]^2*mzv[-5, 1])/30517193 - 
    (3399124262400*ln2*Pi^2*mzv[3]*mzv[-5, 1])/10277 - 
    (923033600*ln2^6*Pi^2*mzv[-3, 1])/239 - 
    (219955200*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/239 + 
    (5208145920*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/239 - 
    (1572255360*Pi^2*mzv[2]^3*mzv[-3, 1])/239 + 
    (11844505600*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/239 + 
    (19015296000*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/239 + 
    (9505766400*Pi^2*mzv[3]^2*mzv[-3, 1])/239 + 
    (1589137920*ln2*Pi^2*mzv[5]*mzv[-3, 1])/239 - 
    (27502387200*Pi^2*mzv[-5, 1]*mzv[-3, 1])/239 + 
    (9201254400*ln2^2*Pi^2*mzv[-3, 1]^2)/239 - 
    (791193600*Pi^2*mzv[2]*mzv[-3, 1]^2)/239 - 
    (25026035760*ln2^2*Pi^2*mzv[5, 3])/4063 - 
    (1355344902125820*Pi^2*mzv[2]*mzv[5, 3])/4359599 - 
    (17399668188029625*Pi^2*mzv[7, 3])/213620351 - 
    (6761450188800*ln2*Pi^2*mzv[-7, 1, 1])/10277 + 
    (574969651200*ln2^3*Pi^2*mzv[-5, 1, 1])/4063 + 
    (218488320000*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/4063 - 
    (8591838043584000*Pi^2*mzv[3]*mzv[-5, 1, 1])/30517193 + 
    (3483591321600*ln2*Pi^2*mzv[-5, 1, 3])/10277 + 
    (1502601523200*ln2*Pi^2*mzv[-5, 3, 1])/10277 - 
    (3762339840*ln2^5*Pi^2*mzv[-3, 1, 1])/239 - 
    (2145484800*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/239 + 
    (6322360320*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/239 + 
    (48049459200*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1])/239 + 
    (27645542400*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/239 - 
    (4672143360*Pi^2*mzv[5]*mzv[-3, 1, 1])/239 + 
    (41877504000*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/239 - 
    (21215232000*Pi^2*mzv[-3, 1, 1]^2)/239 + 
    (42309427200*ln2^3*Pi^2*mzv[-3, 3, 1])/4063 + 
    (23598489600*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/4063 - 
    (511459891200*Pi^2*mzv[3]*mzv[-3, 3, 1])/4063 - 
    (1787796748339200*Pi^2*mzv[-7, 1, 1, 1])/1795129 + 
    (849296793600*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/4063 + 
    (398551449600*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/4063 - 
    (5552825849395200*Pi^2*mzv[-5, 1, 1, 3])/30517193 + 
    (1187218434355200*Pi^2*mzv[-5, 1, 3, 1])/4359599 + 
    (3987638556825600*Pi^2*mzv[-5, 3, 1, 1])/30517193 - 
    (12640665600*ln2^4*Pi^2*mzv[-3, 1, 1, 1])/239 + 
    (1835827200*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/239 + 
    (12075909120*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/239 + 
    (113922662400*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/239 + 
    (64666828800*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1, 1])/239 + 
    (137969049600*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/4063 - 
    (166209638400*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/4063 - 
    (380363326617600*Pi^2*mzv[-3, 3, 3, 1])/4359599 - 
    (122480640000*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/239 - 
    (33841152000*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1])/239 - 
    (18048614400*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/239 + 
    (166579814400*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/239 - 
    (67387392000*ln2*Pi^2*mzv[-3, 1, 3, 1, 1])/239 + 
    (42463641600*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/239 - 
    (1268073676800*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/4063 - 
    (67815014400*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/239 + 
    (26660044800*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/239 - 
    (39016857600*Pi^2*mzv[-3, 1, 3, 1, 1, 1])/239 + 
    (461968588800*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/4063 - 
    (90508492800*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/239 - 
    (60368486400*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1])/239}, 6, 13, 1], 
 SeriesData[ep, 0, {(3600*Pi^2*mzv[2]^2)/131 - (12600*ln2*Pi^2*mzv[3])/131 + 
    (7200*Pi^2*mzv[-3, 1])/131, (-33480*ln2*Pi^2*mzv[2]^2)/131 - 
    (126000*ln2^2*Pi^2*mzv[3])/131 - (6300*Pi^2*mzv[2]*mzv[3])/131 + 
    (138825*Pi^2*mzv[5])/131 + (86400*ln2*Pi^2*mzv[-3, 1])/131 + 
    (28800*Pi^2*mzv[-3, 1, 1])/131, (270000*ln2^2*Pi^2*mzv[2]^2)/131 - 
    (680220*Pi^2*mzv[2]^3)/917 - (638400*ln2^3*Pi^2*mzv[3])/131 - 
    (2779200*ln2*Pi^2*mzv[2]*mzv[3])/131 - (103500*Pi^2*mzv[3]^2)/131 + 
    (5595300*ln2*Pi^2*mzv[5])/131 - (2433600*Pi^2*mzv[-5, 1])/131 + 
    (518400*ln2^2*Pi^2*mzv[-3, 1])/131 + (2131200*Pi^2*mzv[2]*mzv[-3, 1])/
     131 + (345600*ln2*Pi^2*mzv[-3, 1, 1])/131 + 
    (115200*Pi^2*mzv[-3, 1, 1, 1])/131, (-429120*ln2^3*Pi^2*mzv[2]^2)/131 - 
    (5398560*ln2*Pi^2*mzv[2]^3)/917 - (2184000*ln2^4*Pi^2*mzv[3])/131 - 
    (10958400*ln2^2*Pi^2*mzv[2]*mzv[3])/131 + 
    (292709280*Pi^2*mzv[2]^2*mzv[3])/2227 - (14669400*ln2*Pi^2*mzv[3]^2)/
     131 + (22505400*ln2^2*Pi^2*mzv[5])/131 - (1295280000*Pi^2*mzv[2]*mzv[5])/
     2227 + (1521531225*Pi^2*mzv[7])/2227 - (1555200*ln2*Pi^2*mzv[-5, 1])/
     131 + (2073600*ln2^3*Pi^2*mzv[-3, 1])/131 - 
    (13363200*ln2*Pi^2*mzv[2]*mzv[-3, 1])/131 + 
    (13944000*Pi^2*mzv[3]*mzv[-3, 1])/131 + (342201600*Pi^2*mzv[-5, 1, 1])/
     2227 + (2073600*ln2^2*Pi^2*mzv[-3, 1, 1])/131 - 
    (58924800*Pi^2*mzv[2]*mzv[-3, 1, 1])/131 - (6278400*Pi^2*mzv[-3, 3, 1])/
     2227 + (1382400*ln2*Pi^2*mzv[-3, 1, 1, 1])/131 + 
    (460800*Pi^2*mzv[-3, 1, 1, 1, 1])/131, 
   (1915200*ln2^4*Pi^2*mzv[2]^2)/131 + (173606400*ln2^2*Pi^2*mzv[2]^3)/917 - 
    (382565475564*Pi^2*mzv[2]^4)/77945 - (5671680*ln2^5*Pi^2*mzv[3])/131 - 
    (69446400*ln2^3*Pi^2*mzv[2]*mzv[3])/131 - 
    (12929382000*ln2*Pi^2*mzv[2]^2*mzv[3])/2227 - 
    (106590000*ln2^2*Pi^2*mzv[3]^2)/131 + (18104624700*Pi^2*mzv[2]*mzv[3]^2)/
     2227 + (125983200*ln2^3*Pi^2*mzv[5])/131 - 
    (8195000400*ln2*Pi^2*mzv[2]*mzv[5])/2227 + 
    (29285932200*Pi^2*mzv[3]*mzv[5])/2227 + (58558170600*ln2*Pi^2*mzv[7])/
     2227 - (52421990400*Pi^2*mzv[-7, 1])/2227 - 
    (110707200*ln2^2*Pi^2*mzv[-5, 1])/131 - 
    (2369692800*Pi^2*mzv[2]*mzv[-5, 1])/131 + (6220800*ln2^4*Pi^2*mzv[-3, 1])/
     131 + (47923200*ln2^2*Pi^2*mzv[2]*mzv[-3, 1])/131 + 
    (87698880*Pi^2*mzv[2]^2*mzv[-3, 1])/131 + 
    (491673600*ln2*Pi^2*mzv[3]*mzv[-3, 1])/131 + 
    (127526400*Pi^2*mzv[-3, 1]^2)/131 + (2380423590*Pi^2*mzv[5, 3])/2227 + 
    (20209536000*ln2*Pi^2*mzv[-5, 1, 1])/2227 + 
    (8294400*ln2^3*Pi^2*mzv[-3, 1, 1])/131 + 
    (375552000*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1])/131 + 
    (826464000*Pi^2*mzv[3]*mzv[-3, 1, 1])/131 - 
    (3960345600*ln2*Pi^2*mzv[-3, 3, 1])/2227 + 
    (17471923200*Pi^2*mzv[-5, 1, 1, 1])/2227 + 
    (8294400*ln2^2*Pi^2*mzv[-3, 1, 1, 1])/131 + 
    (1618329600*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/131 - 
    (3910118400*Pi^2*mzv[-3, 3, 1, 1])/2227 + 
    (5529600*ln2*Pi^2*mzv[-3, 1, 1, 1, 1])/131 + 
    (1843200*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/131, 
   (-785664*ln2^5*Pi^2*mzv[2]^2)/131 + (348080640*ln2^3*Pi^2*mzv[2]^3)/917 + 
    (22710393576*ln2*Pi^2*mzv[2]^4)/2227 - (11916800*ln2^6*Pi^2*mzv[3])/131 - 
    (181075200*ln2^4*Pi^2*mzv[2]*mzv[3])/131 - 
    (34475672160*ln2^2*Pi^2*mzv[2]^2*mzv[3])/2227 - 
    (23425751225040*Pi^2*mzv[2]^3*mzv[3])/670327 - 
    (528881600*ln2^3*Pi^2*mzv[3]^2)/131 - 
    (151050439200*ln2*Pi^2*mzv[2]*mzv[3]^2)/2227 - 
    (1778189478000*Pi^2*mzv[3]^3)/95761 + (324880800*ln2^4*Pi^2*mzv[5])/131 - 
    (100299060000*ln2^2*Pi^2*mzv[2]*mzv[5])/2227 - 
    (13470617999430*Pi^2*mzv[2]^2*mzv[5])/95761 + 
    (102790841160*ln2*Pi^2*mzv[3]*mzv[5])/2227 + 
    (297435506400*ln2^2*Pi^2*mzv[7])/2227 + 
    (6969204378225*Pi^2*mzv[2]*mzv[7])/95761 + (192466340681575*Pi^2*mzv[9])/
     383044 - (134345318400*ln2*Pi^2*mzv[-7, 1])/2227 - 
    (184780800*ln2^3*Pi^2*mzv[-5, 1])/131 + 
    (17188761600*ln2*Pi^2*mzv[2]*mzv[-5, 1])/131 + 
    (4097358470400*Pi^2*mzv[3]*mzv[-5, 1])/95761 + 
    (14929920*ln2^5*Pi^2*mzv[-3, 1])/131 - 
    (164659200*ln2^3*Pi^2*mzv[2]*mzv[-3, 1])/131 + 
    (236183040*ln2*Pi^2*mzv[2]^2*mzv[-3, 1])/131 + 
    (2337868800*ln2^2*Pi^2*mzv[3]*mzv[-3, 1])/131 + 
    (1184352000*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/131 + 
    (787955040*Pi^2*mzv[5]*mzv[-3, 1])/131 + 
    (1016524800*ln2*Pi^2*mzv[-3, 1]^2)/131 + (5651083800*ln2*Pi^2*mzv[5, 3])/
     2227 + (14414330188800*Pi^2*mzv[-7, 1, 1])/95761 + 
    (92720793600*ln2^2*Pi^2*mzv[-5, 1, 1])/2227 + 
    (7151155200*Pi^2*mzv[2]*mzv[-5, 1, 1])/131 + 
    (1846507507200*Pi^2*mzv[-5, 1, 3])/95761 + 
    (380667110400*Pi^2*mzv[-5, 3, 1])/95761 + 
    (24883200*ln2^4*Pi^2*mzv[-3, 1, 1])/131 - 
    (1717862400*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1])/131 - 
    (744917760*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/131 + 
    (4300185600*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1])/131 + 
    (795340800*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/131 - 
    (14514739200*ln2^2*Pi^2*mzv[-3, 3, 1])/2227 + 
    (10458432000*Pi^2*mzv[2]*mzv[-3, 3, 1])/131 + 
    (23765299200*ln2*Pi^2*mzv[-5, 1, 1, 1])/2227 + 
    (33177600*ln2^3*Pi^2*mzv[-3, 1, 1, 1])/131 - 
    (12367872000*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/131 - 
    (919680000*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/131 + 
    (2653286400*ln2*Pi^2*mzv[-3, 3, 1, 1])/2227 - 
    (183128371200*Pi^2*mzv[-5, 1, 1, 1, 1])/2227 + 
    (33177600*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1])/131 - 
    (49006080000*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/131 - 
    (1598054400*Pi^2*mzv[-3, 1, 3, 1, 1])/131 + 
    (45120614400*Pi^2*mzv[-3, 3, 1, 1, 1])/2227 + 
    (22118400*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/131 + 
    (7372800*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/131, 
   (5629440*ln2^6*Pi^2*mzv[2]^2)/131 + (2518725120*ln2^4*Pi^2*mzv[2]^3)/917 - 
    (870366310032*ln2^2*Pi^2*mzv[2]^4)/4585 + 
    (486821081520916544*Pi^2*mzv[2]^5)/117088979 - 
    (21084160*ln2^7*Pi^2*mzv[3])/131 - (513960960*ln2^5*Pi^2*mzv[2]*mzv[3])/
     131 - (294108167040*ln2^3*Pi^2*mzv[2]^2*mzv[3])/2227 + 
    (707463992172480*ln2*Pi^2*mzv[2]^3*mzv[3])/670327 - 
    (1726408000*ln2^4*Pi^2*mzv[3]^2)/131 + 
    (22096867200*ln2^2*Pi^2*mzv[2]*mzv[3]^2)/131 - 
    (6252841375132000*Pi^2*mzv[2]^2*mzv[3]^2)/2389571 - 
    (25964231838800*ln2*Pi^2*mzv[3]^3)/95761 + (890029440*ln2^5*Pi^2*mzv[5])/
     131 - (338980521600*ln2^3*Pi^2*mzv[2]*mzv[5])/2227 + 
    (155882436209424*ln2*Pi^2*mzv[2]^2*mzv[5])/95761 + 
    (96720766800*ln2^2*Pi^2*mzv[3]*mzv[5])/131 - 
    (9771916687371660*Pi^2*mzv[2]*mzv[3]*mzv[5])/2389571 - 
    (394593167766646515*Pi^2*mzv[5]^2)/33453994 + 
    (1592833516800*ln2^3*Pi^2*mzv[7])/2227 + 
    (350774329408200*ln2*Pi^2*mzv[2]*mzv[7])/95761 - 
    (37259261016131400*Pi^2*mzv[3]*mzv[7])/2389571 - 
    (1490770691975825*ln2*Pi^2*mzv[9])/95761 + 
    (111123622457926400*Pi^2*mzv[-9, 1])/2389571 - 
    (159267225600*ln2^2*Pi^2*mzv[-7, 1])/131 - 
    (6470930361600*Pi^2*mzv[2]*mzv[-7, 1])/2227 - 
    (1058150400*ln2^4*Pi^2*mzv[-5, 1])/131 - 
    (72578304000*ln2^2*Pi^2*mzv[2]*mzv[-5, 1])/131 - 
    (1436742707564160*Pi^2*mzv[2]^2*mzv[-5, 1])/2389571 - 
    (139628961907200*ln2*Pi^2*mzv[3]*mzv[-5, 1])/95761 + 
    (29859840*ln2^6*Pi^2*mzv[-3, 1])/131 + 
    (130252800*ln2^4*Pi^2*mzv[2]*mzv[-3, 1])/131 + 
    (5342238720*ln2^2*Pi^2*mzv[2]^2*mzv[-3, 1])/131 - 
    (46978577280*Pi^2*mzv[2]^3*mzv[-3, 1])/917 + 
    (12870144000*ln2^3*Pi^2*mzv[3]*mzv[-3, 1])/131 + 
    (31641600000*ln2*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1])/131 + 
    (22339057600*Pi^2*mzv[3]^2*mzv[-3, 1])/131 - 
    (13677822720*ln2*Pi^2*mzv[5]*mzv[-3, 1])/131 - 
    (63801907200*Pi^2*mzv[-5, 1]*mzv[-3, 1])/131 + 
    (10944921600*ln2^2*Pi^2*mzv[-3, 1]^2)/131 + 
    (1528704000*Pi^2*mzv[2]*mzv[-3, 1]^2)/131 + 
    (9632621520*ln2^2*Pi^2*mzv[5, 3])/131 + 
    (166753678137300*Pi^2*mzv[2]*mzv[5, 3])/2389571 - 
    (2141446663865850*Pi^2*mzv[7, 3])/16726997 - 
    (206556398899200*ln2*Pi^2*mzv[-7, 1, 1])/95761 + 
    (533536972800*ln2^3*Pi^2*mzv[-5, 1, 1])/2227 - 
    (484874956800*ln2*Pi^2*mzv[2]*mzv[-5, 1, 1])/2227 - 
    (2653343419545600*Pi^2*mzv[3]*mzv[-5, 1, 1])/2389571 + 
    (76902492211200*ln2*Pi^2*mzv[-5, 1, 3])/95761 + 
    (40575706214400*ln2*Pi^2*mzv[-5, 3, 1])/95761 + 
    (59719680*ln2^5*Pi^2*mzv[-3, 1, 1])/131 + 
    (3438182400*ln2^3*Pi^2*mzv[2]*mzv[-3, 1, 1])/131 + 
    (19552020480*ln2*Pi^2*mzv[2]^2*mzv[-3, 1, 1])/131 + 
    (58214707200*ln2^2*Pi^2*mzv[3]*mzv[-3, 1, 1])/131 + 
    (49950835200*Pi^2*mzv[2]*mzv[3]*mzv[-3, 1, 1])/131 - 
    328775040*Pi^2*mzv[5]*mzv[-3, 1, 1] + 
    (73543680000*ln2*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1])/131 - 
    (44935372800*Pi^2*mzv[-3, 1, 1]^2)/131 - 
    (96726835200*ln2^3*Pi^2*mzv[-3, 3, 1])/2227 - 
    (1464926515200*ln2*Pi^2*mzv[2]*mzv[-3, 3, 1])/2227 - 
    (98085849600*Pi^2*mzv[3]*mzv[-3, 3, 1])/131 - 
    (763607826892800*Pi^2*mzv[-7, 1, 1, 1])/140563 + 
    (50520268800*ln2^2*Pi^2*mzv[-5, 1, 1, 1])/131 - 
    (2977426483200*Pi^2*mzv[2]*mzv[-5, 1, 1, 1])/2227 - 
    (1373094807091200*Pi^2*mzv[-5, 1, 1, 3])/2389571 + 
    (2071934160076800*Pi^2*mzv[-5, 1, 3, 1])/2389571 + 
    (1266482154240000*Pi^2*mzv[-5, 3, 1, 1])/2389571 + 
    (99532800*ln2^4*Pi^2*mzv[-3, 1, 1, 1])/131 + 
    (47016345600*ln2^2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1])/131 + 
    (49556044800*Pi^2*mzv[2]^2*mzv[-3, 1, 1, 1])/131 + 
    (210729369600*ln2*Pi^2*mzv[3]*mzv[-3, 1, 1, 1])/131 + 
    (157051699200*Pi^2*mzv[-3, 1]*mzv[-3, 1, 1, 1])/131 - 
    (10238976000*ln2^2*Pi^2*mzv[-3, 3, 1, 1])/131 - 
    (5640292454400*Pi^2*mzv[2]*mzv[-3, 3, 1, 1])/2227 - 
    (807894040320000*Pi^2*mzv[-3, 3, 3, 1])/2389571 - 
    (3494460211200*ln2*Pi^2*mzv[-5, 1, 1, 1, 1])/2227 + 
    (132710400*ln2^3*Pi^2*mzv[-3, 1, 1, 1, 1])/131 + 
    (377332531200*ln2*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1])/131 + 
    (492927283200*Pi^2*mzv[3]*mzv[-3, 1, 1, 1, 1])/131 - 
    (119572070400*ln2*Pi^2*mzv[-3, 1, 3, 1, 1])/131 + 
    (467653017600*ln2*Pi^2*mzv[-3, 3, 1, 1, 1])/2227 - 
    (2029433241600*Pi^2*mzv[-5, 1, 1, 1, 1, 1])/2227 + 
    (132710400*ln2^2*Pi^2*mzv[-3, 1, 1, 1, 1, 1])/131 + 
    (1509241651200*Pi^2*mzv[2]*mzv[-3, 1, 1, 1, 1, 1])/131 - 
    (106787635200*Pi^2*mzv[-3, 1, 3, 1, 1, 1])/131 + 
    (106688102400*Pi^2*mzv[-3, 3, 1, 1, 1, 1])/2227 + 
    (88473600*ln2*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1])/131 + 
    (29491200*Pi^2*mzv[-3, 1, 1, 1, 1, 1, 1, 1])/131}, 6, 13, 1]}


==> anc/hqetUT4l.4d <==
{SeriesData[ep, 0, {1, 0, 34*mzv[2], (-508*mzv[3])/3, 988*mzv[2]^2, 
   (-17272*mzv[2]*mzv[3])/3 - (32764*mzv[5])/5, (1066704*mzv[2]^3)/35 + 
    (129032*mzv[3]^2)/9, (-501904*mzv[2]^2*mzv[3])/3 - 
    (1113976*mzv[2]*mzv[5])/5 - (2097148*mzv[7])/7, 
   (35135248*mzv[2]^4)/35 + (4387088*mzv[2]*mzv[3]^2)/9 + 
    (16644112*mzv[3]*mzv[5])/15, (-180628544*mzv[2]^3*mzv[3])/35 - 
    (65548256*mzv[3]^3)/81 - (32370832*mzv[2]^2*mzv[5])/5 - 
    (71303032*mzv[2]*mzv[7])/7 - (134217724*mzv[9])/9, 
   (66397452608*mzv[2]^5)/1925 + (127483616*mzv[2]^2*mzv[3]^2)/9 + 
    (565899808*mzv[2]*mzv[3]*mzv[5])/15 + (536739848*mzv[5]^2)/25 + 
    (1065351184*mzv[3]*mzv[7])/21, (-17848705984*mzv[2]^4*mzv[3])/105 - 
    (2228640704*mzv[2]*mzv[3]^3)/81 - (34949489856*mzv[2]^3*mzv[5])/175 - 
    (4227604448*mzv[3]^2*mzv[5])/45 - (2071982224*mzv[2]^2*mzv[7])/7 - 
    (4563402616*mzv[2]*mzv[9])/9 - (8589934588*mzv[11])/11, 
   (30437389120896*mzv[2]^6)/25025 + (45879650176*mzv[2]^3*mzv[3]^2)/105 + 
    (8324628512*mzv[3]^4)/243 + (16444382656*mzv[2]^2*mzv[3]*mzv[5])/15 + 
    (18249154832*mzv[2]*mzv[5]^2)/25 + (36221940256*mzv[2]*mzv[3]*mzv[7])/
     21 + (68710957072*mzv[5]*mzv[7])/35 + (68182603792*mzv[3]*mzv[9])/27}, 
  0, 13, 1], SeriesData[ep, 0, {1, 0, 34*mzv[2], (-460*mzv[3])/3, 
   (4988*mzv[2]^2)/5, (-15640*mzv[2]*mzv[3])/3 - (31804*mzv[5])/5, 
   (1081648*mzv[2]^3)/35 + (105800*mzv[3]^2)/9, (-458896*mzv[2]^2*mzv[3])/3 - 
    (1081336*mzv[2]*mzv[5])/5 - (2081020*mzv[7])/7, 
   (178099792*mzv[2]^4)/175 + (3597200*mzv[2]*mzv[3]^2)/9 + 
    (2925968*mzv[3]*mzv[5])/3, (-99511616*mzv[2]^3*mzv[3])/21 - 
    (48668000*mzv[3]^3)/81 - (158638352*mzv[2]^2*mzv[5])/25 - 
    (70754680*mzv[2]*mzv[7])/7 - (133956604*mzv[9])/9, 
   (67230522048*mzv[2]^5)/1925 + (105546080*mzv[2]^2*mzv[3]^2)/9 + 
    (99482912*mzv[2]*mzv[3]*mzv[5])/3 + (505747208*mzv[5]^2)/25 + 
    (957269200*mzv[3]*mzv[7])/21, (-16385180864*mzv[2]^4*mzv[3])/105 - 
    (1654712000*mzv[2]*mzv[3]^3)/81 - (34400732992*mzv[2]^3*mzv[5])/175 - 
    (672972640*mzv[3]^2*mzv[5])/9 - (2076025552*mzv[2]^2*mzv[7])/7 - 
    (4554524536*mzv[2]*mzv[9])/9 - (8585744380*mzv[11])/11, 
   (215516148166272*mzv[2]^6)/175175 + (22887671680*mzv[2]^3*mzv[3]^2)/63 + 
    (5596820000*mzv[3]^4)/243 + (14594728384*mzv[2]^2*mzv[3]*mzv[5])/15 + 
    (17195405072*mzv[2]*mzv[5]^2)/25 + (32547152800*mzv[2]*mzv[3]*mzv[7])/
     21 + (13236952016*mzv[5]*mzv[7])/7 + (61620037840*mzv[3]*mzv[9])/27}, 0, 
  13, 1], SeriesData[ep, 0, {1, 0, 22*mzv[2], (-220*mzv[3])/3, 
   (1868*mzv[2]^2)/5, (-4840*mzv[2]*mzv[3])/3 - (7804*mzv[5])/5, 
   (225744*mzv[2]^3)/35 + (24200*mzv[3]^2)/9, (-82192*mzv[2]^2*mzv[3])/3 - 
    (171688*mzv[2]*mzv[5])/5 - (280060*mzv[7])/7, 
   (20689232*mzv[2]^4)/175 + (532400*mzv[2]*mzv[3]^2)/9 + 
    (343376*mzv[3]*mzv[5])/3, (-3310912*mzv[2]^3*mzv[3])/7 - 
    (5324000*mzv[3]^3)/81 - (14577872*mzv[2]^2*mzv[5])/25 - 
    (6161320*mzv[2]*mzv[7])/7 - (10078204*mzv[9])/9, 
   (4366147904*mzv[2]^5)/1925 + (9041120*mzv[2]^2*mzv[3]^2)/9 + 
    (7554272*mzv[2]*mzv[3]*mzv[5])/3 + (30451208*mzv[5]^2)/25 + 
    (61613200*mzv[3]*mzv[7])/21, (-910326208*mzv[2]^4*mzv[3])/105 - 
    (117128000*mzv[2]*mzv[3]^3)/81 - (1761706176*mzv[2]^3*mzv[5])/175 - 
    (37771360*mzv[3]^2*mzv[5])/9 - (104630416*mzv[2]^2*mzv[7])/7 - 
    (221720488*mzv[2]*mzv[9])/9 - (362799100*mzv[11])/11, 
   (713256688512*mzv[2]^6)/15925 + (364200320*mzv[2]^3*mzv[3]^2)/21 + 
    (292820000*mzv[3]^4)/243 + (641426368*mzv[2]^2*mzv[3]*mzv[5])/15 + 
    (669926576*mzv[2]*mzv[5]^2)/25 + (1355490400*mzv[2]*mzv[3]*mzv[7])/21 + 
    (437117648*mzv[5]*mzv[7])/7 + (2217204880*mzv[3]*mzv[9])/27}, 0, 13, 1], 
 SeriesData[ep, 0, {1, 0, 34*mzv[2], (-490*mzv[3])/3, (4958*mzv[2]^2)/5, 
   (-16660*mzv[2]*mzv[3])/3 - (32554*mzv[5])/5, (1071708*mzv[2]^3)/35 + 
    (120050*mzv[3]^2)/9, (-485884*mzv[2]^2*mzv[3])/3 - 
    (1106836*mzv[2]*mzv[5])/5 - (2095090*mzv[7])/7, 
   (176439602*mzv[2]^4)/175 + (4081700*mzv[2]*mzv[3]^2)/9 + 
    (3190292*mzv[3]*mzv[5])/3, -5001304*mzv[2]^3*mzv[3] - 
    (58824500*mzv[3]^3)/81 - (161402732*mzv[2]^2*mzv[5])/25 - 
    (71233060*mzv[2]*mzv[7])/7 - (134198554*mzv[9])/9, 
   (66655750268*mzv[2]^5)/1925 + (119041580*mzv[2]^2*mzv[3]^2)/9 + 
    (108469928*mzv[2]*mzv[3]*mzv[5])/3 + (529881458*mzv[5]^2)/25 + 
    (146656300*mzv[3]*mzv[7])/3, (-2470154428*mzv[2]^4*mzv[3])/15 - 
    (2000033000*mzv[2]*mzv[3]^3)/81 - (34888382232*mzv[2]^3*mzv[5])/175 - 
    (781621540*mzv[3]^2*mzv[5])/9 - (2077491244*mzv[2]^2*mzv[7])/7 - 
    (4562750836*mzv[2]*mzv[9])/9 - (8589759490*mzv[11])/11, 
   (213826632678612*mzv[2]^6)/175175 + (1225319480*mzv[2]^3*mzv[3]^2)/3 + 
    (7206001250*mzv[3]^4)/243 + (15817467736*mzv[2]^2*mzv[3]*mzv[5])/15 + 
    (18015969572*mzv[2]*mzv[5]^2)/25 + (4986314200*mzv[2]*mzv[3]*mzv[7])/3 + 
    (13640711972*mzv[5]*mzv[7])/7 + (65757291460*mzv[3]*mzv[9])/27}, 0, 13, 
  1], SeriesData[ep, 0, {1, 0, 26*mzv[2], (-364*mzv[3])/3, (3228*mzv[2]^2)/5, 
   (-9464*mzv[2]*mzv[3])/3 - (26044*mzv[5])/5, (675312*mzv[2]^3)/35 + 
    (66248*mzv[3]^2)/9, (-391664*mzv[2]^2*mzv[3])/5 - 
    (677144*mzv[2]*mzv[5])/5 - (1833724*mzv[7])/7, 
   (113368912*mzv[2]^4)/175 + (1722448*mzv[2]*mzv[3]^2)/9 + 
    (9480016*mzv[3]*mzv[5])/15, (-11705408*mzv[2]^3*mzv[3])/5 - 
    (24114272*mzv[3]^3)/81 - (84070032*mzv[2]^2*mzv[5])/25 - 
    (47676824*mzv[2]*mzv[7])/7 - (124402684*mzv[9])/9, 
   (43931554752*mzv[2]^5)/1925 + (71282848*mzv[2]^2*mzv[3]^2)/15 + 
    (246480416*mzv[2]*mzv[3]*mzv[5])/15 + (339144968*mzv[5]^2)/25 + 
    (95353648*mzv[3]*mzv[7])/3, (-5895183424*mzv[2]^4*mzv[3])/75 - 
    (626971072*mzv[2]*mzv[3]^3)/81 - (17587825728*mzv[2]^3*mzv[5])/175 - 
    (1725362912*mzv[3]^2*mzv[5])/45 - (5919261072*mzv[2]^2*mzv[7])/35 - 
    (3234469784*mzv[2]*mzv[9])/9 - (8231333884*mzv[11])/11, 
   (143756439898752*mzv[2]^6)/175175 + (2130384256*mzv[2]^3*mzv[3]^2)/15 + 
    (2194398752*mzv[3]^4)/243 + (10200497216*mzv[2]^2*mzv[3]*mzv[5])/25 + 
    (8817769168*mzv[2]*mzv[5]^2)/25 + (2479194848*mzv[2]*mzv[3]*mzv[7])/3 + 
    (47757507856*mzv[5]*mzv[7])/35 + (45282576976*mzv[3]*mzv[9])/27}, 0, 13, 
  1], SeriesData[ep, 0, {1, 0, 18*mzv[2], (-124*mzv[3])/3, (1068*mzv[2]^2)/5, 
   -744*mzv[2]*mzv[3] - (2044*mzv[5])/5, (77456*mzv[2]^3)/35 + 
    (7688*mzv[3]^2)/9, (-44144*mzv[2]^2*mzv[3])/5 - (36792*mzv[2]*mzv[5])/5 - 
    (32764*mzv[7])/7, (3838032*mzv[2]^4)/175 + 15376*mzv[2]*mzv[3]^2 + 
    (253456*mzv[3]*mzv[5])/15, (-9604544*mzv[2]^3*mzv[3])/105 - 
    (953312*mzv[3]^3)/81 - (2182992*mzv[2]^2*mzv[5])/25 - 
    (589752*mzv[2]*mzv[7])/7 - (524284*mzv[9])/9, 
   (412785216*mzv[2]^5)/1925 + (2736928*mzv[2]^2*mzv[3]^2)/15 + 
    (1520736*mzv[2]*mzv[3]*mzv[5])/5 + (2088968*mzv[5]^2)/25 + 
    (4062736*mzv[3]*mzv[7])/21, (-158638656*mzv[2]^4*mzv[3])/175 - 
    (1906624*mzv[2]*mzv[3]^3)/9 - (22617152*mzv[2]^3*mzv[5])/25 - 
    (15714272*mzv[3]^2*mzv[5])/45 - (34991952*mzv[2]^2*mzv[7])/35 - 
    1048568*mzv[2]*mzv[9] - (8388604*mzv[11])/11, 
   (365876335232*mzv[2]^6)/175175 + (595481728*mzv[2]^3*mzv[3]^2)/315 + 
    (29552672*mzv[3]^4)/243 + (90230336*mzv[2]^2*mzv[3]*mzv[5])/25 + 
    (37601424*mzv[2]*mzv[5]^2)/25 + (24376416*mzv[2]*mzv[3]*mzv[7])/7 + 
    (9567088*mzv[5]*mzv[7])/5 + (65011216*mzv[3]*mzv[9])/27}, 0, 13, 1], 
 SeriesData[ep, 0, {1, 0, 30*mzv[2], (-460*mzv[3])/3, (4188*mzv[2]^2)/5, 
   -4600*mzv[2]*mzv[3] - (31804*mzv[5])/5, (181744*mzv[2]^3)/7 + 
    (105800*mzv[3]^2)/9, -128432*mzv[2]^2*mzv[3] - 190824*mzv[2]*mzv[5] - 
    (2081020*mzv[7])/7, (151347792*mzv[2]^4)/175 + 
    (1058000*mzv[2]*mzv[3]^2)/3 + (2925968*mzv[3]*mzv[5])/3, 
   (-83602240*mzv[2]^3*mzv[3])/21 - (48668000*mzv[3]^3)/81 - 
    (133195152*mzv[2]^2*mzv[5])/25 - (62430600*mzv[2]*mzv[7])/7 - 
    (133956604*mzv[9])/9, (11530408896*mzv[2]^5)/385 + 
    (29539360*mzv[2]^2*mzv[3]^2)/3 + 29259680*mzv[2]*mzv[3]*mzv[5] + 
    (505747208*mzv[5]^2)/25 + (957269200*mzv[3]*mzv[7])/21, 
   (-4641332288*mzv[2]^4*mzv[3])/35 - (486680000*mzv[2]*mzv[3]^3)/27 - 
    (5780186176*mzv[2]^3*mzv[5])/35 - (672972640*mzv[3]^2*mzv[5])/9 - 
    (1743062352*mzv[2]^2*mzv[7])/7 - (1339566040*mzv[2]*mzv[9])/3 - 
    (8585744380*mzv[11])/11, (185880691551872*mzv[2]^6)/175175 + 
    (19228515200*mzv[2]^3*mzv[3]^2)/63 + (5596820000*mzv[3]^4)/243 + 
    (4084651328*mzv[2]^2*mzv[3]*mzv[5])/5 + (3034483248*mzv[2]*mzv[5]^2)/5 + 
    (9572692000*mzv[2]*mzv[3]*mzv[7])/7 + (13236952016*mzv[5]*mzv[7])/7 + 
    (61620037840*mzv[3]*mzv[9])/27}, 0, 13, 1], 
 SeriesData[ep, 0, {1, 0, 22*mzv[2], (-202*mzv[3])/3, (1886*mzv[2]^2)/5, 
   (-4444*mzv[2]*mzv[3])/3 - (7594*mzv[5])/5, (32748*mzv[2]^3)/5 + 
    (20402*mzv[3]^2)/9, (-380972*mzv[2]^2*mzv[3])/15 - 
    (167068*mzv[2]*mzv[5])/5 - (278002*mzv[7])/7, 
   (21022322*mzv[2]^4)/175 + (448844*mzv[2]*mzv[3]^2)/9 + 
    (1533988*mzv[3]*mzv[5])/15, (-2205032*mzv[2]^3*mzv[3])/5 - 
    (4121204*mzv[3]^3)/81 - (14322284*mzv[2]^2*mzv[5])/25 - 
    (6116044*mzv[2]*mzv[7])/7 - (10059034*mzv[9])/9, 
   (886232068*mzv[2]^5)/385 + (38478172*mzv[2]^2*mzv[3]^2)/45 + 
    (33747736*mzv[2]*mzv[3]*mzv[5])/15 + (28834418*mzv[5]^2)/25 + 
    (56156404*mzv[3]*mzv[7])/21, (-4246509044*mzv[2]^4*mzv[3])/525 - 
    (90666488*mzv[2]*mzv[3]^3)/81 - (248688312*mzv[2]^3*mzv[5])/25 - 
    (154932788*mzv[3]^2*mzv[5])/45 - (524311772*mzv[2]^2*mzv[7])/35 - 
    (221298748*mzv[2]*mzv[9])/9 - (362624002*mzv[11])/11, 
   (516435774516*mzv[2]^6)/11375 + (222708232*mzv[2]^3*mzv[3]^2)/15 + 
    (208120802*mzv[3]^4)/243 + (2893101368*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (634357196*mzv[2]*mzv[5]^2)/25 + (1235440888*mzv[2]*mzv[3]*mzv[7])/21 + 
    (2111147188*mzv[5]*mzv[7])/35 + (2031924868*mzv[3]*mzv[9])/27}, 0, 13, 
  1], SeriesData[ep, 0, {1, 0, 14*mzv[2], (-76*mzv[3])/3, (636*mzv[2]^2)/5, 
   (-1064*mzv[2]*mzv[3])/3 - (1084*mzv[5])/5, (5136*mzv[2]^3)/5 + 
    (2888*mzv[3]^2)/9, (-16112*mzv[2]^2*mzv[3])/5 - (15176*mzv[2]*mzv[5])/5 - 
    (16636*mzv[7])/7, (206896*mzv[2]^4)/25 + (40432*mzv[2]*mzv[3]^2)/9 + 
    (82384*mzv[3]*mzv[5])/15, (-130112*mzv[2]^3*mzv[3])/5 - 
    (219488*mzv[3]^3)/81 - (689424*mzv[2]^2*mzv[5])/25 - 
    33272*mzv[2]*mzv[7] - (263164*mzv[9])/9, (26517696*mzv[2]^5)/385 + 
    (612256*mzv[2]^2*mzv[3]^2)/15 + (1153376*mzv[2]*mzv[3]*mzv[5])/15 + 
    (587528*mzv[5]^2)/25 + (1264336*mzv[3]*mzv[7])/21, 
   (-15724096*mzv[2]^4*mzv[3])/75 - (3072832*mzv[2]*mzv[3]^3)/81 - 
    (5567424*mzv[2]^3*mzv[5])/25 - (3130592*mzv[3]^2*mzv[5])/45 - 
    (10580496*mzv[2]^2*mzv[7])/35 - (3684296*mzv[2]*mzv[9])/9 - 
    (4198396*mzv[11])/11, (74138414976*mzv[2]^6)/125125 + 
    (4944256*mzv[2]^3*mzv[3]^2)/15 + (4170272*mzv[3]^4)/243 + 
    (17465408*mzv[2]^2*mzv[3]*mzv[5])/25 + (8225392*mzv[2]*mzv[5]^2)/25 + 
    (2528672*mzv[2]*mzv[3]*mzv[7])/3 + (18033424*mzv[5]*mzv[7])/35 + 
    (20000464*mzv[3]*mzv[9])/27}, 0, 13, 1], 
 SeriesData[ep, 0, {1, 0, 18*mzv[2], (-172*mzv[3])/3, (1356*mzv[2]^2)/5, 
   -1032*mzv[2]*mzv[3] - (6844*mzv[5])/5, (22832*mzv[2]^3)/5 + 
    (14792*mzv[3]^2)/9, (-77744*mzv[2]^2*mzv[3])/5 - 
    (123192*mzv[2]*mzv[5])/5 - (263932*mzv[7])/7, 
   (14879952*mzv[2]^4)/175 + 29584*mzv[2]*mzv[3]^2 + 
    (1177168*mzv[3]*mzv[5])/15, (-3927104*mzv[2]^3*mzv[3])/15 - 
    (2544224*mzv[3]^3)/81 - (9280464*mzv[2]^2*mzv[5])/25 - 
    (4750776*mzv[2]*mzv[7])/7 - (9817084*mzv[9])/9, 
   (640302912*mzv[2]^5)/385 + (6685984*mzv[2]^2*mzv[3]^2)/15 + 
    (7063008*mzv[2]*mzv[3]*mzv[5])/5 + (23420168*mzv[5]^2)/25 + 
    (45396304*mzv[3]*mzv[7])/21, (-853117248*mzv[2]^4*mzv[3])/175 - 
    (5088448*mzv[2]*mzv[3]^3)/9 - (156262208*mzv[2]^3*mzv[5])/25 - 
    (101236448*mzv[3]^2*mzv[5])/45 - (357891792*mzv[2]^2*mzv[7])/35 - 
    19634168*mzv[2]*mzv[9] - (358608892*mzv[11])/11, 
   (4167311076736*mzv[2]^6)/125125 + (337730944*mzv[2]^3*mzv[3]^2)/45 + 
    (109401632*mzv[3]^4)/243 + (532079936*mzv[2]^2*mzv[3]*mzv[5])/25 + 
    (421563024*mzv[2]*mzv[5]^2)/25 + (272377824*mzv[2]*mzv[3]*mzv[7])/7 + 
    (1806350608*mzv[5]*mzv[7])/35 + (1688538448*mzv[3]*mzv[9])/27}, 0, 13, 
  1], SeriesData[ep, 0, {1, 0, 22*mzv[2], (-316*mzv[3])/3, (2636*mzv[2]^2)/5, 
   (-6952*mzv[2]*mzv[3])/3 - (25084*mzv[5])/5, (81328*mzv[2]^3)/5 + 
    (49928*mzv[3]^2)/9, (-832976*mzv[2]^2*mzv[3])/15 - 
    (551848*mzv[2]*mzv[5])/5 - (1817596*mzv[7])/7, 
   (97832272*mzv[2]^4)/175 + (1098416*mzv[2]*mzv[3]^2)/9 + 
    (7926544*mzv[3]*mzv[5])/15, (-25699648*mzv[2]^3*mzv[3])/15 - 
    (15777248*mzv[3]^3)/81 - (66121424*mzv[2]^2*mzv[5])/25 - 
    (39987112*mzv[2]*mzv[7])/7 - (124141564*mzv[9])/9, 
   (7658369088*mzv[2]^5)/385 + (131610208*mzv[2]^2*mzv[3]^2)/45 + 
    (174383968*mzv[2]*mzv[3]*mzv[5])/15 + (314603528*mzv[5]^2)/25 + 
    (574360336*mzv[3]*mzv[7])/21, (-30914997952*mzv[2]^4*mzv[3])/525 - 
    (347099456*mzv[2]*mzv[3]^3)/81 - (2040031552*mzv[2]^3*mzv[5])/25 - 
    (1252393952*mzv[3]^2*mzv[5])/45 - (4791183056*mzv[2]^2*mzv[7])/35 - 
    (2731114408*mzv[2]*mzv[9])/9 - (8227143676*mzv[11])/11, 
   (8170274994816*mzv[2]^6)/11375 + (4060544384*mzv[2]^3*mzv[3]^2)/45 + 
    (1246402592*mzv[3]^4)/243 + (20894369984*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (6921277616*mzv[2]*mzv[5]^2)/25 + (12635927392*mzv[2]*mzv[3]*mzv[7])/21 + 
    (45592578064*mzv[5]*mzv[7])/35 + (39228734224*mzv[3]*mzv[9])/27}, 0, 13, 
  1], SeriesData[ep, 0, {1, 0, 26*mzv[2], (-412*mzv[3])/3, (3516*mzv[2]^2)/5, 
   (-10712*mzv[2]*mzv[3])/3 - (30844*mzv[5])/5, (110544*mzv[2]^3)/5 + 
    (84872*mzv[3]^2)/9, (-482864*mzv[2]^2*mzv[3])/5 - 
    (801944*mzv[2]*mzv[5])/5 - (2064892*mzv[7])/7, 
   (130608592*mzv[2]^4)/175 + (2206672*mzv[2]*mzv[3]^2)/9 + 
    (12707728*mzv[3]*mzv[5])/15, (-15181376*mzv[2]^3*mzv[3])/5 - 
    (34967264*mzv[3]^3)/81 - (108447504*mzv[2]^2*mzv[5])/25 - 
    (53687192*mzv[2]*mzv[7])/7 - (133695484*mzv[9])/9, 
   (10025283264*mzv[2]^5)/385 + (99469984*mzv[2]^2*mzv[3]^2)/15 + 
    (330400928*mzv[2]*mzv[3]*mzv[5])/15 + (475676168*mzv[5]^2)/25 + 
    (850735504*mzv[3]*mzv[7])/21, (-53810739904*mzv[2]^4*mzv[3])/525 - 
    (909148864*mzv[2]*mzv[3]^3)/81 - (3409619136*mzv[2]^3*mzv[5])/25 - 
    (2617791968*mzv[3]^2*mzv[5])/45 - (7260160272*mzv[2]^2*mzv[7])/35 - 
    (3476082584*mzv[2]*mzv[9])/9 - (8581554172*mzv[11])/11, 
   (115931453740416*mzv[2]^6)/125125 + (3127363456*mzv[2]^3*mzv[3]^2)/15 + 
    (3601628192*mzv[3]^4)/243 + (14893457216*mzv[2]^2*mzv[3]*mzv[5])/25 + 
    (12367580368*mzv[2]*mzv[5]^2)/25 + (22119123104*mzv[2]*mzv[3]*mzv[7])/
     21 + (63689528848*mzv[5]*mzv[7])/35 + (55082539408*mzv[3]*mzv[9])/27}, 
  0, 13, 1], SeriesData[ep, 0, {1, 0, 10*mzv[2], (-28*mzv[3])/3, 
   (284*mzv[2]^2)/5, (-280*mzv[2]*mzv[3])/3 - (124*mzv[5])/5, 
   (1712*mzv[2]^3)/7 + (392*mzv[3]^2)/9, (-7952*mzv[2]^2*mzv[3])/15 - 
    248*mzv[2]*mzv[5] - (508*mzv[7])/7, (31376*mzv[2]^4)/35 + 
    (3920*mzv[2]*mzv[3]^2)/9 + (3472*mzv[3]*mzv[5])/15, 
   (-6848*mzv[2]^3*mzv[3])/3 - (10976*mzv[3]^3)/81 - 
    (35216*mzv[2]^2*mzv[5])/25 - (5080*mzv[2]*mzv[7])/7 - (2044*mzv[9])/9, 
   (163392*mzv[2]^5)/55 + (111328*mzv[2]^2*mzv[3]^2)/45 + 
    (6944*mzv[2]*mzv[3]*mzv[5])/3 + (7688*mzv[5]^2)/25 + 
    (2032*mzv[3]*mzv[7])/3, (-125504*mzv[2]^4*mzv[3])/15 - 
    (109760*mzv[2]*mzv[3]^3)/81 - (212288*mzv[2]^3*mzv[5])/35 - 
    (48608*mzv[3]^2*mzv[5])/45 - (144272*mzv[2]^2*mzv[7])/35 - 
    (20440*mzv[2]*mzv[9])/9 - (8188*mzv[11])/11, 
   (1614186624*mzv[2]^6)/175175 + (95872*mzv[2]^3*mzv[3]^2)/9 + 
    (76832*mzv[3]^4)/243 + (986048*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (15376*mzv[2]*mzv[5]^2)/5 + (20320*mzv[2]*mzv[3]*mzv[7])/3 + 
    (62992*mzv[5]*mzv[7])/35 + (57232*mzv[3]*mzv[9])/27}, 0, 13, 1], 
 SeriesData[ep, 0, {1, 0, 34*mzv[2], (-442*mzv[3])/3, (5006*mzv[2]^2)/5, 
   (-15028*mzv[2]*mzv[3])/3 - (31594*mzv[5])/5, (155236*mzv[2]^3)/5 + 
    (97682*mzv[3]^2)/9, (-2212652*mzv[2]^2*mzv[3])/15 - 
    (1074196*mzv[2]*mzv[5])/5 - (2078962*mzv[7])/7, 
   (178869202*mzv[2]^4)/175 + (3321188*mzv[2]*mzv[3]^2)/9 + 
    (13964548*mzv[3]*mzv[5])/15, (-68614312*mzv[2]^3*mzv[3])/15 - 
    (43175444*mzv[3]^3)/81 - (158159564*mzv[2]^2*mzv[5])/25 - 
    (70684708*mzv[2]*mzv[7])/7 - (133937434*mzv[9])/9, 
   (13498431756*mzv[2]^5)/385 + (488996092*mzv[2]^2*mzv[3]^2)/45 + 
    (474794632*mzv[2]*mzv[3]*mzv[5])/15 + (499090418*mzv[5]^2)/25 + 
    (918901204*mzv[3]*mzv[7])/21, (-79060187284*mzv[2]^4*mzv[3])/525 - 
    (1467965096*mzv[2]*mzv[3]^3)/81 - (4904526184*mzv[2]^3*mzv[5])/25 - 
    (3086165108*mzv[3]^2*mzv[5])/45 - (10407283772*mzv[2]^2*mzv[7])/35 - 
    (4553872756*mzv[2]*mzv[9])/9 - (8585569282*mzv[11])/11, 
   (154493933667036*mzv[2]^6)/125125 + (15163762952*mzv[2]^3*mzv[3]^2)/45 + 
    (4770886562*mzv[3]^4)/243 + (69906527288*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (16969074212*mzv[2]*mzv[5]^2)/25 + (31242640936*mzv[2]*mzv[3]*mzv[7])/
     21 + (65682725428*mzv[5]*mzv[7])/35 + (59200345828*mzv[3]*mzv[9])/27}, 
  0, 13, 1], SeriesData[ep, 0, {mzv[2], (-17*mzv[3])/2, (569*mzv[2]^2)/10, 
   (-1015*mzv[2]*mzv[3])/3 - 512*mzv[5], 2315*mzv[2]^3 + (2668*mzv[3]^2)/3, 
   (-168796*mzv[2]^2*mzv[3])/15 - (92564*mzv[2]*mzv[5])/5 - (52987*mzv[7])/2, 
   (76097384*mzv[2]^4)/875 + (283088*mzv[2]*mzv[3]^2)/9 + 
    (1199962*mzv[3]*mzv[5])/15 - (10908*mzv[5, 3])/5, 
   (-39416812*mzv[2]^3*mzv[3])/105 - (458492*mzv[3]^3)/9 - 
    (14295738*mzv[2]^2*mzv[5])/25 - (6521841*mzv[2]*mzv[7])/7 - 
    (4145933*mzv[9])/3, (215587685452*mzv[2]^5)/67375 + 
    (42874484*mzv[2]^2*mzv[3]^2)/45 + (8323252*mzv[2]*mzv[3]*mzv[5])/3 + 
    (62831936*mzv[5]^2)/35 + (80682620*mzv[3]*mzv[7])/21 - 
    (370872*mzv[2]*mzv[5, 3])/5 - (312768*mzv[7, 3])/7, 
   (-4834699976*mzv[2]^4*mzv[3])/375 - (141919448*mzv[2]*mzv[3]^3)/81 - 
    (129054388*mzv[2]^3*mzv[5])/7 - (285902576*mzv[3]^2*mzv[5])/45 - 
    (4868094832*mzv[2]^2*mzv[7])/175 - (334839106*mzv[2]*mzv[9])/9 - 
    (920076407*mzv[11])/10 + (538128*mzv[3]*mzv[5, 3])/5 + 
    (1190304*mzv[5, 3, 3])/5, (508484262790464*mzv[2]^6)/4379375 + 
    (1324566968*mzv[2]^3*mzv[3]^2)/45 + (178309856*mzv[3]^4)/81 + 
    (2058102528*mzv[2]^2*mzv[3]*mzv[5])/25 + (11625542136*mzv[2]*mzv[5]^2)/
     175 + 145824424*mzv[2]*mzv[3]*mzv[7] + (6324206538*mzv[5]*mzv[7])/35 + 
    (538870006*mzv[3]*mzv[9])/3 - (33735888*mzv[2]^2*mzv[5, 3])/25 + 
    (18073728*mzv[2]*mzv[7, 3])/7 - 6811244*mzv[9, 3] - 
    1367040*mzv[6, 4, 1, 1]}, 2, 13, 1], SeriesData[ep, 0, 
  {mzv[2], (-17*mzv[3])/2, (513*mzv[2]^2)/10, (-931*mzv[2]*mzv[3])/3 - 
    453*mzv[5], (67413*mzv[2]^3)/35 + (2515*mzv[3]^2)/3, 
   (-49086*mzv[2]^2*mzv[3])/5 - (73594*mzv[2]*mzv[5])/5 - (88221*mzv[7])/4, 
   (59325886*mzv[2]^4)/875 + (248498*mzv[2]*mzv[3]^2)/9 + 
    (365454*mzv[3]*mzv[5])/5 - (1122*mzv[5, 3])/5, 
   (-11130648*mzv[2]^3*mzv[3])/35 - (417788*mzv[3]^3)/9 - 
    (10793136*mzv[2]^2*mzv[5])/25 - (9789515*mzv[2]*mzv[7])/14 - 
    (6671257*mzv[9])/6, (22911328656*mzv[2]^5)/9625 + 
    (4054284*mzv[2]^2*mzv[3]^2)/5 + (35223124*mzv[2]*mzv[3]*mzv[5])/15 + 
    (15470529*mzv[5]^2)/10 + (23959970*mzv[3]*mzv[7])/7 - 
    (27972*mzv[2]*mzv[5, 3])/5 - (7293*mzv[7, 3])/2, 
   (-5617212632*mzv[2]^4*mzv[3])/525 - (122047160*mzv[2]*mzv[3]^3)/81 - 
    (2369956632*mzv[2]^3*mzv[5])/175 - (17292196*mzv[3]^2*mzv[5])/3 - 
    (3532658877*mzv[2]^2*mzv[7])/175 - (318359803*mzv[2]*mzv[9])/9 - 
    (288744336*mzv[11])/5 + 29920*mzv[3]*mzv[5, 3] - (41016*mzv[5, 3, 3])/5, 
   (1109616729751672*mzv[2]^6)/13138125 + (532344272*mzv[2]^3*mzv[3]^2)/21 + 
    (152140088*mzv[3]^4)/81 + (1696736024*mzv[2]^2*mzv[3]*mzv[5])/25 + 
    (8685254251*mzv[2]*mzv[5]^2)/175 + (329773108*mzv[2]*mzv[3]*mzv[7])/3 + 
    (5057987622*mzv[5]*mzv[7])/35 + (1531039048*mzv[3]*mzv[9])/9 - 
    (1847208*mzv[2]^2*mzv[5, 3])/25 + (1151877*mzv[2]*mzv[7, 3])/7 - 
    (1258666*mzv[9, 3])/3 - 82192*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[2], -10*mzv[3], (298*mzv[2]^2)/5, 
   (-1024*mzv[2]*mzv[3])/3 - 664*mzv[5], (17748*mzv[2]^3)/7 + 
    (2812*mzv[3]^2)/3, (-159976*mzv[2]^2*mzv[3])/15 - 
    (101964*mzv[2]*mzv[5])/5 - 36904*mzv[7], (86451748*mzv[2]^4)/875 + 
    (264152*mzv[2]*mzv[3]^2)/9 + (261736*mzv[3]*mzv[5])/3 - 
    (14616*mzv[5, 3])/5, (-12457632*mzv[2]^3*mzv[3])/35 - 
    (442088*mzv[3]^3)/9 - (14329712*mzv[2]^2*mzv[5])/25 - 
    (7777130*mzv[2]*mzv[7])/7 - 2002906*mzv[9], (35974784504*mzv[2]^5)/9625 + 
    (37531832*mzv[2]^2*mzv[3]^2)/45 + (13264832*mzv[2]*mzv[3]*mzv[5])/5 + 
    (9635086*mzv[5]^2)/5 + (92348152*mzv[3]*mzv[7])/21 - 
    (469728*mzv[2]*mzv[5, 3])/5 - 73854*mzv[7, 3], 
   (-933813176*mzv[2]^4*mzv[3])/75 - (123984320*mzv[2]*mzv[3]^3)/81 - 
    (633309792*mzv[2]^3*mzv[5])/35 - (278308624*mzv[3]^2*mzv[5])/45 - 
    (1053326724*mzv[2]^2*mzv[7])/35 - (403766536*mzv[2]*mzv[9])/9 - 
    134577673*mzv[11] + 126672*mzv[3]*mzv[5, 3] + 335664*mzv[5, 3, 3], 
   (86782265475704*mzv[2]^6)/625625 + (891133584*mzv[2]^3*mzv[3]^2)/35 + 
    (161165156*mzv[3]^4)/81 + (5474336144*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (1556960998*mzv[2]*mzv[5]^2)/25 + (3044721884*mzv[2]*mzv[3]*mzv[7])/21 + 
    (7031437512*mzv[5]*mzv[7])/35 + (1944932380*mzv[3]*mzv[9])/9 - 
    (47327616*mzv[2]^2*mzv[5, 3])/25 + 1409850*mzv[2]*mzv[7, 3] - 
    7484260*mzv[9, 3] - 1270080*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[2], -10*mzv[3], (326*mzv[2]^2)/5, 
   (-1096*mzv[2]*mzv[3])/3 - 728*mzv[5], (102076*mzv[2]^3)/35 + 
    (2920*mzv[3]^2)/3, (-172976*mzv[2]^2*mzv[3])/15 - 
    (124844*mzv[2]*mzv[5])/5 - 41088*mzv[7], (103631936*mzv[2]^4)/875 + 
    (300728*mzv[2]*mzv[3]^2)/9 + (251912*mzv[3]*mzv[5])/3 - 
    (41472*mzv[5, 3])/5, (-39758896*mzv[2]^3*mzv[3])/105 - 
    (504080*mzv[3]^3)/9 - (18334984*mzv[2]^2*mzv[5])/25 - 
    (9795580*mzv[2]*mzv[7])/7 - 2214784*mzv[9], 
   (311972387088*mzv[2]^5)/67375 + (44215888*mzv[2]^2*mzv[3]^2)/45 + 
    (42907424*mzv[2]*mzv[3]*mzv[5])/15 + (64160864*mzv[5]^2)/35 + 
    (28257752*mzv[3]*mzv[7])/7 - (1410048*mzv[2]*mzv[5, 3])/5 - 
    (1472256*mzv[7, 3])/7, (-34227463136*mzv[2]^4*mzv[3])/2625 - 
    (154467968*mzv[2]*mzv[3]^3)/81 - (4112892304*mzv[2]^3*mzv[5])/175 - 
    (59504992*mzv[3]^2*mzv[5])/9 - (6880409224*mzv[2]^2*mzv[7])/175 - 
    (194257660*mzv[2]*mzv[9])/9 - (1048477312*mzv[11])/5 + 
    (1050624*mzv[3]*mzv[5, 3])/5 + (5971968*mzv[5, 3, 3])/5, 
   (13945065298816*mzv[2]^6)/79625 + (9209140832*mzv[2]^3*mzv[3]^2)/315 + 
    (210519104*mzv[3]^4)/81 + (6209270464*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (12537161976*mzv[2]*mzv[5]^2)/175 + (3440938720*mzv[2]*mzv[3]*mzv[7])/
     21 + (1003451872*mzv[5]*mzv[7])/5 + (1582058968*mzv[3]*mzv[9])/9 - 
    (33011712*mzv[2]^2*mzv[5, 3])/5 + (5681664*mzv[2]*mzv[7, 3])/7 - 
    17215488*mzv[9, 3] - 2654208*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[2], -mzv[3], (317*mzv[2]^2)/25, 
   (-458*mzv[2]*mzv[3])/15 + (724*mzv[5])/5, (-42134*mzv[2]^3)/175 - 
    (4228*mzv[3]^2)/15, (286144*mzv[2]^2*mzv[3])/75 - (804*mzv[2]*mzv[5])/5 + 
    9446*mzv[7], (-13564496*mzv[2]^4)/875 - (122416*mzv[2]*mzv[3]^2)/9 - 
    (895036*mzv[3]*mzv[5])/15 - (39792*mzv[5, 3])/5, 
   (126601976*mzv[2]^3*mzv[3])/525 + (1674392*mzv[3]^3)/45 + 
    (13637972*mzv[2]^2*mzv[5])/125 - (1618168*mzv[2]*mzv[7])/35 + 
    (1471852*mzv[9])/3, (-35574536488*mzv[2]^5)/67375 - 
    (172956968*mzv[2]^2*mzv[3]^2)/225 - (38784536*mzv[2]*mzv[3]*mzv[5])/25 - 
    (283216792*mzv[5]^2)/175 - (354045268*mzv[3]*mzv[7])/105 - 
    (794592*mzv[2]*mzv[5, 3])/5 - (1403256*mzv[7, 3])/7, 
   (25240984592*mzv[2]^4*mzv[3])/2625 + (611597648*mzv[2]*mzv[3]^3)/405 + 
    (6723259976*mzv[2]^3*mzv[5])/875 + (1638985456*mzv[3]^2*mzv[5])/225 + 
    (199346748*mzv[2]^2*mzv[7])/175 - (235077700*mzv[2]*mzv[9])/9 + 
    (311092582*mzv[11])/5 + (4828096*mzv[3]*mzv[5, 3])/5 - 
    (2496768*mzv[5, 3, 3])/5, (-230917934304256*mzv[2]^6)/13138125 - 
    (53021350768*mzv[2]^3*mzv[3]^2)/1575 - (849584864*mzv[3]^4)/405 - 
    (23558692736*mzv[2]^2*mzv[3]*mzv[5])/375 - (4682860984*mzv[2]*mzv[5]^2)/
     175 - (1169087800*mzv[2]*mzv[3]*mzv[7])/21 - (4919840616*mzv[5]*mzv[7])/
     35 - (1771460020*mzv[3]*mzv[9])/9 - (30866496*mzv[2]^2*mzv[5, 3])/25 + 
    (8312208*mzv[2]*mzv[7, 3])/7 - (39190352*mzv[9, 3])/3 - 
    1769216*mzv[6, 4, 1, 1]}, 2, 13, 1], SeriesData[ep, 0, 
  {mzv[2], -7*mzv[3], (181*mzv[2]^2)/5, (-502*mzv[2]*mzv[3])/3 - 250*mzv[5], 
   (30798*mzv[2]^3)/35 + (910*mzv[3]^2)/3, (-46468*mzv[2]^2*mzv[3])/15 - 
    (27804*mzv[2]*mzv[5])/5 - (14729*mzv[7])/2, (3350948*mzv[2]^4)/175 + 
    (60860*mzv[2]*mzv[3]^2)/9 + (213884*mzv[3]*mzv[5])/15 - 900*mzv[5, 3], 
   (-1990848*mzv[2]^3*mzv[3])/35 - (68600*mzv[3]^3)/9 - 
    (2390024*mzv[2]^2*mzv[5])/25 - (1136573*mzv[2]*mzv[7])/7 - 212875*mzv[9], 
   (5427672688*mzv[2]^5)/13475 + (1048888*mzv[2]^2*mzv[3]^2)/9 + 
    (1572536*mzv[2]*mzv[3]*mzv[5])/5 + (1172525*mzv[5]^2)/7 + 
    (1134760*mzv[3]*mzv[7])/3 - 19800*mzv[2]*mzv[5, 3] - (82125*mzv[7, 3])/7, 
   (-568511792*mzv[2]^4*mzv[3])/525 - (13614800*mzv[2]*mzv[3]^3)/81 - 
    (296942592*mzv[2]^3*mzv[5])/175 - (4460984*mzv[3]^2*mzv[5])/9 - 
    (94471842*mzv[2]^2*mzv[7])/35 - (20299954*mzv[2]*mzv[9])/9 - 
    10355722*mzv[11] + 12000*mzv[3]*mzv[5, 3] + 54000*mzv[5, 3, 3], 
   (1452215594992*mzv[2]^6)/175175 + (13853856*mzv[2]^3*mzv[3]^2)/7 + 
    (12104000*mzv[3]^4)/81 + (400116272*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (711362206*mzv[2]*mzv[5]^2)/175 + (197530640*mzv[2]*mzv[3]*mzv[7])/21 + 
    (343591656*mzv[5]*mzv[7])/35 + (85305928*mzv[3]*mzv[9])/9 - 
    271440*mzv[2]^2*mzv[5, 3] + (461250*mzv[2]*mzv[7, 3])/7 - 
    627500*mzv[9, 3] - 108000*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[2], (-5*mzv[3])/2, (49*mzv[2]^2)/10, 
   (293*mzv[2]*mzv[3])/3 + (573*mzv[5])/2, (-51221*mzv[2]^3)/35 - 
    (4105*mzv[3]^2)/6, (33365*mzv[2]^2*mzv[3])/3 + (74501*mzv[2]*mzv[5])/5 + 
    (56415*mzv[7])/2, (-31946879*mzv[2]^4)/350 - (381475*mzv[2]*mzv[3]^2)/9 - 
    119813*mzv[3]*mzv[5] - 3744*mzv[5, 3], (63604586*mzv[2]^3*mzv[3])/105 + 
    (808675*mzv[3]^3)/9 + (18842137*mzv[2]^2*mzv[5])/25 + 
    (5919077*mzv[2]*mzv[7])/7 + (10522099*mzv[9])/6, 
   (-52266784807*mzv[2]^5)/13475 - (16623517*mzv[2]^2*mzv[3]^2)/9 - 
    (75653222*mzv[2]*mzv[3]*mzv[5])/15 - (280755969*mzv[5]^2)/70 - 
    (53164045*mzv[3]*mzv[7])/7 + 31104*mzv[2]*mzv[5, 3] - 
    (1496700*mzv[7, 3])/7, (2730923351*mzv[2]^4*mzv[3])/105 + 
    (318623350*mzv[2]*mzv[3]^3)/81 + (876731942*mzv[2]^3*mzv[5])/25 + 
    14832839*mzv[3]^2*mzv[5] + 31973351*mzv[2]^2*mzv[7] + 
    (26703005*mzv[2]*mzv[9])/9 + (317459445*mzv[11])/2 + 
    349440*mzv[3]*mzv[5, 3] - 839520*mzv[5, 3, 3], 
   (-120355048373799*mzv[2]^6)/875875 - (4343666906*mzv[2]^3*mzv[3]^2)/63 - 
    (985663685*mzv[3]^4)/162 - (555236338*mzv[2]^2*mzv[3]*mzv[5])/3 - 
    (4445425387*mzv[2]*mzv[5]^2)/25 - (7298548190*mzv[2]*mzv[3]*mzv[7])/21 - 
    (3441077547*mzv[5]*mzv[7])/7 - (3012187345*mzv[3]*mzv[9])/9 - 
    (4633632*mzv[2]^2*mzv[5, 3])/5 - 28635480*mzv[2]*mzv[7, 3] + 
    26640040*mzv[9, 3] + 8578560*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[3], (-71*mzv[2]^2)/15, (-2*mzv[2]*mzv[3])/3 + 
    (451*mzv[5])/3, (-14786*mzv[2]^3)/45 - 15*mzv[3]^2, 
   (-17698*mzv[2]^2*mzv[3])/45 + (7894*mzv[2]*mzv[5])/3 + 10456*mzv[7], 
   (-1236683*mzv[2]^4)/75 + (18770*mzv[2]*mzv[3]^2)/9 - 
    (189986*mzv[3]*mzv[5])/45 + (6296*mzv[5, 3])/3, 
   (-11704876*mzv[2]^3*mzv[3])/945 - (7750*mzv[3]^3)/3 + 
    (1122458*mzv[2]^2*mzv[5])/25 + 220376*mzv[2]*mzv[7] + (5529713*mzv[9])/9, 
   (-1176075898*mzv[2]^5)/1617 + (2525002*mzv[2]^2*mzv[3]^2)/27 + 
    (3727324*mzv[2]*mzv[3]*mzv[5])/45 - (12758728*mzv[5]^2)/105 - 
    (6147370*mzv[3]*mzv[7])/21 + (152624*mzv[2]*mzv[5, 3])/3 + 
    (463175*mzv[7, 3])/7, (-469225942*mzv[2]^4*mzv[3])/1575 - 
    (5512300*mzv[2]*mzv[3]^3)/27 + (2006401028*mzv[2]^3*mzv[5])/1575 - 
    (6376126*mzv[3]^2*mzv[5])/27 + (475870448*mzv[2]^2*mzv[7])/105 + 
    (40952402*mzv[2]*mzv[9])/9 + (199797329*mzv[11])/4 - 
    (629600*mzv[3]*mzv[5, 3])/9 - (626480*mzv[5, 3, 3])/3, 
   (-79295665570714*mzv[2]^6)/2627625 + (241728292*mzv[2]^3*mzv[3]^2)/81 + 
    (18307615*mzv[3]^4)/81 + (382224364*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (153083968*mzv[2]*mzv[5]^2)/105 + (64939820*mzv[2]*mzv[3]*mzv[7])/21 - 
    (1692251054*mzv[5]*mzv[7])/105 - (175384694*mzv[3]*mzv[9])/9 + 
    (21005488*mzv[2]^2*mzv[5, 3])/15 + (16839630*mzv[2]*mzv[7, 3])/7 + 
    (11551420*mzv[9, 3])/9 - (705440*mzv[6, 4, 1, 1])/3}, 3, 13, 1], 
 SeriesData[ep, 0, {mzv[2], -4*mzv[3], (116*mzv[2]^2)/5, 
   (-292*mzv[2]*mzv[3])/3 - 82*mzv[5], (13952*mzv[2]^3)/35 + 
    (394*mzv[3]^2)/3, (-20996*mzv[2]^2*mzv[3])/15 - (11224*mzv[2]*mzv[5])/5 - 
    2041*mzv[7], (897558*mzv[2]^4)/125 + (23516*mzv[2]*mzv[3]^2)/9 + 
    (54788*mzv[3]*mzv[5])/15 - (2712*mzv[5, 3])/5, 
   (-1905992*mzv[2]^3*mzv[3])/105 - (18716*mzv[3]^3)/9 - 
    (849124*mzv[2]^2*mzv[5])/25 - (445078*mzv[2]*mzv[7])/7 - 59014*mzv[9], 
   (9578809244*mzv[2]^5)/67375 + (1389748*mzv[2]^2*mzv[3]^2)/45 + 
    (1401448*mzv[2]*mzv[3]*mzv[5])/15 + (696511*mzv[5]^2)/35 + 
    (1536184*mzv[3]*mzv[7])/21 - (36624*mzv[2]*mzv[5, 3])/5 - 
    (59601*mzv[7, 3])/7, (-239386436*mzv[2]^4*mzv[3])/875 - 
    (2990984*mzv[2]*mzv[3]^3)/81 - (77910488*mzv[2]^3*mzv[5])/175 - 
    (2645548*mzv[3]^2*mzv[5])/45 - (186740718*mzv[2]^2*mzv[7])/175 - 
    (22627696*mzv[2]*mzv[9])/9 - (15811031*mzv[11])/20 + 
    (133792*mzv[3]*mzv[5, 3])/5 - (69264*mzv[5, 3, 3])/5, 
   (38636977920668*mzv[2]^6)/13138125 + (97534456*mzv[2]^3*mzv[3]^2)/315 + 
    (1604738*mzv[3]^4)/81 + (93850504*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (144961466*mzv[2]*mzv[5]^2)/175 + (50608480*mzv[2]*mzv[3]*mzv[7])/21 + 
    (34644248*mzv[5]*mzv[7])/35 + (17737048*mzv[3]*mzv[9])/9 - 
    (1545072*mzv[2]^2*mzv[5, 3])/25 - (889878*mzv[2]*mzv[7, 3])/7 - 
    (394492*mzv[9, 3])/3 + 2592*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {1, 0, -14*mzv[2], (1220*mzv[3])/3, (-11092*mzv[2]^2)/5, 
   (45128*mzv[2]*mzv[3])/3 + (145796*mzv[5])/5, (-3924336*mzv[2]^3)/35 - 
    (375544*mzv[3]^2)/9, (7245232*mzv[2]^2*mzv[3])/15 + 
    (5009096*mzv[2]*mzv[5])/5 + (11377796*mzv[7])/7, 
   (-4086387056*mzv[2]^4)/875 - (12907120*mzv[2]*mzv[3]^2)/9 - 
    (10708528*mzv[3]*mzv[5])/3 + (1492992*mzv[5, 3])/5, 
   (112046528*mzv[2]^3*mzv[3])/7 + (195766816*mzv[3]^3)/81 + 
    (737610928*mzv[2]^2*mzv[5])/25 + 55377656*mzv[2]*mzv[7] + 
    (784304132*mzv[9])/9, (-12321122355008*mzv[2]^5)/67375 - 
    (1901487776*mzv[2]^2*mzv[3]^2)/45 - (1824404192*mzv[2]*mzv[3]*mzv[5])/
     15 - (13421375944*mzv[5]^2)/175 - (3582616304*mzv[3]*mzv[7])/21 + 
    (50761728*mzv[2]*mzv[5, 3])/5 + (53001216*mzv[7, 3])/7, 
   (1448947451456*mzv[2]^4*mzv[3])/2625 + (6666607168*mzv[2]*mzv[3]^3)/81 + 
    (23604468672*mzv[2]^3*mzv[5])/25 + (12820004896*mzv[3]^2*mzv[5])/45 + 
    (273335487344*mzv[2]^2*mzv[7])/175 + (9264713672*mzv[2]*mzv[9])/9 + 
    (436640364052*mzv[11])/55 - (37822464*mzv[3]*mzv[5, 3])/5 - 
    (214990848*mzv[5, 3, 3])/5, (-6044790190555008*mzv[2]^6)/875875 - 
    (26635271296*mzv[2]^3*mzv[3]^2)/21 - (26892122080*mzv[3]^4)/243 - 
    (264388149568*mzv[2]^2*mzv[3]*mzv[5])/75 - (515049477904*mzv[2]*mzv[5]^2)/
     175 - (141935454944*mzv[2]*mzv[3]*mzv[7])/21 - 
    (41028328592*mzv[5]*mzv[7])/5 - (204923669744*mzv[3]*mzv[9])/27 + 
    (1188421632*mzv[2]^2*mzv[5, 3])/5 - (204539904*mzv[2]*mzv[7, 3])/7 + 
    619757568*mzv[9, 3] + 95551488*mzv[6, 4, 1, 1]}, 0, 13, 1], 
 SeriesData[ep, 0, {1, 0, 30*mzv[2], (-532*mzv[3])/3, (4716*mzv[2]^2)/5, 
   -4840*mzv[2]*mzv[3] - (46444*mzv[5])/5, (232528*mzv[2]^3)/7 + 
    (111272*mzv[3]^2)/9, (-657744*mzv[2]^2*mzv[3])/5 - 246984*mzv[2]*mzv[5] - 
    (3481972*mzv[7])/7, (42365328*mzv[2]^4)/35 + (984080*mzv[2]*mzv[3]^2)/3 + 
    (17364208*mzv[3]*mzv[5])/15 - 9216*mzv[5, 3], 
   (-88617280*mzv[2]^3*mzv[3])/21 - (42988064*mzv[3]^3)/81 - 
    (160105104*mzv[2]^2*mzv[5])/25 - (91587000*mzv[2]*mzv[7])/7 - 
    (242007004*mzv[9])/9, (597102664896*mzv[2]^5)/13475 + 
    (42355168*mzv[2]^2*mzv[3]^2)/5 + 30411872*mzv[2]*mzv[3]*mzv[5] + 
    (4628041976*mzv[5]^2)/175 + (179862832*mzv[3]*mzv[7])/3 - 
    239616*mzv[2]*mzv[5, 3] - (1255680*mzv[7, 3])/7, 
   (-1029959872*mzv[2]^4*mzv[3])/7 - (375955520*mzv[2]*mzv[3]^3)/27 - 
    (6951689152*mzv[2]^3*mzv[5])/35 - (3199724768*mzv[3]^2*mzv[5])/45 - 
    (11607763824*mzv[2]^2*mzv[7])/35 - (2030857240*mzv[2]*mzv[9])/3 - 
    (16695717988*mzv[11])/11 + 528384*mzv[3]*mzv[5, 3] + 589824*mzv[5, 3, 3], 
   (1414643084743296*mzv[2]^6)/875875 + (16120019072*mzv[2]^3*mzv[3]^2)/63 + 
    (4237743392*mzv[3]^4)/243 + (19213695936*mzv[2]^2*mzv[3]*mzv[5])/25 + 
    (25521617616*mzv[2]*mzv[5]^2)/35 + (11729147680*mzv[2]*mzv[3]*mzv[7])/7 + 
    (97123462768*mzv[5]*mzv[7])/35 + (83170193968*mzv[3]*mzv[9])/27 + 
    (2691072*mzv[2]^2*mzv[5, 3])/5 + (194434560*mzv[2]*mzv[7, 3])/7 - 
    49039360*mzv[9, 3] - 10813440*mzv[6, 4, 1, 1]}, 0, 13, 1], 
 SeriesData[ep, 0, {1, 0, 26*mzv[2], (-268*mzv[3])/3, (2684*mzv[2]^2)/5, 
   (-6584*mzv[2]*mzv[3])/3 - (17724*mzv[5])/5, (205808*mzv[2]^3)/15 + 
    (30152*mzv[3]^2)/9, (-611024*mzv[2]^2*mzv[3])/15 - 
    (401944*mzv[2]*mzv[5])/5 - (1455612*mzv[7])/7, 
   (1163362352*mzv[2]^4)/2625 + (625744*mzv[2]*mzv[3]^2)/9 + 
    (1342704*mzv[3]*mzv[5])/5 + (69632*mzv[5, 3])/5, 
   (-60328384*mzv[2]^3*mzv[3])/63 - (3334496*mzv[3]^3)/81 - 
    (30967056*mzv[2]^2*mzv[5])/25 - (34950040*mzv[2]*mzv[7])/7 - 
    12231452*mzv[9], (3221635281856*mzv[2]^5)/202125 + 
    (36313312*mzv[2]^2*mzv[3]^2)/45 + (73543456*mzv[2]*mzv[3]*mzv[5])/15 + 
    (812207416*mzv[5]^2)/175 + (119770096*mzv[3]*mzv[7])/7 + 
    (2367488*mzv[2]*mzv[5, 3])/5 + (1335296*mzv[7, 3])/7, 
   (-241135610432*mzv[2]^4*mzv[3])/7875 + (12845120*mzv[2]*mzv[3]^3)/81 - 
    (12317203904*mzv[2]^3*mzv[5])/525 - (78994336*mzv[3]^2*mzv[5])/15 - 
    (15638304336*mzv[2]^2*mzv[7])/175 - (3110664088*mzv[2]*mzv[9])/9 - 
    (34890641388*mzv[11])/55 - (22003712*mzv[3]*mzv[5, 3])/15 - 
    (4456448*mzv[5, 3, 3])/5, (4672732595291776*mzv[2]^6)/7882875 + 
    (9323135104*mzv[2]^3*mzv[3]^2)/945 - (551465440*mzv[3]^4)/243 + 
    (2037561536*mzv[2]^2*mzv[3]*mzv[5])/75 + (27422752528*mzv[2]*mzv[5]^2)/
     525 + (2442688608*mzv[2]*mzv[3]*mzv[7])/7 + (3072028784*mzv[5]*mzv[7])/
     5 + (28762704848*mzv[3]*mzv[9])/27 + (64602112*mzv[2]^2*mzv[5, 3])/5 + 
    (16039936*mzv[2]*mzv[7, 3])/7 + (79101952*mzv[9, 3])/9 + 
    (4194304*mzv[6, 4, 1, 1])/3}, 0, 13, 1], 
 SeriesData[ep, 0, {1, 0, 46*mzv[2], (-1084*mzv[3])/3, 2092*mzv[2]^2, 
   (-37768*mzv[2]*mzv[3])/3 - (112924*mzv[5])/5, 
   (628464*mzv[2]^3)/7 + (297224*mzv[3]^2)/9, (-1154896*mzv[2]^2*mzv[3])/3 - 
    (3852424*mzv[2]*mzv[5])/5 - (8988172*mzv[7])/7, 
   (3210375568*mzv[2]^4)/875 + (10140272*mzv[2]*mzv[3]^2)/9 + 
    (41608336*mzv[3]*mzv[5])/15 - (1092096*mzv[5, 3])/5, 
   (-438017984*mzv[2]^3*mzv[3])/35 - (152653280*mzv[3]^3)/81 - 
    (112765648*mzv[2]^2*mzv[5])/5 - (305797480*mzv[2]*mzv[7])/7 - 
    (631883452*mzv[9])/9, (9753528944704*mzv[2]^5)/67375 + 
    (296845664*mzv[2]^2*mzv[3]^2)/9 + (1415672032*mzv[2]*mzv[3]*mzv[5])/15 + 
    (10077596216*mzv[5]^2)/175 + (2797026256*mzv[3]*mzv[7])/21 - 
    (37131264*mzv[2]*mzv[5, 3])/5 - (42346368*mzv[7, 3])/7, 
   (-1129396792768*mzv[2]^4*mzv[3])/2625 - (5192845376*mzv[2]*mzv[3]^3)/81 - 
    (25170337344*mzv[2]^3*mzv[5])/35 - (9969749216*mzv[3]^2*mzv[5])/45 - 
    (215862005392*mzv[2]^2*mzv[7])/175 - (8748987592*mzv[2]*mzv[9])/9 - 
    (340644693596*mzv[11])/55 + (27666432*mzv[3]*mzv[5, 3])/5 + 
    (157261824*mzv[5, 3, 3])/5, (693130279168896*mzv[2]^6)/125125 + 
    (105101579392*mzv[2]^3*mzv[3]^2)/105 + (20386031648*mzv[3]^4)/243 + 
    (41056660672*mzv[2]^2*mzv[3]*mzv[5])/15 + (371950266896*mzv[2]*mzv[5]^2)/
     175 + (105146970976*mzv[2]*mzv[3]*mzv[7])/21 + 
    (30259073584*mzv[5]*mzv[7])/5 + (168999800848*mzv[3]*mzv[9])/27 - 
    (935663616*mzv[2]^2*mzv[5, 3])/5 - (436485888*mzv[2]*mzv[7, 3])/7 - 
    385557504*mzv[9, 3] - 47775744*mzv[6, 4, 1, 1]}, 0, 13, 1], 
 SeriesData[ep, 0, {mzv[2]^2, (-20*mzv[2]*mzv[3])/7 - (85*mzv[5])/14, 
   (2154*mzv[2]^3)/49 + (55*mzv[3]^2)/14, (-4309*mzv[2]^2*mzv[3])/21 - 
    (2915*mzv[2]*mzv[5])/7 - (815*mzv[7])/28, (3939069*mzv[2]^4)/2450 + 
    (19205*mzv[2]*mzv[3]^2)/21 - (12025*mzv[3]*mzv[5])/21 - 
    (4314*mzv[5, 3])/7, (-311378*mzv[2]^3*mzv[3])/49 - (34915*mzv[3]^3)/21 - 
    (772463*mzv[2]^2*mzv[5])/35 - (116275*mzv[2]*mzv[7])/14 + 
    (163915*mzv[9])/21, (467783131*mzv[2]^5)/8575 + 
    (2629511*mzv[2]^2*mzv[3]^2)/63 + (1552598*mzv[2]*mzv[3]*mzv[5])/21 + 
    (1618423*mzv[5]^2)/49 - (2440930*mzv[3]*mzv[7])/21 - 
    (61956*mzv[2]*mzv[5, 3])/7 - (1269255*mzv[7, 3])/98, 
   (-220770819*mzv[2]^4*mzv[3])/1225 - (1107550*mzv[2]*mzv[3]^3)/9 - 
    (184983126*mzv[2]^3*mzv[5])/245 - (3300433*mzv[3]^2*mzv[5])/63 - 
    (28022823*mzv[2]^2*mzv[7])/35 - (27839580*mzv[2]*mzv[9])/7 + 
    (407220071*mzv[11])/56 + (626968*mzv[3]*mzv[5, 3])/7 - 
    (612168*mzv[5, 3, 3])/7, (3522081912989*mzv[2]^6)/2627625 + 
    (48040502*mzv[2]^3*mzv[3]^2)/49 + (9295565*mzv[3]^4)/42 + 
    (449579486*mzv[2]^2*mzv[3]*mzv[5])/105 + (33654522*mzv[2]*mzv[5]^2)/7 + 
    (928121420*mzv[2]*mzv[3]*mzv[7])/147 + (254328846*mzv[5]*mzv[7])/49 - 
    15144985*mzv[3]*mzv[9] + (12015408*mzv[2]^2*mzv[5, 3])/35 + 
    (10984215*mzv[2]*mzv[7, 3])/7 - (58503640*mzv[9, 3])/21 - 
    (4116880*mzv[6, 4, 1, 1])/7}, 4, 13, 1], 
 SeriesData[ep, 0, {mzv[2], -7*mzv[3], (241*mzv[2]^2)/5, 
   (-1042*mzv[2]*mzv[3])/3 - 250*mzv[5], (58266*mzv[2]^3)/35 + 
    (2926*mzv[3]^2)/3, (-182788*mzv[2]^2*mzv[3])/15 - 
    (67764*mzv[2]*mzv[5])/5 - (14729*mzv[7])/2, (9489812*mzv[2]^4)/175 + 
    (352244*mzv[2]*mzv[3]^2)/9 + (1098044*mzv[3]*mzv[5])/15 - 900*mzv[5, 3], 
   (-13837344*mzv[2]^3*mzv[3])/35 - (620984*mzv[3]^3)/9 - 
    (12263624*mzv[2]^2*mzv[5])/25 - (3572279*mzv[2]*mzv[7])/7 - 
    212875*mzv[9], (24070429744*mzv[2]^5)/13475 + 
    (56327192*mzv[2]^2*mzv[3]^2)/45 + (15206696*mzv[2]*mzv[3]*mzv[5])/5 + 
    (9908525*mzv[5]^2)/7 + (8707000*mzv[3]*mzv[7])/3 - 
    30600*mzv[2]*mzv[5, 3] - (82125*mzv[7, 3])/7, 
   (-6801859376*mzv[2]^4*mzv[3])/525 - (207664880*mzv[2]*mzv[3]^3)/81 - 
    (2810812224*mzv[2]^3*mzv[5])/175 - (354842392*mzv[3]^2*mzv[5])/45 - 
    (690902658*mzv[2]^2*mzv[7])/35 - (167429974*mzv[2]*mzv[9])/9 - 
    10355722*mzv[11] + 98400*mzv[3]*mzv[5, 3] + 54000*mzv[5, 3, 3], 
   (4800754793872*mzv[2]^6)/79625 + (1386697376*mzv[2]^3*mzv[3]^2)/35 + 
    (268200512*mzv[3]^4)/81 + (7419786032*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (10722340186*mzv[2]*mzv[5]^2)/175 + (2691751184*mzv[2]*mzv[3]*mzv[7])/
     21 + (3901677096*mzv[5]*mzv[7])/35 + (1138206568*mzv[3]*mzv[9])/9 - 
    824400*mzv[2]^2*mzv[5, 3] - (524250*mzv[2]*mzv[7, 3])/7 - 
    627500*mzv[9, 3] - 108000*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[2], -mzv[3], (97*mzv[2]^2)/5, 
   (-322*mzv[2]*mzv[3])/3 + 83*mzv[5], (1314*mzv[2]^3)/5 - (95*mzv[3]^2)/3, 
   (-10402*mzv[2]^2*mzv[3])/15 - (15294*mzv[2]*mzv[5])/5 + 3236*mzv[7], 
   (5292583*mzv[2]^4)/875 - (1042*mzv[2]*mzv[3]^2)/9 - 
    (258418*mzv[3]*mzv[5])/15 - (8136*mzv[5, 3])/5, 
   (1164084*mzv[2]^3*mzv[3])/35 + (132202*mzv[3]^3)/9 - 
    (530738*mzv[2]^2*mzv[5])/25 - (1405940*mzv[2]*mzv[7])/7 + 95243*mzv[9], 
   (1461687034*mzv[2]^5)/6125 - (10902862*mzv[2]^2*mzv[3]^2)/45 - 
    (530524*mzv[2]*mzv[3]*mzv[5])/5 - (22487264*mzv[5]^2)/35 - 
    (10641710*mzv[3]*mzv[7])/21 - (207504*mzv[2]*mzv[5, 3])/5 - 
    (178803*mzv[7, 3])/7, (3571833362*mzv[2]^4*mzv[3])/2625 + 
    (50992852*mzv[2]*mzv[3]^3)/81 + (267367308*mzv[2]^3*mzv[5])/175 + 
    (23746690*mzv[3]^2*mzv[5])/9 - (559600224*mzv[2]^2*mzv[7])/175 - 
    (127297606*mzv[2]*mzv[9])/9 + (115514167*mzv[11])/20 + 
    (1182432*mzv[3]*mzv[5, 3])/5 - (207792*mzv[5, 3, 3])/5, 
   (3327687034358*mzv[2]^6)/336875 - (413120892*mzv[2]^3*mzv[3]^2)/35 - 
    (104993491*mzv[3]^4)/81 - (1370902012*mzv[2]^2*mzv[3]*mzv[5])/75 - 
    (669063224*mzv[2]*mzv[5]^2)/175 + (27035372*mzv[2]*mzv[3]*mzv[7])/3 - 
    (1745034558*mzv[5]*mzv[7])/35 - (77746322*mzv[3]*mzv[9])/9 - 
    (25481808*mzv[2]^2*mzv[5, 3])/25 - (4815270*mzv[2]*mzv[7, 3])/7 - 
    394492*mzv[9, 3] + 7776*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[2], (-11*mzv[3])/2, (383*mzv[2]^2)/10, 
   (-709*mzv[2]*mzv[3])/3 - (335*mzv[5])/2, (35437*mzv[2]^3)/35 + 
    (4625*mzv[3]^2)/6, (-128977*mzv[2]^2*mzv[3])/15 - 
    (23079*mzv[2]*mzv[5])/5 - (18037*mzv[7])/4, (7540189*mzv[2]^4)/350 + 
    (229115*mzv[2]*mzv[3]^2)/9 + (1130891*mzv[3]*mzv[5])/15 + 8070*mzv[5, 3], 
   (-4581334*mzv[2]^3*mzv[3])/15 - (435275*mzv[3]^3)/9 - 
    (3776291*mzv[2]^2*mzv[5])/25 - (555367*mzv[2]*mzv[7])/14 - 
    (839635*mzv[9])/6, (4353043489*mzv[2]^5)/13475 + 
    (7105525*mzv[2]^2*mzv[3]^2)/9 + (11585762*mzv[2]*mzv[3]*mzv[5])/5 + 
    (44004977*mzv[5]^2)/28 + (78759145*mzv[3]*mzv[7])/21 + 
    292140*mzv[2]*mzv[5, 3] + (6161025*mzv[7, 3])/28, 
   (-5670934643*mzv[2]^4*mzv[3])/525 - (120849350*mzv[2]*mzv[3]^3)/81 - 
    (851870398*mzv[2]^3*mzv[5])/175 - (59059175*mzv[3]^2*mzv[5])/9 - 
    (153342111*mzv[2]^2*mzv[7])/70 - (497255269*mzv[2]*mzv[9])/9 + 
    (1448985317*mzv[11])/16 - 107600*mzv[3]*mzv[5, 3] - 1276500*mzv[5, 3, 3], 
   (35104644247*mzv[2]^6)/40425 + (1718720506*mzv[2]^3*mzv[3]^2)/63 + 
    (298671625*mzv[3]^4)/162 + (5098697258*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (13660412937*mzv[2]*mzv[5]^2)/350 + (1931433890*mzv[2]*mzv[3]*mzv[7])/
     21 + (4374103059*mzv[5]*mzv[7])/35 + (1944267922*mzv[3]*mzv[9])/9 + 
    7540332*mzv[2]^2*mzv[5, 3] + (26025225*mzv[2]*mzv[7, 3])/14 + 
    (45086675*mzv[9, 3])/3 + 2003000*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[2], -10*mzv[3], (222*mzv[2]^2)/5, 
   (-688*mzv[2]*mzv[3])/3 - 376*mzv[5], (127196*mzv[2]^3)/105 + 
    (1240*mzv[3]^2)/3, (-20752*mzv[2]^2*mzv[3])/5 - (41484*mzv[2]*mzv[5])/5 - 
    11456*mzv[7], (73906736*mzv[2]^4)/2625 + (82232*mzv[2]*mzv[3]^2)/9 + 
    (57352*mzv[3]*mzv[5])/3 - (8704*mzv[5, 3])/5, 
   (-23878448*mzv[2]^3*mzv[3])/315 - (92240*mzv[3]^3)/9 - 
    (3539368*mzv[2]^2*mzv[5])/25 - (1764732*mzv[2]*mzv[7])/7 - 
    (3016832*mzv[9])/9, (124184134384*mzv[2]^5)/202125 + 
    (781776*mzv[2]^2*mzv[3]^2)/5 + (2104064*mzv[2]*mzv[3]*mzv[5])/5 + 
    (7929568*mzv[5]^2)/35 + (10647176*mzv[3]*mzv[7])/21 - 
    (191488*mzv[2]*mzv[5, 3])/5 - (166912*mzv[7, 3])/7, 
   (-11379543008*mzv[2]^4*mzv[3])/7875 - (18274496*mzv[2]*mzv[3]^3)/81 - 
    (1322391824*mzv[2]^3*mzv[5])/525 - (5953568*mzv[3]^2*mzv[5])/9 - 
    (726160808*mzv[2]^2*mzv[7])/175 - (7083604*mzv[2]*mzv[9])/3 - 
    (91579904*mzv[11])/5 + (243712*mzv[3]*mzv[5, 3])/15 + 
    (557056*mzv[5, 3, 3])/5, (508435024812224*mzv[2]^6)/39414375 + 
    (354889888*mzv[2]^3*mzv[3]^2)/135 + (16426688*mzv[3]^4)/81 + 
    (177939008*mzv[2]^2*mzv[3]*mzv[5])/25 + (2938045288*mzv[2]*mzv[5]^2)/
     525 + (270952256*mzv[2]*mzv[3]*mzv[7])/21 + (483126688*mzv[5]*mzv[7])/
     35 + (334454152*mzv[3]*mzv[9])/27 - (13637632*mzv[2]^2*mzv[5, 3])/25 - 
    (2048*mzv[2]*mzv[7, 3])/7 - (9887744*mzv[9, 3])/9 - 
    (524288*mzv[6, 4, 1, 1])/3}, 2, 13, 1], 
 SeriesData[ep, 0, {1, 0, 30*mzv[2], (-364*mzv[3])/3, 652*mzv[2]^2, 
   -3512*mzv[2]*mzv[3] - (11324*mzv[5])/5, (1274704*mzv[2]^3)/105 + 
    (76616*mzv[3]^2)/9, (-1387088*mzv[2]^2*mzv[3])/15 - 56168*mzv[2]*mzv[5] - 
    (31868*mzv[7])/7, (399119152*mzv[2]^4)/2625 + 250096*mzv[2]*mzv[3]^2 + 
    (9851216*mzv[3]*mzv[5])/15 + (428032*mzv[5, 3])/5, 
   (-121904704*mzv[2]^3*mzv[3])/45 - (33777248*mzv[3]^3)/81 - 
    (6046928*mzv[2]^2*mzv[5])/5 + (1939832*mzv[2]*mzv[7])/7 + 
    (24204292*mzv[9])/9, (-318589242688*mzv[2]^5)/202125 + 
    (306695392*mzv[2]^2*mzv[3]^2)/45 + (290891104*mzv[2]*mzv[3]*mzv[5])/15 + 
    (1858274616*mzv[5]^2)/175 + (87666992*mzv[3]*mzv[7])/3 + 
    (13398016*mzv[2]*mzv[5, 3])/5 + (16331776*mzv[7, 3])/7, 
   (-679894044736*mzv[2]^4*mzv[3])/7875 - (334230464*mzv[2]*mzv[3]^3)/27 - 
    (11578515136*mzv[2]^3*mzv[5])/525 - (2285819104*mzv[3]^2*mzv[5])/45 + 
    (711354544*mzv[2]^2*mzv[7])/175 - (4605183880*mzv[2]*mzv[9])/9 + 
    (67760865812*mzv[11])/55 - (11984896*mzv[3]*mzv[5, 3])/15 - 
    (67207168*mzv[5, 3, 3])/5, (-731935076002432*mzv[2]^6)/3583125 + 
    (42180629632*mzv[2]^3*mzv[3]^2)/189 + (3187763744*mzv[3]^4)/243 + 
    (40363297472*mzv[2]^2*mzv[3]*mzv[5])/75 + (21758113264*mzv[2]*mzv[5]^2)/
     105 + (11826437984*mzv[2]*mzv[3]*mzv[7])/21 + 
    (20684446992*mzv[5]*mzv[7])/35 + (5278870480*mzv[3]*mzv[9])/3 + 
    (1497358336*mzv[2]^2*mzv[5, 3])/25 - (138864640*mzv[2]*mzv[7, 3])/7 + 
    (1780170752*mzv[9, 3])/9 + (91357184*mzv[6, 4, 1, 1])/3}, 0, 13, 1], 
 SeriesData[ep, 0, {1, 0, 26*mzv[2], (-268*mzv[3])/3, (2428*mzv[2]^2)/5, 
   (-7928*mzv[2]*mzv[3])/3 - (5084*mzv[5])/5, (270384*mzv[2]^3)/35 + 
    (58952*mzv[3]^2)/9, (-1073104*mzv[2]^2*mzv[3])/15 - 
    (152024*mzv[2]*mzv[5])/5 + (215988*mzv[7])/7, 
   (53484304*mzv[2]^4)/875 + (1766992*mzv[2]*mzv[3]^2)/9 + 
    (7775312*mzv[3]*mzv[5])/15 + (364032*mzv[5, 3])/5, 
   (-75221184*mzv[2]^3*mzv[3])/35 - (27042656*mzv[3]^3)/81 - 
    (21073552*mzv[2]^2*mzv[5])/25 + (6481672*mzv[2]*mzv[7])/7 + 
    (31931972*mzv[9])/9, (-7928597184*mzv[2]^5)/2695 + 
    (246201056*mzv[2]^2*mzv[3]^2)/45 + (233245472*mzv[2]*mzv[3]*mzv[5])/15 + 
    (1612983096*mzv[5]^2)/175 + (164465712*mzv[3]*mzv[7])/7 + 
    2184192*mzv[2]*mzv[5, 3] + (14115456*mzv[7, 3])/7, 
   (-183114910912*mzv[2]^4*mzv[3])/2625 - (811235776*mzv[2]*mzv[3]^3)/81 - 
    (3492366656*mzv[2]^3*mzv[5])/175 - (1864435168*mzv[3]^2*mzv[5])/45 + 
    (2325593584*mzv[2]^2*mzv[7])/175 - (3288101912*mzv[2]*mzv[9])/9 + 
    (56302951652*mzv[11])/55 - (3397632*mzv[3]*mzv[5, 3])/5 - 
    (52420608*mzv[5, 3, 3])/5, (-957072368654208*mzv[2]^6)/4379375 + 
    (18633507968*mzv[2]^3*mzv[3]^2)/105 + (2786892320*mzv[3]^4)/243 + 
    (32795774656*mzv[2]^2*mzv[3]*mzv[5])/75 + (38635063216*mzv[2]*mzv[5]^2)/
     175 + (11457555104*mzv[2]*mzv[3]*mzv[7])/21 + 
    (21119975248*mzv[5]*mzv[7])/35 + (36027092176*mzv[3]*mzv[9])/27 + 
    (1285687296*mzv[2]^2*mzv[5, 3])/25 + (89033472*mzv[2]*mzv[7, 3])/7 + 
    128519168*mzv[9, 3] + 15925248*mzv[6, 4, 1, 1]}, 0, 13, 1], 
 SeriesData[ep, 0, {mzv[2]^2, (-15*mzv[2]*mzv[3])/7 - (295*mzv[5])/28, 
   (8959*mzv[2]^3)/147 - (125*mzv[3]^2)/28, (-2885*mzv[2]^2*mzv[3])/42 - 
    (9175*mzv[2]*mzv[5])/14 - (69875*mzv[7])/112, 
   (2100172*mzv[2]^4)/735 + (2125*mzv[2]*mzv[3]^2)/14 - 
    (15650*mzv[3]*mzv[5])/21 - (9085*mzv[5, 3])/14, 
   (-93757*mzv[2]^3*mzv[3])/63 + (4625*mzv[3]^3)/21 - 
    (1553361*mzv[2]^2*mzv[5])/70 - (2133645*mzv[2]*mzv[7])/56 - 
    (7980055*mzv[9])/252, (208278597*mzv[2]^5)/1715 + 
    (361475*mzv[2]^2*mzv[3]^2)/63 + (187736*mzv[2]*mzv[3]*mzv[5])/21 - 
    (133417*mzv[5]^2)/784 - (7503875*mzv[3]*mzv[7])/168 - 
    (170075*mzv[2]*mzv[5, 3])/7 - (11103875*mzv[7, 3])/784, 
   (-29982775*mzv[2]^4*mzv[3])/882 - (250000*mzv[2]*mzv[3]^3)/21 - 
    (78221923*mzv[2]^3*mzv[5])/105 + (8391575*mzv[3]^2*mzv[5])/126 - 
    (32903615*mzv[2]^2*mzv[7])/28 + (326417675*mzv[2]*mzv[9])/126 - 
    (4142283025*mzv[11])/448 + (45425*mzv[3]*mzv[5, 3])/3 + 
    (704525*mzv[5, 3, 3])/7, (50963768396426*mzv[2]^6)/11036025 - 
    (71517610*mzv[2]^3*mzv[3]^2)/1323 + (6584275*mzv[3]^4)/252 + 
    (9738284*mzv[2]^2*mzv[3]*mzv[5])/21 + (2311201835*mzv[2]*mzv[5]^2)/1176 + 
    (2089088525*mzv[2]*mzv[3]*mzv[7])/588 + (1068270575*mzv[5]*mzv[7])/392 - 
    (1557129275*mzv[3]*mzv[9])/252 - (3794568*mzv[2]^2*mzv[5, 3])/7 + 
    (180995275*mzv[2]*mzv[7, 3])/392 - (62670725*mzv[9, 3])/36 - 
    (6941150*mzv[6, 4, 1, 1])/21}, 4, 13, 1], 
 SeriesData[ep, 0, {mzv[3], (3*mzv[2]^2)/5, 34*mzv[2]*mzv[3] + 17*mzv[5], 
   (1034*mzv[2]^3)/35 - (481*mzv[3]^2)/3, (4486*mzv[2]^2*mzv[3])/5 + 
    578*mzv[2]*mzv[5] + (471*mzv[7])/2, (869591*mzv[2]^4)/875 - 
    (16354*mzv[2]*mzv[3]^2)/3 - (136882*mzv[3]*mzv[5])/15 + 
    (108*mzv[5, 3])/5, (2730676*mzv[2]^3*mzv[3])/105 + (115802*mzv[3]^3)/9 + 
    (324578*mzv[2]^2*mzv[5])/25 + 8007*mzv[2]*mzv[7] + 3153*mzv[9], 
   (2103767158*mzv[2]^5)/67375 - (757694*mzv[2]^2*mzv[3]^2)/5 - 
    (4653988*mzv[2]*mzv[3]*mzv[5])/15 - (7651267*mzv[5]^2)/70 - 
    (2346621*mzv[3]*mzv[7])/7 + (3672*mzv[2]*mzv[5, 3])/5 + 
    (1917*mzv[7, 3])/14, (320049898*mzv[2]^4*mzv[3])/375 + 
    (3937268*mzv[2]*mzv[3]^3)/9 + (57854404*mzv[2]^3*mzv[5])/175 + 
    (56038382*mzv[3]^2*mzv[5])/45 + (9422892*mzv[2]^2*mzv[7])/175 + 
    89706*mzv[2]*mzv[9] + (2871563*mzv[11])/40 - (16344*mzv[3]*mzv[5, 3])/5 - 
    (1944*mzv[5, 3, 3])/5, (176346729038*mzv[2]^6)/175175 - 
    (1432621916*mzv[2]^3*mzv[3]^2)/315 - (55820561*mzv[3]^4)/81 - 
    (632914412*mzv[2]^2*mzv[3]*mzv[5])/75 - (130124459*mzv[2]*mzv[5]^2)/35 - 
    (79815354*mzv[2]*mzv[3]*mzv[7])/7 - (230487079*mzv[5]*mzv[7])/35 - 
    (138468964*mzv[3]*mzv[9])/9 + (105408*mzv[2]^2*mzv[5, 3])/5 + 
    (23517*mzv[2]*mzv[7, 3])/7 + 2802*mzv[9, 3] + 432*mzv[6, 4, 1, 1]}, 3, 
  13, 1], SeriesData[ep, 0, {mzv[2], -10*mzv[3], (326*mzv[2]^2)/5, 
   (-1078*mzv[2]*mzv[3])/3 - 728*mzv[5], (102202*mzv[2]^3)/35 + 
    (2740*mzv[3]^2)/3, (-167648*mzv[2]^2*mzv[3])/15 - 
    (124634*mzv[2]*mzv[5])/5 - 41088*mzv[7], (103855316*mzv[2]^4)/875 + 
    (281162*mzv[2]*mzv[3]^2)/9 + (237548*mzv[3]*mzv[5])/3 - 
    (41472*mzv[5, 3])/5, (-38078956*mzv[2]^3*mzv[3])/105 - 
    (453140*mzv[3]^3)/9 - (18332044*mzv[2]^2*mzv[5])/25 - 
    (9793522*mzv[2]*mzv[7])/7 - 2214784*mzv[9], 
   (312777271938*mzv[2]^5)/67375 + (41303092*mzv[2]^2*mzv[3]^2)/45 + 
    (40433852*mzv[2]*mzv[3]*mzv[5])/15 + (63090704*mzv[5]^2)/35 + 
    (26511476*mzv[3]*mzv[7])/7 - (1410048*mzv[2]*mzv[5, 3])/5 - 
    (1472256*mzv[7, 3])/7, (-32489548628*mzv[2]^4*mzv[3])/2625 - 
    (138758396*mzv[2]*mzv[3]^3)/81 - (4109781028*mzv[2]^3*mzv[5])/175 - 
    (54743272*mzv[3]^2*mzv[5])/9 - (6902940124*mzv[2]^2*mzv[7])/175 - 
    (194238490*mzv[2]*mzv[9])/9 - (1048477312*mzv[11])/5 + 
    (801792*mzv[3]*mzv[5, 3])/5 + (5971968*mzv[5, 3, 3])/5, 
   (769141158328588*mzv[2]^6)/4379375 + (8551361828*mzv[2]^3*mzv[3]^2)/315 + 
    (184688744*mzv[3]^4)/81 + (5865527392*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (12353795646*mzv[2]*mzv[5]^2)/175 + (466057108*mzv[2]*mzv[3]*mzv[7])/3 + 
    (993753232*mzv[5]*mzv[7])/5 + (1462268932*mzv[3]*mzv[9])/9 - 
    (165805056*mzv[2]^2*mzv[5, 3])/25 + (5681664*mzv[2]*mzv[7, 3])/7 - 
    17215488*mzv[9, 3] - 2654208*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[2]^2, (15*mzv[2]*mzv[3])/2 - (195*mzv[5])/8, 
   (5653*mzv[2]^3)/84 - 40*mzv[3]^2, (1771*mzv[2]^2*mzv[3])/6 - 
    400*mzv[2]*mzv[5] - (115745*mzv[7])/64, (27182801*mzv[2]^4)/8400 - 
    1890*mzv[2]*mzv[3]^2 - (11835*mzv[3]*mzv[5])/8 - (2077*mzv[5, 3])/8, 
   (159367*mzv[2]^3*mzv[3])/18 + (35795*mzv[3]^3)/8 - 
    (114901*mzv[2]^2*mzv[5])/20 - (1232145*mzv[2]*mzv[7])/32 - 
    (31360945*mzv[9])/288, (14786841099*mzv[2]^5)/107800 - 
    (4505801*mzv[2]^2*mzv[3]^2)/72 - (1145357*mzv[2]*mzv[3]*mzv[5])/12 + 
    (1248283*mzv[5]^2)/224 - (560215*mzv[3]*mzv[7])/48 - 
    (29597*mzv[2]*mzv[5, 3])/4 - (1503385*mzv[7, 3])/224, 
   (3217433123*mzv[2]^4*mzv[3])/12600 + (682795*mzv[2]*mzv[3]^3)/4 - 
    (16572838*mzv[2]^3*mzv[5])/105 + (10665913*mzv[3]^2*mzv[5])/24 - 
    (42278653*mzv[2]^2*mzv[7])/56 - (71626735*mzv[2]*mzv[9])/48 - 
    (3023808035*mzv[11])/384 + (83287*mzv[3]*mzv[5, 3])/6 + 
    (43605*mzv[5, 3, 3])/2, (9678476888371*mzv[2]^6)/1801800 - 
    (1563084385*mzv[2]^3*mzv[3]^2)/756 - (36400315*mzv[3]^4)/144 - 
    (207889103*mzv[2]^2*mzv[3]*mzv[5])/60 - (37252545*mzv[2]*mzv[5]^2)/112 - 
    (71248935*mzv[2]*mzv[3]*mzv[7])/56 + (1358636059*mzv[5]*mzv[7])/336 - 
    (116279825*mzv[3]*mzv[9])/216 - 112141*mzv[2]^2*mzv[5, 3] + 
    (25155195*mzv[2]*mzv[7, 3])/112 - (14127485*mzv[9, 3])/18 - 
    140335*mzv[6, 4, 1, 1]}, 4, 13, 1], SeriesData[ep, 0, 
  {mzv[2], (-8*mzv[3])/5, (256*mzv[2]^2)/25, (-308*mzv[2]*mzv[3])/15 + 
    (834*mzv[5])/5, (-70744*mzv[2]^3)/175 - (4246*mzv[3]^2)/15, 
   (292556*mzv[2]^2*mzv[3])/75 + (10784*mzv[2]*mzv[5])/5 + 
    (118401*mzv[7])/10, (-105362944*mzv[2]^4)/4375 - 
    (645836*mzv[2]*mzv[3]^2)/45 - (1461728*mzv[3]*mzv[5])/25 - 
    (129852*mzv[5, 3])/25, (24564536*mzv[2]^3*mzv[3])/105 + 
    (1758752*mzv[3]^3)/45 + (25013636*mzv[2]^2*mzv[5])/125 + 
    (2161363*mzv[2]*mzv[7])/35 + (9588289*mzv[9])/15, 
   (-300699856048*mzv[2]^5)/336875 - (166604944*mzv[2]^2*mzv[3]^2)/225 - 
    (124464208*mzv[2]*mzv[3]*mzv[5])/75 - (328869447*mzv[5]^2)/175 - 
    (115107632*mzv[3]*mzv[7])/35 - (2021112*mzv[2]*mzv[5, 3])/25 - 
    (5375493*mzv[7, 3])/35, (4898878672*mzv[2]^4*mzv[3])/525 + 
    (604701344*mzv[2]*mzv[3]^3)/405 + (1358310088*mzv[2]^3*mzv[5])/125 + 
    (181421048*mzv[3]^2*mzv[5])/25 + (5164894438*mzv[2]^2*mzv[7])/875 - 
    (849315134*mzv[2]*mzv[9])/45 + (1605847494*mzv[11])/25 + 
    (3348672*mzv[3]*mzv[5, 3])/5 - (10475856*mzv[5, 3, 3])/25, 
   (-96148348653248*mzv[2]^6)/3128125 - (49052973008*mzv[2]^3*mzv[3]^2)/
     1575 - (896996912*mzv[3]^4)/405 - (25496045744*mzv[2]^2*mzv[3]*mzv[5])/
     375 - (7014076918*mzv[2]*mzv[5]^2)/175 - 
    (887941936*mzv[2]*mzv[3]*mzv[7])/15 - (31524995004*mzv[5]*mzv[7])/175 - 
    (8407074404*mzv[3]*mzv[9])/45 - (49859568*mzv[2]^2*mzv[5, 3])/125 + 
    (50224662*mzv[2]*mzv[7, 3])/35 - (51346292*mzv[9, 3])/5 - 
    (6368352*mzv[6, 4, 1, 1])/5}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[2], (-7*mzv[3])/4, (103*mzv[2]^2)/20, 
   (571*mzv[2]*mzv[3])/6 + 266*mzv[5], (-12759*mzv[2]^3)/10 - 
    (2108*mzv[3]^2)/3, (172178*mzv[2]^2*mzv[3])/15 + 
    (51516*mzv[2]*mzv[5])/5 + (99029*mzv[7])/4, (-65962868*mzv[2]^4)/875 - 
    (352960*mzv[2]*mzv[3]^2)/9 - (1924909*mzv[3]*mzv[5])/15 - 
    (55134*mzv[5, 3])/5, 618398*mzv[2]^3*mzv[3] + (735718*mzv[3]^3)/9 + 
    (14349337*mzv[2]^2*mzv[5])/25 + (8073491*mzv[2]*mzv[7])/14 + 
    (3077705*mzv[9])/2, (-206783892262*mzv[2]^5)/67375 - 
    (79447378*mzv[2]^2*mzv[3]^2)/45 - (24121454*mzv[2]*mzv[3]*mzv[5])/5 - 
    (135057128*mzv[5]^2)/35 - (23672060*mzv[3]*mzv[7])/3 - 
    (1181628*mzv[2]*mzv[5, 3])/5 - (2398896*mzv[7, 3])/7, 
   (68081075036*mzv[2]^4*mzv[3])/2625 + (278935276*mzv[2]*mzv[3]^3)/81 + 
    (4865961906*mzv[2]^3*mzv[5])/175 + (661115456*mzv[3]^2*mzv[5])/45 + 
    (4010663982*mzv[2]^2*mzv[7])/175 + (231057833*mzv[2]*mzv[9])/9 + 
    (1807575049*mzv[11])/20 + (4057416*mzv[3]*mzv[5, 3])/5 - 
    (410544*mzv[5, 3, 3])/5, (-470184013129632*mzv[2]^6)/4379375 - 
    (1443534748*mzv[2]^3*mzv[3]^2)/21 - (400277536*mzv[3]^4)/81 - 
    (13152230752*mzv[2]^2*mzv[3]*mzv[5])/75 - (25051530104*mzv[2]*mzv[5]^2)/
     175 - (6283631320*mzv[2]*mzv[3]*mzv[7])/21 - (2156173509*mzv[5]*mzv[7])/
     5 - (3491026325*mzv[3]*mzv[9])/9 - (156661416*mzv[2]^2*mzv[5, 3])/25 - 
    (153537696*mzv[2]*mzv[7, 3])/7 + 8405978*mzv[9, 3] + 
    4774656*mzv[6, 4, 1, 1]}, 2, 13, 1], SeriesData[ep, 0, 
  {mzv[3], (-61*mzv[2]^2)/15, 10*mzv[2]*mzv[3] + 112*mzv[5], 
   (-1314*mzv[2]^3)/5 - (176*mzv[3]^2)/3, (10144*mzv[2]^2*mzv[3])/45 + 
    (7336*mzv[2]*mzv[5])/3 + 6609*mzv[7], (-2171328*mzv[2]^4)/175 - 
    (3008*mzv[2]*mzv[3]^2)/3 - (30044*mzv[3]*mzv[5])/5 + 1896*mzv[5, 3], 
   (1047464*mzv[2]^3*mzv[3])/105 + (12328*mzv[3]^3)/3 + 
    (5032724*mzv[2]^2*mzv[5])/75 + 156698*mzv[2]*mzv[7] + 
    (9417470*mzv[9])/27, (-107234583448*mzv[2]^5)/202125 - 
    (6062024*mzv[2]^2*mzv[3]^2)/135 - (440920*mzv[2]*mzv[3]*mzv[5])/9 - 
    (5698156*mzv[5]^2)/35 - (5956088*mzv[3]*mzv[7])/21 + 
    (1250608*mzv[2]*mzv[5, 3])/15 + (1034132*mzv[7, 3])/21, 
   (59547472*mzv[2]^4*mzv[3])/175 + 129456*mzv[2]*mzv[3]^3 + 
    (442776952*mzv[2]^3*mzv[5])/175 + (27952832*mzv[3]^2*mzv[5])/45 + 
    (2021858288*mzv[2]^2*mzv[7])/525 - (417712828*mzv[2]*mzv[9])/27 + 
    (2624698837*mzv[11])/45 + 78560*mzv[3]*mzv[5, 3] - 
    (7980416*mzv[5, 3, 3])/15, (-278496585254464*mzv[2]^6)/13138125 - 
    (540708656*mzv[2]^3*mzv[3]^2)/315 - (25140512*mzv[3]^4)/81 - 
    (467252576*mzv[2]^2*mzv[3]*mzv[5])/225 - (296836648*mzv[2]*mzv[5]^2)/
     105 - (123924592*mzv[2]*mzv[3]*mzv[7])/21 - (318908548*mzv[5]*mzv[7])/
     15 - (593396660*mzv[3]*mzv[9])/81 + (182497568*mzv[2]^2*mzv[5, 3])/75 + 
    (12744680*mzv[2]*mzv[7, 3])/21 + (32533544*mzv[9, 3])/9 + 
    515200*mzv[6, 4, 1, 1]}, 3, 13, 1], SeriesData[ep, 0, 
  {mzv[2], (-2*mzv[3])/5, (274*mzv[2]^2)/25, (16*mzv[2]*mzv[3])/15 + 
    (666*mzv[5])/5, (-60364*mzv[2]^3)/175 - (3586*mzv[3]^2)/15, 
   (276068*mzv[2]^2*mzv[3])/75 + (17672*mzv[2]*mzv[5])/5 + (34053*mzv[7])/5, 
   (-99824026*mzv[2]^4)/4375 - (749732*mzv[2]*mzv[3]^2)/45 - 
    (785092*mzv[3]*mzv[5])/25 + (22392*mzv[5, 3])/25, 
   (104916808*mzv[2]^3*mzv[3])/525 + (1598348*mzv[3]^3)/45 + 
    (30382364*mzv[2]^2*mzv[5])/125 + (3555826*mzv[2]*mzv[7])/35 + 
    (4338802*mzv[9])/15, (-27859132652*mzv[2]^5)/30625 - 
    (178267396*mzv[2]^2*mzv[3]^2)/225 - (120917224*mzv[2]*mzv[3]*mzv[5])/75 - 
    (161480043*mzv[5]^2)/175 - (44887632*mzv[3]*mzv[7])/35 + 
    (1247472*mzv[2]*mzv[5, 3])/25 + (121977*mzv[7, 3])/7, 
   (4089232684*mzv[2]^4*mzv[3])/525 + (748745912*mzv[2]*mzv[3]^3)/405 + 
    (9761808856*mzv[2]^3*mzv[5])/875 + (345774244*mzv[3]^2*mzv[5])/75 + 
    (7996298878*mzv[2]^2*mzv[7])/875 - (208739216*mzv[2]*mzv[9])/45 + 
    (1993850091*mzv[11])/100 - (619296*mzv[3]*mzv[5, 3])/5 - 
    (2715696*mzv[5, 3, 3])/25, (-102903799543404*mzv[2]^6)/3128125 - 
    (47807165192*mzv[2]^3*mzv[3]^2)/1575 - (971698706*mzv[3]^4)/405 - 
    (26745378632*mzv[2]^2*mzv[3]*mzv[5])/375 - (6454089742*mzv[2]*mzv[5]^2)/
     175 - (5520135664*mzv[2]*mzv[3]*mzv[7])/105 - 
    (13486443144*mzv[5]*mzv[7])/175 - (2717106848*mzv[3]*mzv[9])/45 + 
    (290156976*mzv[2]^2*mzv[5, 3])/125 + (25701138*mzv[2]*mzv[7, 3])/7 - 
    (17094076*mzv[9, 3])/5 - (4624032*mzv[6, 4, 1, 1])/5}, 2, 13, 1], 
 SeriesData[ep, 0, {(-12*mzv[2]*mzv[3])/5 + mzv[5], 
   (178*mzv[2]^3)/525 + (53*mzv[3]^2)/5, (-2102*mzv[2]^2*mzv[3])/25 + 
    (38*mzv[2]*mzv[5])/5 - (1367*mzv[7])/40, (276127*mzv[2]^4)/8750 + 
    (1136*mzv[2]*mzv[3]^2)/5 + (13651*mzv[3]*mzv[5])/15 + 
    (3103*mzv[5, 3])/25, (-3358972*mzv[2]^3*mzv[3])/1575 - 
    (2247*mzv[3]^3)/5 + (21434*mzv[2]^2*mzv[5])/25 - 
    (31677*mzv[2]*mzv[7])/20 - (1212653*mzv[9])/180, 
   (135560987*mzv[2]^5)/48125 + (103931*mzv[2]^2*mzv[3]^2)/75 + 
    (1529654*mzv[2]*mzv[3]*mzv[5])/75 + 11449*mzv[5]^2 + 
    (1232171*mzv[3]*mzv[7])/30 + (165066*mzv[2]*mzv[5, 3])/25 + 
    (15047*mzv[7, 3])/10, (-802839101*mzv[2]^4*mzv[3])/13125 + 
    (6982*mzv[2]*mzv[3]^3)/15 + (251794988*mzv[2]^3*mzv[5])/2625 - 
    (6804133*mzv[3]^2*mzv[5])/225 - (17399573*mzv[2]^2*mzv[7])/250 - 
    (25751803*mzv[2]*mzv[9])/10 + (2678120647*mzv[11])/800 + 
    (1052252*mzv[3]*mzv[5, 3])/75 - (1300544*mzv[5, 3, 3])/25, 
   (55459531051696*mzv[2]^6)/197071875 - (122097922*mzv[2]^3*mzv[3]^2)/4725 - 
    (106111*mzv[3]^4)/10 + (32538398*mzv[2]^2*mzv[3]*mzv[5])/125 - 
    (18185171*mzv[2]*mzv[5]^2)/75 - (33364439*mzv[2]*mzv[3]*mzv[7])/105 - 
    (4272893*mzv[5]*mzv[7])/175 + (330923353*mzv[3]*mzv[9])/90 + 
    (21846452*mzv[2]^2*mzv[5, 3])/125 - (1568618*mzv[2]*mzv[7, 3])/5 + 
    (54754057*mzv[9, 3])/90 + (2151776*mzv[6, 4, 1, 1])/15}, 5, 13, 1], 
 SeriesData[ep, 0, {(-2*mzv[2]*mzv[3])/3 + mzv[5], 
   (29*mzv[2]^3)/315 + mzv[3]^2/6, (-17*mzv[2]^2*mzv[3])/25 - 
    (952*mzv[2]*mzv[5])/15 + (5327*mzv[7])/60, (273523*mzv[2]^4)/3750 + 
    (3946*mzv[2]*mzv[3]^2)/45 - (7667*mzv[3]*mzv[5])/15 - 
    (12821*mzv[5, 3])/75, (4530704*mzv[2]^3*mzv[3])/4725 - (334*mzv[3]^3)/3 - 
    (59232*mzv[2]^2*mzv[5])/25 - (39251*mzv[2]*mzv[7])/12 + 
    (3178999*mzv[9])/540, (6240321236*mzv[2]^5)/1010625 + 
    (132506*mzv[2]^2*mzv[3]^2)/75 - (37750*mzv[2]*mzv[3]*mzv[5])/9 - 
    (413795*mzv[5]^2)/28 - (1789973*mzv[3]*mzv[7])/45 - 
    (134472*mzv[2]*mzv[5, 3])/25 - (1845899*mzv[7, 3])/420, 
   (2153989888*mzv[2]^4*mzv[3])/39375 - (1156292*mzv[2]*mzv[3]^3)/135 - 
    (13628426*mzv[2]^3*mzv[5])/225 + (211976*mzv[3]^2*mzv[5])/9 - 
    (34345233*mzv[2]^2*mzv[7])/250 + (1735831*mzv[2]*mzv[9])/3 - 
    (519884041*mzv[11])/600 + (1687754*mzv[3]*mzv[5, 3])/225 + 
    (1206658*mzv[5, 3, 3])/75, (36997549489256*mzv[2]^6)/118243125 - 
    (344833966*mzv[2]^3*mzv[3]^2)/14175 + (3603919*mzv[3]^4)/270 - 
    (59129198*mzv[2]^2*mzv[3]*mzv[5])/1125 - (48129947*mzv[2]*mzv[5]^2)/
     1575 - (15732350*mzv[2]*mzv[3]*mzv[7])/63 - (1448896993*mzv[5]*mzv[7])/
     1050 - (743763811*mzv[3]*mzv[9])/270 - (1839304*mzv[2]^2*mzv[5, 3])/15 - 
    (4650587*mzv[2]*mzv[7, 3])/105 - (68876501*mzv[9, 3])/270 - 
    (1383064*mzv[6, 4, 1, 1])/45}, 5, 13, 1], 
 SeriesData[ep, 0, {mzv[2]^2, 28*mzv[2]*mzv[3] - (95*mzv[5])/2, 
   (2578*mzv[2]^3)/35 - (471*mzv[3]^2)/4, (40637*mzv[2]^2*mzv[3])/30 - 
    489*mzv[2]*mzv[5] - 3503*mzv[7], (14703667*mzv[2]^4)/3500 - 
    (36485*mzv[2]*mzv[3]^2)/6 - (47959*mzv[3]*mzv[5])/6 - 
    (12897*mzv[5, 3])/10, (5168099*mzv[2]^3*mzv[3])/105 + 12439*mzv[3]^3 + 
    (42664*mzv[2]^2*mzv[5])/5 - 69511*mzv[2]*mzv[7] - (1675613*mzv[9])/8, 
   (2482801557*mzv[2]^5)/12250 - (9788381*mzv[2]^2*mzv[3]^2)/45 - 
    (2047877*mzv[2]*mzv[3]*mzv[5])/5 - (2861305*mzv[5]^2)/28 - 
    (3571879*mzv[3]*mzv[7])/12 - (170901*mzv[2]*mzv[5, 3])/5 - 
    (934677*mzv[7, 3])/28, (875620117*mzv[2]^4*mzv[3])/525 + 
    (4549238*mzv[2]*mzv[3]^3)/9 + (96416048*mzv[2]^3*mzv[5])/175 + 
    (65066624*mzv[3]^2*mzv[5])/45 - (683329291*mzv[2]^2*mzv[7])/700 - 
    (6383661*mzv[2]*mzv[9])/4 - (2729748259*mzv[11])/160 + 
    73653*mzv[3]*mzv[5, 3] + (332163*mzv[5, 3, 3])/5, 
   (37890309017674*mzv[2]^6)/4379375 - (2321670388*mzv[2]^3*mzv[3]^2)/315 - 
    (8255495*mzv[3]^4)/12 - (1096210829*mzv[2]^2*mzv[3]*mzv[5])/75 - 
    (367887621*mzv[2]*mzv[5]^2)/70 - (87654727*mzv[2]*mzv[3]*mzv[7])/6 - 
    (181480177*mzv[5]*mzv[7])/70 - (169896941*mzv[3]*mzv[9])/12 - 
    (17113248*mzv[2]^2*mzv[5, 3])/25 - (6867801*mzv[2]*mzv[7, 3])/14 - 
    (6061953*mzv[9, 3])/4 - 129024*mzv[6, 4, 1, 1]}, 4, 13, 1], 
 SeriesData[ep, 0, {mzv[5], (4*mzv[2]^3)/7 + (17*mzv[3]^2)/5, 
   (102*mzv[2]^2*mzv[3])/25 + 34*mzv[2]*mzv[5] + (45*mzv[7])/2, 
   (263899*mzv[2]^4)/4375 + (578*mzv[2]*mzv[3]^2)/5 - 
    (4046*mzv[3]*mzv[5])/15 - (2268*mzv[5, 3])/25, 
   (-10132*mzv[2]^3*mzv[3])/525 - (8674*mzv[3]^3)/15 + 
    (29998*mzv[2]^2*mzv[5])/25 + 765*mzv[2]*mzv[7] + (22009*mzv[9])/45, 
   (859409382*mzv[2]^5)/336875 + (66594*mzv[2]^2*mzv[3]^2)/25 - 
    (137564*mzv[2]*mzv[3]*mzv[5])/15 - (527841*mzv[5]^2)/70 - 
    (30863*mzv[3]*mzv[7])/5 - (77112*mzv[2]*mzv[5, 3])/25 - 
    (42513*mzv[7, 3])/70, (-116174914*mzv[2]^4*mzv[3])/13125 - 
    (294916*mzv[2]*mzv[3]^3)/15 + (5989308*mzv[2]^3*mzv[5])/175 + 
    (1555478*mzv[3]^2*mzv[5])/225 + (3361314*mzv[2]^2*mzv[7])/125 + 
    (479234*mzv[2]*mzv[9])/9 - (31418849*mzv[11])/600 + 
    (352296*mzv[3]*mzv[5, 3])/25 + (20344*mzv[5, 3, 3])/25, 
   (37558506318*mzv[2]^6)/446875 + (30531028*mzv[2]^3*mzv[3]^2)/315 + 
    (2210291*mzv[3]^4)/45 - (41004468*mzv[2]^2*mzv[3]*mzv[5])/125 - 
    (26635691*mzv[2]*mzv[5]^2)/105 - (3032026*mzv[2]*mzv[3]*mzv[7])/15 - 
    (9813137*mzv[5]*mzv[7])/21 - (17223812*mzv[3]*mzv[9])/135 - 
    (11180144*mzv[2]^2*mzv[5, 3])/125 - (641521*mzv[2]*mzv[7, 3])/35 - 
    (348466*mzv[9, 3])/45 - (2320*mzv[6, 4, 1, 1])/3}, 5, 13, 1], 
 SeriesData[ep, 0, {(4*mzv[2]*mzv[3])/5 + mzv[5], 
   (-7316*mzv[2]^3)/1575 - (21*mzv[3]^2)/5, (94*mzv[2]^2*mzv[3])/75 + 
    (1682*mzv[2]*mzv[5])/15 + (8219*mzv[7])/60, (-923668*mzv[2]^4)/1875 + 
    (746*mzv[2]*mzv[3]^2)/15 + (3472*mzv[3]*mzv[5])/15 + 
    (19942*mzv[5, 3])/75, (-2377556*mzv[2]^3*mzv[3])/945 - 
    (1024*mzv[3]^3)/9 + (387134*mzv[2]^2*mzv[5])/75 + 
    (324299*mzv[2]*mzv[7])/30 + (1005127*mzv[9])/90, 
   (-1618340448*mzv[2]^5)/48125 + (369832*mzv[2]^2*mzv[3]^2)/45 + 
    (4655216*mzv[2]*mzv[3]*mzv[5])/225 + (90089*mzv[5]^2)/10 + 
    (411098*mzv[3]*mzv[7])/9 + (219556*mzv[2]*mzv[5, 3])/25 + 
    (274781*mzv[7, 3])/30, (-6249114416*mzv[2]^4*mzv[3])/39375 - 
    (802432*mzv[2]*mzv[3]^3)/45 + (773501564*mzv[2]^3*mzv[5])/7875 - 
    (18626524*mzv[3]^2*mzv[5])/225 + (57012441*mzv[2]^2*mzv[7])/125 + 
    (1487779*mzv[2]*mzv[9])/45 + (157782428*mzv[11])/75 - 
    (4432528*mzv[3]*mzv[5, 3])/225 - (423704*mzv[5, 3, 3])/25, 
   (-1071205958046584*mzv[2]^6)/591215625 + (7304989976*mzv[2]^3*mzv[3]^2)/
     14175 + (212500*mzv[3]^4)/9 + (337728584*mzv[2]^2*mzv[3]*mzv[5])/375 + 
    (938400667*mzv[2]*mzv[5]^2)/1575 + (63853564*mzv[2]*mzv[3]*mzv[7])/35 + 
    (952227872*mzv[5]*mzv[7])/525 + (1208449606*mzv[3]*mzv[9])/405 + 
    (83788952*mzv[2]^2*mzv[5, 3])/375 + (37446883*mzv[2]*mzv[7, 3])/105 + 
    (28275794*mzv[9, 3])/135 - (1208848*mzv[6, 4, 1, 1])/45}, 5, 13, 1], 
 SeriesData[ep, 0, {(mzv[2]*mzv[3])/5 + mzv[5], 
   (-169*mzv[2]^3)/75 - (17*mzv[3]^2)/5, (802*mzv[2]^2*mzv[3])/25 - 
    (52*mzv[2]*mzv[5])/5 + (4157*mzv[7])/40, (-419009*mzv[2]^4)/8750 - 
    (2746*mzv[2]*mzv[3]^2)/15 - (2566*mzv[3]*mzv[5])/3 - (5011*mzv[5, 3])/25, 
   (1023296*mzv[2]^3*mzv[3])/315 + (7922*mzv[3]^3)/15 - 
    (48789*mzv[2]^2*mzv[5])/25 + (7053*mzv[2]*mzv[7])/20 + 
    (193334*mzv[9])/45, (96760487*mzv[2]^5)/30625 - 
    (753478*mzv[2]^2*mzv[3]^2)/75 - (1905592*mzv[2]*mzv[3]*mzv[5])/75 - 
    (4518237*mzv[5]^2)/280 - (2158619*mzv[3]*mzv[7])/30 - 
    (96462*mzv[2]*mzv[5, 3])/25 - (1707539*mzv[7, 3])/280, 
   (446978408*mzv[2]^4*mzv[3])/2625 + (845492*mzv[2]*mzv[3]^3)/45 + 
    (19429282*mzv[2]^3*mzv[5])/2625 + (30172202*mzv[3]^2*mzv[5])/225 - 
    (18782473*mzv[2]^2*mzv[7])/100 - (15090304*mzv[2]*mzv[9])/15 + 
    (281122807*mzv[11])/160 + (399332*mzv[3]*mzv[5, 3])/15 - 
    (114206*mzv[5, 3, 3])/5, (93846255318461*mzv[2]^6)/197071875 - 
    (1973555132*mzv[2]^3*mzv[3]^2)/4725 - (2141756*mzv[3]^4)/45 - 
    (296889844*mzv[2]^2*mzv[3]*mzv[5])/375 - (2123941363*mzv[2]*mzv[5]^2)/
     2100 - (427655569*mzv[2]*mzv[3]*mzv[7])/105 - 
    (1131765289*mzv[5]*mzv[7])/350 - (35013463*mzv[3]*mzv[9])/18 - 
    (20534618*mzv[2]^2*mzv[5, 3])/125 - (107615323*mzv[2]*mzv[7, 3])/140 + 
    (65435717*mzv[9, 3])/90 + (3340228*mzv[6, 4, 1, 1])/15}, 5, 13, 1], 
 SeriesData[ep, 0, {mzv[2], (-17*mzv[3])/2, (433*mzv[2]^2)/10, 
   (-751*mzv[2]*mzv[3])/3 - 398*mzv[5], (8271*mzv[2]^3)/5 + (814*mzv[3]^2)/3, 
   (-50768*mzv[2]^2*mzv[3])/15 - (92384*mzv[2]*mzv[5])/5 - (39811*mzv[7])/2, 
   (12392462*mzv[2]^4)/175 + (85724*mzv[2]*mzv[3]^2)/9 - 
    (356798*mzv[3]*mzv[5])/15 - 20244*mzv[5, 3], (62388*mzv[2]^3*mzv[3])/7 - 
    (37940*mzv[3]^3)/9 - (12134906*mzv[2]^2*mzv[5])/25 - 
    (7572065*mzv[2]*mzv[7])/7 - (9094703*mzv[9])/9, 
   (205429733128*mzv[2]^5)/67375 + (925436*mzv[2]^2*mzv[3]^2)/9 - 
    (1350796*mzv[2]*mzv[3]*mzv[5])/15 - (26620891*mzv[5]^2)/35 - 
    (47144506*mzv[3]*mzv[7])/21 - (3032328*mzv[2]*mzv[5, 3])/5 - 
    (3660933*mzv[7, 3])/7, (6617205176*mzv[2]^4*mzv[3])/2625 - 
    (18566312*mzv[2]*mzv[3]^3)/81 - (2321446468*mzv[2]^3*mzv[5])/175 + 
    (85283872*mzv[3]^2*mzv[5])/45 - (5095433844*mzv[2]^2*mzv[7])/175 + 
    (421599086*mzv[2]*mzv[9])/9 - (2296058279*mzv[11])/10 + 
    (2182976*mzv[3]*mzv[5, 3])/5 + (11717008*mzv[5, 3, 3])/5, 
   (1591763601306752*mzv[2]^6)/13138125 - (197700856*mzv[2]^3*mzv[3]^2)/35 + 
    (42723956*mzv[3]^4)/81 - (452648368*mzv[2]^2*mzv[3]*mzv[5])/75 + 
    (502461478*mzv[2]*mzv[5]^2)/25 + (712026764*mzv[2]*mzv[3]*mzv[7])/21 - 
    (1180195596*mzv[5]*mzv[7])/35 - (5565830866*mzv[3]*mzv[9])/27 - 
    (310142928*mzv[2]^2*mzv[5, 3])/25 + 2202666*mzv[2]*mzv[7, 3] - 
    (120444692*mzv[9, 3])/3 - 5956256*mzv[6, 4, 1, 1]}, 2, 13, 1], 
 SeriesData[ep, 0, {mzv[3], (-83*mzv[2]^2)/15, (122*mzv[2]*mzv[3])/3 + 
    99*mzv[5], (-13106*mzv[2]^3)/35 - (323*mzv[3]^2)/3, 
   (63266*mzv[2]^2*mzv[3])/45 + (11834*mzv[2]*mzv[5])/3 + (11613*mzv[7])/2, 
   (-9720853*mzv[2]^4)/525 - (51026*mzv[2]*mzv[3]^2)/9 - 
    (46162*mzv[3]*mzv[5])/15 + 4284*mzv[5, 3], (1424484*mzv[2]^3*mzv[3])/35 + 
    (31750*mzv[3]^3)/3 + (3654914*mzv[2]^2*mzv[5])/25 + 
    (680243*mzv[2]*mzv[7])/3 + (2665585*mzv[9])/9, 
   (-164645753626*mzv[2]^5)/202125 - (28554898*mzv[2]^2*mzv[3]^2)/135 - 
    (12820444*mzv[2]*mzv[3]*mzv[5])/45 - (16575637*mzv[5]^2)/210 + 
    (2681716*mzv[3]*mzv[7])/21 + (761752*mzv[2]*mzv[5, 3])/5 + 
    (1617765*mzv[7, 3])/14, (334817078*mzv[2]^4*mzv[3])/315 + 
    (13514956*mzv[2]*mzv[3]^3)/27 + (940071444*mzv[2]^3*mzv[5])/175 + 
    (44180386*mzv[3]^2*mzv[5])/45 + (4058926649*mzv[2]^2*mzv[7])/525 - 
    (203523014*mzv[2]*mzv[9])/9 + (8615285441*mzv[11])/120 - 
    12880*mzv[3]*mzv[5, 3] - (3780536*mzv[5, 3, 3])/5, 
   (-118334822670082*mzv[2]^6)/3583125 - (2059561484*mzv[2]^3*mzv[3]^2)/315 - 
    (58931939*mzv[3]^4)/81 - (343434916*mzv[2]^2*mzv[3]*mzv[5])/25 - 
    (893530597*mzv[2]*mzv[5]^2)/105 - (644447672*mzv[2]*mzv[3]*mzv[7])/63 - 
    (390437032*mzv[5]*mzv[7])/35 + (622084052*mzv[3]*mzv[9])/27 + 
    (103926456*mzv[2]^2*mzv[5, 3])/25 + (15268269*mzv[2]*mzv[7, 3])/7 + 
    (54803530*mzv[9, 3])/9 + 632112*mzv[6, 4, 1, 1]}, 3, 13, 1], 
 SeriesData[ep, 0, {mzv[5], (268*mzv[2]^3)/175 + (17*mzv[3]^2)/5, 
   (1302*mzv[2]^2*mzv[3])/25 - (198*mzv[2]*mzv[5])/5 + mzv[7]/10, 
   (476023*mzv[2]^4)/1875 + (474*mzv[2]*mzv[3]^2)/5 - 
    (17006*mzv[3]*mzv[5])/15 - (9564*mzv[5, 3])/25, 
   (137012*mzv[2]^3*mzv[3])/35 - (2262*mzv[3]^3)/5 - 
    (100002*mzv[2]^2*mzv[5])/25 - (10453*mzv[2]*mzv[7])/5 - 
    (25061*mzv[9])/15, (14559163954*mzv[2]^5)/1010625 - 
    (3534*mzv[2]^2*mzv[3]^2)/25 - (122228*mzv[2]*mzv[3]*mzv[5])/5 + 
    (1235967*mzv[5]^2)/70 - (1509461*mzv[3]*mzv[7])/15 - 
    (198088*mzv[2]*mzv[5, 3])/25 - (535601*mzv[7, 3])/70, 
   (41758406*mzv[2]^4*mzv[3])/225 - (238132*mzv[2]*mzv[3]^3)/15 - 
    (178412852*mzv[2]^3*mzv[5])/875 + (14747318*mzv[3]^2*mzv[5])/225 - 
    (775494*mzv[2]^2*mzv[7])/5 - (36262742*mzv[2]*mzv[9])/45 + 
    (131701187*mzv[11])/120 + (145416*mzv[3]*mzv[5, 3])/5 - 
    16648*mzv[5, 3, 3], (-447686976838*mzv[2]^6)/1990625 - 
    (1128231068*mzv[2]^3*mzv[3]^2)/1575 + (1152119*mzv[3]^4)/9 - 
    (264578044*mzv[2]^2*mzv[3]*mzv[5])/375 + (2229319187*mzv[2]*mzv[5]^2)/
     525 + (44216942*mzv[2]*mzv[3]*mzv[7])/5 + (4540793503*mzv[5]*mzv[7])/
     525 - (2541517444*mzv[3]*mzv[9])/135 + (62367696*mzv[2]^2*mzv[5, 3])/
     125 + (108946081*mzv[2]*mzv[7, 3])/35 - (211945714*mzv[9, 3])/45 - 
    (16347728*mzv[6, 4, 1, 1])/15}, 5, 13, 1], 
 SeriesData[ep, 0, {(-32*mzv[2]^2*mzv[3])/105 + (128*mzv[2]*mzv[5])/189 + 
    mzv[7], (-159604*mzv[2]^4)/496125 + (176*mzv[2]*mzv[3]^2)/63 - 
    (48*mzv[3]*mzv[5])/7 + (48*mzv[5, 3])/35, 
   (-361264*mzv[2]^3*mzv[3])/6615 + (40*mzv[3]^3)/27 + 
    (14272*mzv[2]^2*mzv[5])/189 - (3950*mzv[2]*mzv[7])/189 + 
    (350821*mzv[9])/1701, (-269893688*mzv[2]^5)/3472875 - 
    (76984*mzv[2]^2*mzv[3]^2)/945 + (321760*mzv[2]*mzv[3]*mzv[5])/567 - 
    (2089781*mzv[5]^2)/2646 + (61961*mzv[3]*mzv[7])/189 + 
    (2848*mzv[2]*mzv[5, 3])/35 + (204241*mzv[7, 3])/2646, 
   (-4970791796*mzv[2]^4*mzv[3])/1488375 + (1184*mzv[2]*mzv[3]^3)/81 + 
    (18449584*mzv[2]^3*mzv[5])/19845 + (387812*mzv[3]^2*mzv[5])/189 + 
    (724984*mzv[2]^2*mzv[7])/135 - (4940270*mzv[2]*mzv[9])/567 + 
    (20887441*mzv[11])/756 + (49192*mzv[3]*mzv[5, 3])/105 - 
    (20072*mzv[5, 3, 3])/189, (-18273362313988*mzv[2]^6)/1064188125 - 
    (183004688*mzv[2]^3*mzv[3]^2)/19845 + (212366*mzv[3]^4)/243 + 
    (11889616*mzv[2]^2*mzv[3]*mzv[5])/14175 + (24413567*mzv[2]*mzv[5]^2)/
     405 + (106913266*mzv[2]*mzv[3]*mzv[7])/567 + (25189627*mzv[5]*mzv[7])/
     2835 - (597961460*mzv[3]*mzv[9])/5103 + (18540976*mzv[2]^2*mzv[5, 3])/
     1575 + (7623421*mzv[2]*mzv[7, 3])/189 - (77335168*mzv[9, 3])/1701 - 
    (6559472*mzv[6, 4, 1, 1])/567}, 7, 13, 1], 
 SeriesData[ep, 0, {(-8*((284*mzv[2]^2*mzv[3])/5 - 100*mzv[2]*mzv[5] - 
      (35*mzv[7])/8))/35, 
   (16*((284*mzv[2]^2*mzv[3])/5 - 100*mzv[2]*mzv[5] - (35*mzv[7])/8))/35 - 
    (8*((1454399*mzv[2]^4)/5250 + (568*mzv[2]^2*mzv[3])/5 - 
       160*mzv[2]*mzv[3]^2 - 200*mzv[2]*mzv[5] - 1332*mzv[3]*mzv[5] - 
       (35*mzv[7])/4 - (2538*mzv[5, 3])/5))/35, 
   (-8*((1454399*mzv[2]^4)/2625 + (1136*mzv[2]^2*mzv[3])/5 + 
       (127744*mzv[2]^3*mzv[3])/21 - 320*mzv[2]*mzv[3]^2 + (595*mzv[3]^3)/3 - 
       400*mzv[2]*mzv[5] - (4558*mzv[2]^2*mzv[5])/5 - 2664*mzv[3]*mzv[5] - 
       (35*mzv[7])/2 - (69979*mzv[2]*mzv[7])/4 - (4599*mzv[9])/8 - 
       (5076*mzv[5, 3])/5))/35 + 
    (16*((1454399*mzv[2]^4)/5250 + (568*mzv[2]^2*mzv[3])/5 - 
       160*mzv[2]*mzv[3]^2 - 200*mzv[2]*mzv[5] - 1332*mzv[3]*mzv[5] - 
       (35*mzv[7])/4 - (2538*mzv[5, 3])/5))/35, 
   (16*((1454399*mzv[2]^4)/2625 + (1136*mzv[2]^2*mzv[3])/5 + 
       (127744*mzv[2]^3*mzv[3])/21 - 320*mzv[2]*mzv[3]^2 + (595*mzv[3]^3)/3 - 
       400*mzv[2]*mzv[5] - (4558*mzv[2]^2*mzv[5])/5 - 2664*mzv[3]*mzv[5] - 
       (35*mzv[7])/2 - (69979*mzv[2]*mzv[7])/4 - (4599*mzv[9])/8 - 
       (5076*mzv[5, 3])/5))/35 - 
    (8*((2908798*mzv[2]^4)/2625 + (6981187364*mzv[2]^5)/202125 + 
       (2272*mzv[2]^2*mzv[3])/5 + (255488*mzv[2]^3*mzv[3])/21 - 
       640*mzv[2]*mzv[3]^2 - (182129*mzv[2]^2*mzv[3]^2)/15 + 
       (1190*mzv[3]^3)/3 - 800*mzv[2]*mzv[5] - (9116*mzv[2]^2*mzv[5])/5 - 
       5328*mzv[3]*mzv[5] - (128912*mzv[2]*mzv[3]*mzv[5])/3 - 
       (13067501*mzv[5]^2)/112 - 35*mzv[7] - (69979*mzv[2]*mzv[7])/2 - 
       (3133537*mzv[3]*mzv[7])/24 - (4599*mzv[9])/4 - (10152*mzv[5, 3])/5 - 
       (46828*mzv[2]*mzv[5, 3])/5 - (2637847*mzv[7, 3])/112))/35, 
   (16*((2908798*mzv[2]^4)/2625 + (6981187364*mzv[2]^5)/202125 + 
       (2272*mzv[2]^2*mzv[3])/5 + (255488*mzv[2]^3*mzv[3])/21 - 
       640*mzv[2]*mzv[3]^2 - (182129*mzv[2]^2*mzv[3]^2)/15 + 
       (1190*mzv[3]^3)/3 - 800*mzv[2]*mzv[5] - (9116*mzv[2]^2*mzv[5])/5 - 
       5328*mzv[3]*mzv[5] - (128912*mzv[2]*mzv[3]*mzv[5])/3 - 
       (13067501*mzv[5]^2)/112 - 35*mzv[7] - (69979*mzv[2]*mzv[7])/2 - 
       (3133537*mzv[3]*mzv[7])/24 - (4599*mzv[9])/4 - (10152*mzv[5, 3])/5 - 
       (46828*mzv[2]*mzv[5, 3])/5 - (2637847*mzv[7, 3])/112))/35 - 
    (8*((5817596*mzv[2]^4)/2625 + (13962374728*mzv[2]^5)/202125 + 
       (4544*mzv[2]^2*mzv[3])/5 + (510976*mzv[2]^3*mzv[3])/21 + 
       (5013768019*mzv[2]^4*mzv[3])/15750 - 1280*mzv[2]*mzv[3]^2 - 
       (364258*mzv[2]^2*mzv[3]^2)/15 + (2380*mzv[3]^3)/3 + 
       (34462*mzv[2]*mzv[3]^3)/3 - 1600*mzv[2]*mzv[5] - 
       (18232*mzv[2]^2*mzv[5])/5 + (47077876*mzv[2]^3*mzv[5])/105 - 
       10656*mzv[3]*mzv[5] - (257824*mzv[2]*mzv[3]*mzv[5])/3 + 
       (349253*mzv[3]^2*mzv[5])/2 - (13067501*mzv[5]^2)/56 - 70*mzv[7] - 
       69979*mzv[2]*mzv[7] - (44795643*mzv[2]^2*mzv[7])/50 - 
       (3133537*mzv[3]*mzv[7])/12 - (4599*mzv[9])/2 - 
       (93597139*mzv[2]*mzv[9])/36 + (257028377*mzv[11])/160 - 
       (20304*mzv[5, 3])/5 - (93656*mzv[2]*mzv[5, 3])/5 + 
       (278789*mzv[3]*mzv[5, 3])/5 - (2637847*mzv[7, 3])/56 - 
       (117229*mzv[5, 3, 3])/5))/35, 
   (16*((5817596*mzv[2]^4)/2625 + (13962374728*mzv[2]^5)/202125 + 
       (4544*mzv[2]^2*mzv[3])/5 + (510976*mzv[2]^3*mzv[3])/21 + 
       (5013768019*mzv[2]^4*mzv[3])/15750 - 1280*mzv[2]*mzv[3]^2 - 
       (364258*mzv[2]^2*mzv[3]^2)/15 + (2380*mzv[3]^3)/3 + 
       (34462*mzv[2]*mzv[3]^3)/3 - 1600*mzv[2]*mzv[5] - 
       (18232*mzv[2]^2*mzv[5])/5 + (47077876*mzv[2]^3*mzv[5])/105 - 
       10656*mzv[3]*mzv[5] - (257824*mzv[2]*mzv[3]*mzv[5])/3 + 
       (349253*mzv[3]^2*mzv[5])/2 - (13067501*mzv[5]^2)/56 - 70*mzv[7] - 
       69979*mzv[2]*mzv[7] - (44795643*mzv[2]^2*mzv[7])/50 - 
       (3133537*mzv[3]*mzv[7])/12 - (4599*mzv[9])/2 - 
       (93597139*mzv[2]*mzv[9])/36 + (257028377*mzv[11])/160 - 
       (20304*mzv[5, 3])/5 - (93656*mzv[2]*mzv[5, 3])/5 + 
       (278789*mzv[3]*mzv[5, 3])/5 - (2637847*mzv[7, 3])/56 - 
       (117229*mzv[5, 3, 3])/5))/35 - 
    (8*((11635192*mzv[2]^4)/2625 + (27924749456*mzv[2]^5)/202125 + 
       (278183263880909*mzv[2]^6)/78828750 + (9088*mzv[2]^2*mzv[3])/5 + 
       (1021952*mzv[2]^3*mzv[3])/21 + (5013768019*mzv[2]^4*mzv[3])/7875 - 
       2560*mzv[2]*mzv[3]^2 - (728516*mzv[2]^2*mzv[3]^2)/15 - 
       (37153232*mzv[2]^3*mzv[3]^2)/315 + (4760*mzv[3]^3)/3 + 
       (68924*mzv[2]*mzv[3]^3)/3 - (3791431*mzv[3]^4)/36 - 
       3200*mzv[2]*mzv[5] - (36464*mzv[2]^2*mzv[5])/5 + 
       (94155752*mzv[2]^3*mzv[5])/105 - 21312*mzv[3]*mzv[5] - 
       (515648*mzv[2]*mzv[3]*mzv[5])/3 - (100428598*mzv[2]^2*mzv[3]*mzv[5])/
        75 + 349253*mzv[3]^2*mzv[5] - (13067501*mzv[5]^2)/28 - 
       (475665405*mzv[2]*mzv[5]^2)/56 - 140*mzv[7] - 139958*mzv[2]*mzv[7] - 
       (44795643*mzv[2]^2*mzv[7])/25 - (3133537*mzv[3]*mzv[7])/6 - 
       (186526313*mzv[2]*mzv[3]*mzv[7])/12 - (193928631*mzv[5]*mzv[7])/8 - 
       4599*mzv[9] - (93597139*mzv[2]*mzv[9])/18 + (101246141*mzv[3]*mzv[9])/
        18 + (257028377*mzv[11])/80 - (40608*mzv[5, 3])/5 - 
       (187312*mzv[2]*mzv[5, 3])/5 - (24202666*mzv[2]^2*mzv[5, 3])/25 + 
       (557578*mzv[3]*mzv[5, 3])/5 - (2637847*mzv[7, 3])/28 - 
       (250322671*mzv[2]*mzv[7, 3])/56 + (13318894*mzv[9, 3])/3 - 
       (234458*mzv[5, 3, 3])/5 + 1312710*mzv[6, 4, 1, 1]))/35}, 7, 13, 1], 
 SeriesData[ep, 0, {(-4*((-136*mzv[2]^2*mzv[3])/5 + 92*mzv[2]*mzv[5] - 
      (175*mzv[7])/4))/175, 
   (8*((-136*mzv[2]^2*mzv[3])/5 + 92*mzv[2]*mzv[5] - (175*mzv[7])/4))/175 - 
    (4*((-28671*mzv[2]^4)/125 - (272*mzv[2]^2*mzv[3])/5 + 
       46*mzv[2]*mzv[3]^2 + 184*mzv[2]*mzv[5] + 1183*mzv[3]*mzv[5] - 
       (175*mzv[7])/2 + (1914*mzv[5, 3])/5))/175, 
   (8*((-28671*mzv[2]^4)/125 - (272*mzv[2]^2*mzv[3])/5 + 46*mzv[2]*mzv[3]^2 + 
       184*mzv[2]*mzv[5] + 1183*mzv[3]*mzv[5] - (175*mzv[7])/2 + 
       (1914*mzv[5, 3])/5))/175 - 
    (4*((-57342*mzv[2]^4)/125 - (544*mzv[2]^2*mzv[3])/5 - 
       (252898*mzv[2]^3*mzv[3])/105 + 92*mzv[2]*mzv[3]^2 - (449*mzv[3]^3)/3 + 
       368*mzv[2]*mzv[5] - (8501*mzv[2]^2*mzv[5])/5 + 2366*mzv[3]*mzv[5] - 
       175*mzv[7] + (34799*mzv[2]*mzv[7])/2 - (107533*mzv[9])/12 + 
       (3828*mzv[5, 3])/5))/175, 
   (8*((-57342*mzv[2]^4)/125 - (544*mzv[2]^2*mzv[3])/5 - 
       (252898*mzv[2]^3*mzv[3])/105 + 92*mzv[2]*mzv[3]^2 - (449*mzv[3]^3)/3 + 
       368*mzv[2]*mzv[5] - (8501*mzv[2]^2*mzv[5])/5 + 2366*mzv[3]*mzv[5] - 
       175*mzv[7] + (34799*mzv[2]*mzv[7])/2 - (107533*mzv[9])/12 + 
       (3828*mzv[5, 3])/5))/175 - 
    (4*((-114684*mzv[2]^4)/125 - (5264720887*mzv[2]^5)/202125 - 
       (1088*mzv[2]^2*mzv[3])/5 - (505796*mzv[2]^3*mzv[3])/105 + 
       184*mzv[2]*mzv[3]^2 + (103177*mzv[2]^2*mzv[3]^2)/15 - 
       (898*mzv[3]^3)/3 + 736*mzv[2]*mzv[5] - (17002*mzv[2]^2*mzv[5])/5 + 
       4732*mzv[3]*mzv[5] + (16138*mzv[2]*mzv[3]*mzv[5])/3 + 
       (7245729*mzv[5]^2)/56 - 350*mzv[7] + 34799*mzv[2]*mzv[7] + 
       (1239253*mzv[3]*mzv[7])/12 - (107533*mzv[9])/6 + (7656*mzv[5, 3])/5 + 
       (46724*mzv[2]*mzv[5, 3])/5 + (1036271*mzv[7, 3])/56))/175, 
   (8*((-114684*mzv[2]^4)/125 - (5264720887*mzv[2]^5)/202125 - 
       (1088*mzv[2]^2*mzv[3])/5 - (505796*mzv[2]^3*mzv[3])/105 + 
       184*mzv[2]*mzv[3]^2 + (103177*mzv[2]^2*mzv[3]^2)/15 - 
       (898*mzv[3]^3)/3 + 736*mzv[2]*mzv[5] - (17002*mzv[2]^2*mzv[5])/5 + 
       4732*mzv[3]*mzv[5] + (16138*mzv[2]*mzv[3]*mzv[5])/3 + 
       (7245729*mzv[5]^2)/56 - 350*mzv[7] + 34799*mzv[2]*mzv[7] + 
       (1239253*mzv[3]*mzv[7])/12 - (107533*mzv[9])/6 + (7656*mzv[5, 3])/5 + 
       (46724*mzv[2]*mzv[5, 3])/5 + (1036271*mzv[7, 3])/56))/175 - 
    (4*((-229368*mzv[2]^4)/125 - (10529441774*mzv[2]^5)/202125 - 
       (2176*mzv[2]^2*mzv[3])/5 - (1011592*mzv[2]^3*mzv[3])/105 - 
       (51024578*mzv[2]^4*mzv[3])/525 + 368*mzv[2]*mzv[3]^2 + 
       (206354*mzv[2]^2*mzv[3]^2)/15 - (1796*mzv[3]^3)/3 - 
       4348*mzv[2]*mzv[3]^3 + 1472*mzv[2]*mzv[5] - (34004*mzv[2]^2*mzv[5])/
        5 - (30756224*mzv[2]^3*mzv[5])/105 + 9464*mzv[3]*mzv[5] + 
       (32276*mzv[2]*mzv[3]*mzv[5])/3 - (596938*mzv[3]^2*mzv[5])/3 + 
       (7245729*mzv[5]^2)/28 - 700*mzv[7] + 69598*mzv[2]*mzv[7] + 
       (2360368*mzv[2]^2*mzv[7])/5 + (1239253*mzv[3]*mzv[7])/6 - 
       (107533*mzv[9])/3 + (13710232*mzv[2]*mzv[9])/9 - 
       (18453353*mzv[11])/16 + (15312*mzv[5, 3])/5 + (93448*mzv[2]*mzv[5, 3])/
        5 - 82902*mzv[3]*mzv[5, 3] + (1036271*mzv[7, 3])/28 + 
       526*mzv[5, 3, 3]))/175, 
   (8*((-229368*mzv[2]^4)/125 - (10529441774*mzv[2]^5)/202125 - 
       (2176*mzv[2]^2*mzv[3])/5 - (1011592*mzv[2]^3*mzv[3])/105 - 
       (51024578*mzv[2]^4*mzv[3])/525 + 368*mzv[2]*mzv[3]^2 + 
       (206354*mzv[2]^2*mzv[3]^2)/15 - (1796*mzv[3]^3)/3 - 
       4348*mzv[2]*mzv[3]^3 + 1472*mzv[2]*mzv[5] - (34004*mzv[2]^2*mzv[5])/
        5 - (30756224*mzv[2]^3*mzv[5])/105 + 9464*mzv[3]*mzv[5] + 
       (32276*mzv[2]*mzv[3]*mzv[5])/3 - (596938*mzv[3]^2*mzv[5])/3 + 
       (7245729*mzv[5]^2)/28 - 700*mzv[7] + 69598*mzv[2]*mzv[7] + 
       (2360368*mzv[2]^2*mzv[7])/5 + (1239253*mzv[3]*mzv[7])/6 - 
       (107533*mzv[9])/3 + (13710232*mzv[2]*mzv[9])/9 - 
       (18453353*mzv[11])/16 + (15312*mzv[5, 3])/5 + (93448*mzv[2]*mzv[5, 3])/
        5 - 82902*mzv[3]*mzv[5, 3] + (1036271*mzv[7, 3])/28 + 
       526*mzv[5, 3, 3]))/175 - 
    (4*((-458736*mzv[2]^4)/125 - (21058883548*mzv[2]^5)/202125 - 
       (26178515467438*mzv[2]^6)/13138125 - (4352*mzv[2]^2*mzv[3])/5 - 
       (2023184*mzv[2]^3*mzv[3])/105 - (102049156*mzv[2]^4*mzv[3])/525 + 
       736*mzv[2]*mzv[3]^2 + (412708*mzv[2]^2*mzv[3]^2)/15 + 
       (23750780*mzv[2]^3*mzv[3]^2)/63 - (3592*mzv[3]^3)/3 - 
       8696*mzv[2]*mzv[3]^3 + (61081*mzv[3]^4)/3 + 2944*mzv[2]*mzv[5] - 
       (68008*mzv[2]^2*mzv[5])/5 - (61512448*mzv[2]^3*mzv[5])/105 + 
       18928*mzv[3]*mzv[5] + (64552*mzv[2]*mzv[3]*mzv[5])/3 + 
       (5587202*mzv[2]^2*mzv[3]*mzv[5])/75 - (1193876*mzv[3]^2*mzv[5])/3 + 
       (7245729*mzv[5]^2)/14 + (817580129*mzv[2]*mzv[5]^2)/210 - 
       1400*mzv[7] + 139196*mzv[2]*mzv[7] + (4720736*mzv[2]^2*mzv[7])/5 + 
       (1239253*mzv[3]*mzv[7])/3 + 2305643*mzv[2]*mzv[3]*mzv[7] + 
       18056731*mzv[5]*mzv[7] - (215066*mzv[9])/3 + (27420464*mzv[2]*mzv[9])/
        9 + (245007281*mzv[3]*mzv[9])/54 - (18453353*mzv[11])/8 + 
       (30624*mzv[5, 3])/5 + (186896*mzv[2]*mzv[5, 3])/5 + 
       (11836292*mzv[2]^2*mzv[5, 3])/25 - 165804*mzv[3]*mzv[5, 3] + 
       (1036271*mzv[7, 3])/14 + (18041831*mzv[2]*mzv[7, 3])/14 - 
       (2482396*mzv[9, 3])/9 + 1052*mzv[5, 3, 3] - (767452*mzv[6, 4, 1, 1])/
        3))/175}, 7, 13, 1]}


==> anc/ut2mi.3d <==
{{1/(16*ep^3*(-1 + 4*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/8*1/(ep^4*(-1 + 6*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/(24*ep^4*(-1 + 3*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 1/(8*ep^5*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (3*(-1 + 6*ep))/(64*ep^4*(-1 + 4*ep)^2*(-1 + 8*ep)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 1/(16*ep^4*(-1 + 4*ep)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  1/(16*ep^4*(-1 + 4*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1/(12*ep^6), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 1/(16*ep^5*(-1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(12*ep^5*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(32*ep^5*(-1 + 8*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(16*ep^5*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(16*ep^6), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/(ep^5*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(48*ep^6), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(16*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/24*1/(ep^5*(-1 + 10*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/24*1/(ep^5*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -128/(ep^5*(1 + 10*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -224/(3*ep^6), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -224/(3*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (1 + 14*ep)/(2*ep^4*(1 + 6*ep)*(1 + 10*ep)), 
  (1 + 18*ep)/(ep^4*(1 + 6*ep)*(1 + 10*ep)), 0, 0, 
  -1/2*(1 + 14*ep)/(ep^4*(1 + 6*ep)*(1 + 10*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/(3*ep^4*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/4*(1 + 10*ep)/(ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 
  (1 + 14*ep)/(2*ep^5*(1 + 4*ep)*(1 + 6*ep)), 
  (1 + 10*ep)/(4*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(6*ep^5*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/192*(1 - 14*ep + 72*ep^2)/(ep^5*(-1 + 4*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(32*ep^5*(-1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-1 + 26*ep)/(192*ep^5*(-1 + 6*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(48*ep^5*(-1 + 6*ep)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(32*ep^5*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/96*((-1 + 2*ep)*(-1 + 12*ep))/(ep^5*(-1 + 4*ep)*(-1 + 6*ep)*
     (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(24*ep^5*(-1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((1 + 8*ep)*(1 + 14*ep))/(ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)^2), 
  (-3*(1 + 8*ep))/(2*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)), 0, 
  (-4*(1 + 8*ep)*(1 + 14*ep))/(ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)^2), 
  -1/2*((-1 + 2*ep)*(1 + 8*ep))/(ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)^2), 
  1/(2*ep^4*(1 + 2*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (1024*(1 + 8*ep))/(ep^4*(1 + 2*ep)*(1 + 4*ep)*
    (1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -56/(3*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*(1 + 10*ep)/(ep^4*(1 + 4*ep)*(1 + 6*ep)^2), 0, 0, 
  (1 + 14*ep)/(ep^4*(1 + 4*ep)*(1 + 6*ep)^2), 
  (1 + 10*ep)/(2*ep^4*(1 + 4*ep)*(1 + 6*ep)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*ep^4*(1 + 4*ep)*(1 + 6*ep)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/(4*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(48*ep^6), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(192*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(96*ep^6), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -2/(ep^4*(1 + 6*ep)*(1 + 10*ep)), 
  -1/2*(1 + 26*ep)/(ep^5*(1 + 6*ep)*(1 + 10*ep)), 0, 0, 
  2/(ep^4*(1 + 6*ep)*(1 + 10*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 448/(3*ep^5*(1 + 6*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/(ep^5*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -1/2*(1 + 14*ep)/(ep^5*(1 + 6*ep)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/(ep^5*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(65 + 1452*ep + 8164*ep^2)/(72*ep^4*(1 + 2*ep)*(1 + 6*ep)^2*(1 + 10*ep)), 
  -1/12*(5 + 102*ep + 544*ep^2)/(ep^4*(1 + 2*ep)*(1 + 6*ep)^2*(1 + 10*ep)), 
  (-2*(1 + 7*ep)*(1 + 14*ep))/(3*ep^4*(1 + 2*ep)*(1 + 6*ep)^2*(1 + 10*ep)), 
  (-8*(1 + 8*ep)*(1 + 16*ep))/(3*ep^4*(1 + 2*ep)*(1 + 6*ep)^2*(1 + 10*ep)), 
  (-7*(1 + 14*ep))/(24*ep^4*(1 + 2*ep)*(1 + 6*ep)^2), 0, 
  ((1 + 8*ep)*(1 + 14*ep))/(ep^4*(1 + 2*ep)*(1 + 6*ep)^2*(1 + 10*ep)), 0, 0, 
  0, 0, 0, 0, 0, (-2*(1 + 4*ep)*(1 + 14*ep))/(3*ep^4*(1 + 2*ep)*(1 + 6*ep)^2*
    (1 + 10*ep)), 0, -1/36*(1 + 14*ep)/(ep^4*(1 + 2*ep)*(1 + 6*ep)^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (16*(1 + 8*ep))/(9*ep^4*(1 + 2*ep)*(1 + 6*ep)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2/(3*ep^5*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*ep^6), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 1/(8*ep^5*(1 + 6*ep)), 0, 0, 0, 
  -1/8*1/(ep^5*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-128*(1 + 14*ep))/(ep^5*(1 + 6*ep)*(1 + 10*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -64/(ep^5*(1 + 6*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -128/(ep^5*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*(1 + 19*ep + 86*ep^2))/(ep^5*(1 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)), 
  -1/2*(15 + 340*ep + 2388*ep^2 + 5456*ep^3)/(ep^5*(1 + 4*ep)*(1 + 6*ep)*
     (1 + 10*ep)*(3 + 10*ep)), 0, 0, 
  (1 + 14*ep)/(ep^5*(1 + 10*ep)*(3 + 10*ep)), 
  (8*(1 + 21*ep + 148*ep^2 + 332*ep^3))/(ep^5*(1 + 4*ep)*(1 + 6*ep)*
    (1 + 10*ep)*(3 + 10*ep)), (1 + 18*ep + 88*ep^2)/
   (ep^5*(1 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)), 0, 0, 0, 0, 
  (-2*(1 + 8*ep)*(1 + 12*ep + 44*ep^2))/(ep^5*(1 + 4*ep)*(1 + 6*ep)*
    (1 + 10*ep)*(3 + 10*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-448*(1 + 2*ep))/(3*ep^5*(1 + 10*ep)*(3 + 10*ep)), 0, 0, 0, 0, 
  0, 0, 0, (-1244*(1 + 8*ep))/(225*ep^5*(1 + 10*ep)*(3 + 10*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(47 + 1552*ep + 19176*ep^2 + 101440*ep^3 + 
    189552*ep^4)/(48*ep^5*(1 + 4*ep)*(1 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)), 
  0, (2*(1 + 19*ep + 86*ep^2))/(ep^5*(1 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)), 
  -1/2*(1 + 50*ep + 1140*ep^2 + 9016*ep^3 + 21536*ep^4)/
    (ep^5*(1 + 4*ep)*(1 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)), 
  -1/16*(31 + 912*ep + 10216*ep^2 + 49984*ep^3 + 87920*ep^4)/
    (ep^5*(1 + 4*ep)*(1 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)), 0, 
  -((1 + 14*ep)/(ep^5*(1 + 10*ep)*(3 + 10*ep))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/24*(1 + 74*ep + 828*ep^2 + 2264*ep^3)/(ep^5*(1 + 4*ep)*(1 + 6*ep)*
     (1 + 10*ep)*(3 + 10*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(1 + 18*ep + 88*ep^2))/(3*ep^5*(1 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)), 0, 
  0, 0, 0, 0, 0, 0, (448*(1 + 2*ep))/(3*ep^5*(1 + 10*ep)*(3 + 10*ep)), 
  -(((1 + 8*ep)*(1 + 24*ep + 92*ep^2))/(ep^5*(1 + 4*ep)*(1 + 6*ep)*
     (1 + 10*ep)*(3 + 10*ep))), 0, 0, 0, 0, 0, 0, 0, 
  (788*(1 + 8*ep))/(75*ep^5*(1 + 10*ep)*(3 + 10*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-3 + 322*ep + 4108*ep^2 + 11640*ep^3)/
   (192*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)^2), 0, 0, 
  (-4*(1 + 8*ep)*(2 + 9*ep))/(ep^4*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)^2), 
  -1/64*(-3 + 66*ep + 1100*ep^2 + 3320*ep^3)/(ep^5*(1 + 3*ep)*(1 + 4*ep)*
     (1 + 6*ep)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/96*((1 + 10*ep)*(3 + 14*ep))/(ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*((1 + 5*ep)*(1 + 8*ep))/(ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 
  0, 0, 0, 0, 0, 0, (1 + 8*ep)/(8*ep^6*(1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(16*(1 + 8*ep)*(3 + 8*ep)*(-73 - 730*ep - 2412*ep^2 + 232*ep^3 + 
     10048*ep^4))/(27*ep^5*(1 + 2*ep)^5*(1 + 6*ep)*(5 + 6*ep)), 
  (-64*(1 + 8*ep)*(3 + 8*ep)*(3 + 24*ep + 53*ep^2 + 6*ep^3))/
   (3*ep^5*(1 + 2*ep)^4*(1 + 6*ep)*(5 + 6*ep)), 
  (-32*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/(9*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*
    (5 + 6*ep)), (64*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep)*
    (-17 - 68*ep + 220*ep^2))/(9*ep^5*(1 + 2*ep)^4*(1 + 6*ep)*(5 + 6*ep)), 
  (256*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/(3*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*
    (5 + 6*ep)), 0, (352*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/
   (9*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*(5 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 
  (-64*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/(3*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*
    (5 + 6*ep)), 0, 0, (32*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/
   (9*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*(5 + 6*ep)), 
  (163840*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/(9*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*
    (5 + 6*ep)), 0, 0, 0, 0, 0, (-80*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/
   (9*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*(5 + 6*ep)), 0, 0, 0, 0, 
  (128*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/(27*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*
    (5 + 6*ep)), 0, 0, 0, 0, (-57344*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/
   (9*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*(5 + 6*ep)), 
  (160*(1 + 8*ep)*(3 + 8*ep))/(3*ep^4*(1 + 2*ep)^3*(5 + 6*ep)), 
  (-256*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/(3*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*
    (5 + 6*ep)), (1280*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/
   (27*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*(5 + 6*ep)), 0, 
  (-512*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/(3*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*
    (5 + 6*ep)), 0, 0, 0, (-50432*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/
   (225*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*(5 + 6*ep)), 0, 
  (38144*(1 + 4*ep)*(1 + 8*ep)*(3 + 8*ep))/(675*ep^5*(1 + 2*ep)^2*(1 + 6*ep)*
    (5 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(113 + 2656*ep + 20228*ep^2 + 54000*ep^3)/(120*ep^4*(1 + 2*ep)*(1 + 4*ep)*
    (1 + 6*ep)^2*(1 + 10*ep)), (3*(3 + 58*ep + 300*ep^2))/
   (20*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)*(1 + 10*ep)), 
  -1/10*(23 + 188*ep)/(ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)), 0, 
  (1 + 136*ep)/(40*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)), 
  (1 + 26*ep + 220*ep^2)/(10*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)*
    (1 + 10*ep)), 0, (16*(1 + 11*ep))/(5*ep^4*(1 + 2*ep)*(1 + 4*ep)*
    (1 + 6*ep)), (11 + 86*ep)/(10*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)), 
  -1/5*(-1 + 4*ep)/(ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 
  (2*(1 + 16*ep))/(5*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)*(1 + 10*ep)), 
  (-12*(-1 - 6*ep + 20*ep^2))/(5*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)*
    (1 + 10*ep)), -1/20*(3 + 8*ep)/(ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)), 
  (2 + 17*ep)/(15*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-32*(3 + 41*ep + 128*ep^2))/
   (15*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)^2), 
  -1/10*(5 + 68*ep)/(ep^5*(1 + 2*ep)*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 
  1536/(5*ep^4*(1 + 2*ep)*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0}, 
 {(63 + 1750*ep + 13460*ep^2 + 20872*ep^3)/(72*ep^4*(1 + 2*ep)*(1 + 4*ep)*
    (1 + 6*ep)^2*(1 + 10*ep)), -1/24*(21 + 542*ep + 4588*ep^2 + 12104*ep^3)/
    (ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)^2*(1 + 10*ep)), 
  (21 + 482*ep + 3916*ep^2 + 10808*ep^3)/(12*ep^4*(1 + 2*ep)*(1 + 4*ep)*
    (1 + 6*ep)^2*(1 + 10*ep)), (-4*(3 + 94*ep + 788*ep^2 + 1768*ep^3))/
   (3*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)^2*(1 + 10*ep)), 
  -1/24*(33 + 644*ep + 2372*ep^2)/(ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)^2), 
  0, (1 + 46*ep + 476*ep^2 + 1352*ep^3)/(2*ep^4*(1 + 2*ep)*(1 + 4*ep)*
    (1 + 6*ep)^2*(1 + 10*ep)), 0, 0, 0, 0, 0, 0, 0, 
  -1/3*(3 + 70*ep + 404*ep^2 + 616*ep^3)/(ep^4*(1 + 2*ep)*(1 + 4*ep)*
     (1 + 6*ep)^2*(1 + 10*ep)), 0, 
  -1/18*(3 + 58*ep + 232*ep^2)/(ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)^2), 
  -1/3*(1 + 7*ep)/(ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 
  1/(8*ep^4*(1 + 4*ep)*(1 + 6*ep)), 0, 
  (5 + 38*ep)/(6*ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (8*(3 + 40*ep + 124*ep^2))/(9*ep^4*(1 + 2*ep)*(1 + 4*ep)*
    (1 + 6*ep)^2), 0, -1/2*(1 + 16*ep)/(ep^5*(1 + 2*ep)*(1 + 4*ep)), 0, 
  (512*(3 + 40*ep + 124*ep^2))/(ep^4*(1 + 2*ep)*(1 + 4*ep)*(1 + 6*ep)^2), 0, 
  0, 0, 0, 0, 1024/(ep^4*(1 + 2*ep)*(1 + 4*ep)), 0, 0, 0, 0, 0, 0}, 
 {-1/384*(1 + 22*ep)/(ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 
  (1 + 10*ep)/(4*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 
  (-3*(3 + 34*ep))/(128*ep^5*(1 + 4*ep)*(1 + 6*ep)), 
  -1/64*(3 + 34*ep)/(ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 
  -1/2*(1 + 14*ep)/(ep^5*(1 + 4*ep)*(1 + 6*ep)), 
  -1/8*(1 + 10*ep)/(ep^5*(1 + 4*ep)*(1 + 6*ep)), -1/16*1/(ep^5*(1 + 4*ep)), 
  0, 0, 0, 0, 0, (-1 + 10*ep)/(8*ep^5*(1 + 4*ep)*(1 + 6*ep)), 
  -1/192*(1 + 22*ep)/(ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 
  (1 + 10*ep)/(16*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 
  (1 + 10*ep)/(12*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (5 + 62*ep)/(12*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/48*1/(ep^5*(1 + 4*ep)), 0, 0, 0, 0, 0}, 
 {(-11 - 116*ep + 84*ep^2)/(384*ep^5*(1 + 4*ep)*(1 + 6*ep)^2), 0, 
  -1/32*(7 + 58*ep)/(ep^5*(1 + 4*ep)*(1 + 6*ep)), 
  -4/(ep^3*(1 + 4*ep)*(1 + 6*ep)^2), (29 + 396*ep + 1204*ep^2)/
   (128*ep^5*(1 + 4*ep)*(1 + 6*ep)^2), 0, -1/32*1/(ep^5*(1 + 4*ep)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (1 + 22*ep)/(192*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 
  0, 0, 0, 3/(64*ep^5*(1 + 4*ep)), 0, 
  -1/24*(-1 + 2*ep)/(ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-16*(5 + 62*ep))/(ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 
  0, 0, 0, -16/(ep^5*(1 + 4*ep)), 0, 0, 0, 0}, 
 {(2088 + 187995*ep + 7226403*ep^2 + 150989696*ep^3 + 1924769680*ep^4 + 
    15837900768*ep^5 + 85473037344*ep^6 + 298844536320*ep^7 + 
    649014069504*ep^8 + 793603002112*ep^9 + 417008022272*ep^10)/
   (810*ep^5*(1 + 2*ep)^5*(1 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*
    (3 + 10*ep)), (8*(-207 - 8646*ep - 153360*ep^2 - 1476148*ep^3 - 
     8097360*ep^4 - 23672256*ep^5 - 22381056*ep^6 + 61684416*ep^7 + 
     188731392*ep^8 + 149890048*ep^9))/(135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)), 
  (8*(-477 - 19131*ep - 322524*ep^2 - 2914948*ep^3 - 14683128*ep^4 - 
     35746368*ep^5 + 3335808*ep^6 + 244936896*ep^7 + 555166080*ep^8 + 
     414342400*ep^9))/(135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(1 + 6*ep)^2*
    (5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)), 
  (16*(-360 - 16005*ep - 258003*ep^2 - 1426856*ep^3 + 7039188*ep^4 + 
     140779104*ep^5 + 821126640*ep^6 + 2403706752*ep^7 + 3583596480*ep^8 + 
     2169056000*ep^9))/(135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(1 + 6*ep)^2*
    (5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)), 
  -1/270*(-4512 - 102591*ep - 814985*ep^2 - 1621042*ep^3 + 13645192*ep^4 + 
     93407456*ep^5 + 221081200*ep^6 + 189253472*ep^7)/
    (ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)), 
  (16*(1 + 4*ep)^2*(1 + 6*ep + 112*ep^2 + 608*ep^3))/
   (15*ep^5*(1 + 2*ep)^4*(1 + 6*ep)*(5 + 6*ep)), 
  (16*(-45 - 1185*ep - 6816*ep^2 + 96956*ep^3 + 1833720*ep^4 + 
     13665104*ep^5 + 57498752*ep^6 + 142580416*ep^7 + 194362240*ep^8 + 
     112345600*ep^9))/(45*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(1 + 6*ep)^2*
    (5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)), (64*(1 + 4*ep)^2)/
   (5*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 
  (16*(1 + 4*ep)^2)/(15*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 
  (-128*(1 + 4*ep)^2)/(15*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 0, 0, 
  (-16*(1 + 4*ep)^2)/(3*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 
  (-64*(1 + 4*ep)*(63 + 2136*ep + 29970*ep^2 + 229244*ep^3 + 1079304*ep^4 + 
     3238352*ep^5 + 5711616*ep^6 + 4426496*ep^7))/
   (135*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*
    (3 + 10*ep)), (-192*(1 + 4*ep)^2)/(5*ep^5*(1 + 2*ep)*(1 + 6*ep)*
    (5 + 6*ep)), -1/405*(-552 - 7977*ep + 3259*ep^2 + 634620*ep^3 + 
     4304032*ep^4 + 11549472*ep^5 + 11248336*ep^6)/
    (ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)), 
  (-224*(1 + 4*ep)*(-1 - 8*ep - 15*ep^2 + 14*ep^3))/
   (45*ep^5*(1 + 2*ep)^3*(1 + 6*ep)*(5 + 6*ep)), 0, 0, 0, 0, 0, 0, 
  (4*(1 + 4*ep)^2)/(3*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 
  (-16*(1 + 4*ep)^2)/(9*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 
  (-16384*(1 + 4*ep)^2)/(3*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 0, 0, 
  0, 0, 0, (-71680*(1 + 4*ep))/(9*ep^4*(1 + 2*ep)^2*(5 + 6*ep)), 
  (16*(1 + 4*ep)^2)/(3*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 
  (512*(1 + 4*ep)*(6 + 105*ep + 694*ep^2 + 1980*ep^3 + 2048*ep^4))/
   (81*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)), 
  (256*(1 + 4*ep)^2)/(15*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 
  (64*(1 + 4*ep)^2)/(5*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 0, 
  (19904*(1 + 4*ep)^2)/(675*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 
  (12608*(1 + 4*ep)^2)/(225*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 0, 
  (16384*(1 + 4*ep)^2)/(5*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 
  (-32768*(1 + 4*ep)^2)/(3*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 0, 
  (-26944*(1 + 4*ep)^2)/(675*ep^5*(1 + 2*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 0, 
  0}, {(1121299200 + 70127959275*ep + 2194142045697*ep^2 + 
    46289727767547*ep^3 + 731585290012131*ep^4 + 8978276930694682*ep^5 + 
    86432715185229132*ep^6 + 654999750931289728*ep^7 + 
    3917659146560069584*ep^8 + 18534530664613654816*ep^9 + 
    69418851765358854208*ep^10 + 205550339035621567488*ep^11 + 
    479046612473974994176*ep^12 + 871305696005962145280*ep^13 + 
    1219560133762761372672*ep^14 + 1284832057118704730112*ep^15 + 
    983458238769873334272*ep^16 + 515345509558181191680*ep^17 + 
    165101813738560733184*ep^18 + 24359071163573403648*ep^19)/
   (12960*ep^5*(1 + 2*ep)^5*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  -1/270*(-30391200 - 1708997400*ep - 42357168972*ep^2 - 600020607102*ep^3 - 
     5135231044399*ep^4 - 23039810267751*ep^5 + 21798907164508*ep^6 + 
     1176271070373624*ep^7 + 9784585967311608*ep^8 + 49909529494500608*ep^9 + 
     180672741058912576*ep^10 + 485612207820633856*ep^11 + 
     983011548161019904*ep^12 + 1495898997011357952*ep^13 + 
     1685878853245477888*ep^14 + 1364506020208023552*ep^15 + 
     749627719214413824*ep^16 + 250173874353659904*ep^17 + 
     38263008699334656*ep^18)/(ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*
     (1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*
     (7 + 10*ep)), (-5216400 - 264848400*ep - 5197652604*ep^2 - 
    35948706270*ep^3 + 415635060053*ep^4 + 12946931655017*ep^5 + 
    161544747585064*ep^6 + 1296591005668872*ep^7 + 7448646501654592*ep^8 + 
    31972530536831216*ep^9 + 104591110381867072*ep^10 + 
    262724304344441088*ep^11 + 506143446631314688*ep^12 + 
    740893375013558016*ep^13 + 808501193265369088*ep^14 + 
    636287711023810560*ep^15 + 340820673044226048*ep^16 + 
    111093310549463040*ep^17 + 16614251860082688*ep^18)/
   (135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (8*(6237000 + 351603450*ep + 8629726365*ep^2 + 119952103335*ep^3 + 
     1015258121425*ep^4 + 4959880171277*ep^5 + 7271249285436*ep^6 - 
     82210657351692*ep^7 - 731051102540976*ep^8 - 3258160248993504*ep^9 - 
     9554993678951424*ep^10 - 19525232297496960*ep^11 - 
     27753864749366016*ep^12 - 25989757363878656*ep^13 - 
     13116404334164992*ep^14 + 721121066480640*ep^15 + 
     5697470019096576*ep^16 + 3381421313802240*ep^17 + 
     702816075841536*ep^18))/(135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*
    (7 + 10*ep)), -1/4320*(-3110400 - 83469825*ep + 1386348381*ep^2 + 
     86577350439*ep^3 + 1635830877679*ep^4 + 17749283751818*ep^5 + 
     127619905972548*ep^6 + 645995969417248*ep^7 + 2370049690496576*ep^8 + 
     6377080409703168*ep^9 + 12572557237620480*ep^10 + 
     17923189878729216*ep^11 + 17948943286252800*ep^12 + 
     11955465512031744*ep^13 + 4748378252368896*ep^14 + 
     849760376573952*ep^15)/(ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*
     (1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^3*(5 + 6*ep)^3), 
  (4*(-1786050 - 102669525*ep - 2702659338*ep^2 - 43197656850*ep^3 - 
     467611516662*ep^4 - 3611097213103*ep^5 - 20336740527156*ep^6 - 
     83300059319738*ep^7 - 238297802154336*ep^8 - 404998380224576*ep^9 - 
     8064527493584*ep^10 + 2260481029911232*ep^11 + 7510850840705536*ep^12 + 
     14416843645909248*ep^13 + 18568607001156096*ep^14 + 
     16344676185005568*ep^15 + 9488054597419008*ep^16 + 
     3285196544139264*ep^17 + 514924723040256*ep^18))/
   (135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (-16*(33075 + 1504935*ep + 30488109*ep^2 + 365993030*ep^3 + 
     2942719252*ep^4 + 16948632196*ep^5 + 72270622640*ep^6 + 
     229067944368*ep^7 + 528817731456*ep^8 + 853697886400*ep^9 + 
     902862554624*ep^10 + 556931776256*ep^11 + 150931016704*ep^12))/
   (135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2*
    (1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (64*(-19845 - 850986*ep - 15371568*ep^2 - 152546514*ep^3 - 891410168*ep^4 - 
     2849601624*ep^5 - 1847670248*ep^6 + 25415965880*ep^7 + 
     125154849472*ep^8 + 308178132640*ep^9 + 462459797888*ep^10 + 
     427066921600*ep^11 + 223722491904*ep^12 + 50991783424*ep^13))/
   (45*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (4*(-73710 - 3139533*ep - 57886380*ep^2 - 612403203*ep^3 - 
     4139549360*ep^4 - 18745426118*ep^5 - 57518101368*ep^6 - 
     116301009312*ep^7 - 137725166240*ep^8 - 43591091520*ep^9 + 
     131398455168*ep^10 + 218596840704*ep^11 + 144463366656*ep^12 + 
     37128636928*ep^13))/(45*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*
    (7 + 10*ep)), (-8*(-11070 - 345051*ep - 4681209*ep^2 - 36243934*ep^3 - 
     175704788*ep^4 - 549433614*ep^5 - 1100184192*ep^6 - 1351876800*ep^7 - 
     920570976*ep^8 - 261413024*ep^9 + 3489152*ep^10))/
   (135*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2), (16*(1 + 4*ep)*(3 + 4*ep)*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)*(-1 - 6*ep + 8*ep^2 + 112*ep^3))/
   (9*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2), 0, 
  0, (-16*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(-945 - 29556*ep - 317604*ep^2 - 
     973576*ep^3 + 8001024*ep^4 + 90107200*ep^5 + 395574592*ep^6 + 
     957430400*ep^7 + 1329791232*ep^8 + 991746048*ep^9 + 307843072*ep^10))/
   (45*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (4*(1247400 + 70710300*ep + 1808604504*ep^2 + 27676863903*ep^3 + 
     283767264734*ep^4 + 2069011183716*ep^5 + 11103599254976*ep^6 + 
     44720654548000*ep^7 + 136374413536192*ep^8 + 314893985458816*ep^9 + 
     545901980953600*ep^10 + 697494586544896*ep^11 + 635614827550208*ep^12 + 
     389995873842176*ep^13 + 144109488783360*ep^14 + 24190467489792*ep^15))/
   (135*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (-32*(-34020 - 1673811*ep - 35327781*ep^2 - 420935505*ep^3 - 
     3117050432*ep^4 - 14704239658*ep^5 - 42104887772*ep^6 - 
     53930219552*ep^7 + 76863181424*ep^8 + 480671910272*ep^9 + 
     976712183488*ep^10 + 1070558019840*ep^11 + 630352718080*ep^12 + 
     156804123136*ep^13))/(45*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*
    (7 + 10*ep)), -1/6480*(-518400 + 1303425*ep + 503459361*ep^2 + 
     11766551127*ep^3 + 141051676355*ep^4 + 1071430674288*ep^5 + 
     5585071086972*ep^6 + 20740322410664*ep^7 + 55783693650288*ep^8 + 
     108934098684192*ep^9 + 152826871878336*ep^10 + 149973769256064*ep^11 + 
     97648643768832*ep^12 + 37872569710080*ep^13 + 6619108202496*ep^14)/
    (ep^5*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
     (1 + 6*ep)^3*(5 + 6*ep)^3), 
  (4*(-4590 - 131472*ep - 1604073*ep^2 - 10930643*ep^3 - 45409066*ep^4 - 
     116384118*ep^5 - 172470784*ep^6 - 108378440*ep^7 + 53074928*ep^8 + 
     120368192*ep^9 + 51496384*ep^10))/(135*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2), 
  (-8192*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(630 + 29634*ep + 576334*ep^2 + 
     5946889*ep^3 + 35892910*ep^4 + 132015772*ep^5 + 297478912*ep^6 + 
     398281936*ep^7 + 289448352*ep^8 + 87636672*ep^9))/
   (135*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 6*ep)^2*(5 + 6*ep)^2*
    (1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 0, 
  (14336*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(6 + 95*ep + 701*ep^2 + 2248*ep^3 + 
     1892*ep^4))/(27*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)^2*
    (5 + 6*ep)^2), (-16*(1 + 4*ep)*(3 + 4*ep)*(45 + 730*ep + 4462*ep^2 + 
     13412*ep^3 + 19936*ep^4 + 11456*ep^5))/(27*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2), 0, 0, 0, 0, 0, 
  (8192*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(-150 - 2177*ep - 2753*ep^2 + 
     110750*ep^3 + 825040*ep^4 + 2641416*ep^5 + 4383072*ep^6 + 3682368*ep^7 + 
     1238976*ep^8))/(27*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 6*ep)^3*(5 + 6*ep)^3), (7168*(1 + 4*ep)*(3 + 4*ep)*(1 + 8*ep)*
    (3 + 8*ep)*(5 + 8*ep)*(30 + 865*ep + 9480*ep^2 + 52440*ep^3 + 
     132288*ep^4 + 102672*ep^5))/(81*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3), (-16*(3 + 4*ep)*(1 + 8*ep)*(3 + 8*ep)*
    (5 + 8*ep)*(2 + 115*ep + 1369*ep^2 + 6302*ep^3 + 12330*ep^4 + 8460*ep^5))/
   (81*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 6*ep)^2*
    (5 + 6*ep)^2), 0, 0, 0, 0, 
  (7168*(9450 + 365175*ep + 5903106*ep^2 + 53404213*ep^3 + 303520636*ep^4 + 
     1142872356*ep^5 + 2900990256*ep^6 + 4905694448*ep^7 + 5280288064*ep^8 + 
     3259266496*ep^9 + 874770176*ep^10))/(135*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*
    (7 + 10*ep)), (-4*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1080 + 53928*ep + 1119030*ep^2 + 12990497*ep^3 + 94450664*ep^4 + 
     453335703*ep^5 + 1469506218*ep^6 + 3224316048*ep^7 + 4704129552*ep^8 + 
     4358490480*ep^9 + 2315667744*ep^10 + 536367744*ep^11))/
   (27*ep^5*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3), 
  (64*(1 + 4*ep)*(3 + 4*ep)*(225 + 5280*ep + 48688*ep^2 + 222700*ep^3 + 
     539736*ep^4 + 680784*ep^5 + 398688*ep^6 + 73728*ep^7))/
   (27*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)^3*(5 + 6*ep)^3), 
  (-256*(1 + 4*ep)*(3 + 4*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (1 + 8*ep + 20*ep^2))/(27*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2), 
  (-128*(540 + 24462*ep + 446379*ep^2 + 4277140*ep^3 + 23995056*ep^4 + 
     82570896*ep^5 + 175494652*ep^6 + 223302496*ep^7 + 155146640*ep^8 + 
     45088768*ep^9))/(135*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2), 
  -1/180*(100845 + 4082526*ep + 66695532*ep^2 + 593707680*ep^3 + 
     3198688688*ep^4 + 10814927008*ep^5 + 22887370176*ep^6 + 
     29186574848*ep^7 + 20372354560*ep^8 + 5950285824*ep^9)/
    (ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
     (1 + 6*ep)^2*(5 + 6*ep)^2), 0, 0, 
  (-79616*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(6 + 1025*ep + 10424*ep^2 + 
     36888*ep^3 + 51904*ep^4 + 24976*ep^5))/(10125*ep^4*(1 + 2*ep)*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*
    (7 + 10*ep)), 0, ((1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (417 + 6238*ep + 35795*ep^2 + 95810*ep^3 + 118404*ep^4 + 54360*ep^5))/
   (18*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 6*ep)^2*(5 + 6*ep)^2), 
  0, (-4096*(1080 + 25929*ep + 261780*ep^2 + 1455785*ep^3 + 4878902*ep^4 + 
     10071518*ep^5 + 12473588*ep^6 + 8462456*ep^7 + 2408528*ep^8))/
   (45*ep^5*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2), 0, 0, 0, 0, 
  (-8704*(1 + 4*ep)*(3 + 4*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep))/
   (2025*ep^5*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2), 0, 0}, 
 {(-139255200 - 7076464749*ep - 154326429873*ep^2 - 1801744102590*ep^3 - 
    10092349552804*ep^4 + 18869724811304*ep^5 + 864544041028480*ep^6 + 
    8250886529494848*ep^7 + 47898836353380224*ep^8 + 
    193688883446812672*ep^9 + 568271578122264320*ep^10 + 
    1220813941911652864*ep^11 + 1902019565669559296*ep^12 + 
    2089961208264665088*ep^13 + 1533316206093180928*ep^14 + 
    672918362116456448*ep^15 + 133380767151816704*ep^16)/
   (6480*ep^5*(1 + 2*ep)^5*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*
    (1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  -1/135*(4365900 + 233867844*ep + 5668421391*ep^2 + 82869737523*ep^3 + 
     822124088917*ep^4 + 5901398935970*ep^5 + 31874543847436*ep^6 + 
     132653267870944*ep^7 + 430364003323520*ep^8 + 1088841040875904*ep^9 + 
     2124937076768768*ep^10 + 3125482562529280*ep^11 + 
     3333850771565312*ep^12 + 2420772648871424*ep^13 + 
     1065025115677696*ep^14 + 213322095128576*ep^15)/
    (ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*
     (1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (2*(1332450 + 68100183*ep + 1563713514*ep^2 + 21471298749*ep^3 + 
     198133449097*ep^4 + 1311460182434*ep^5 + 6504588661036*ep^6 + 
     24974949320800*ep^7 + 75986295145856*ep^8 + 185134447725952*ep^9 + 
     358613340467456*ep^10 + 537465625312768*ep^11 + 594576150226688*ep^12 + 
     451757354776064*ep^13 + 208469982020608*ep^14 + 43735254855680*ep^15))/
   (135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*
    (1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (8*(-1332450 - 72126585*ep - 1738956465*ep^2 - 24838278996*ep^3 - 
     235341936356*ep^4 - 1565520639496*ep^5 - 7527217006160*ep^6 - 
     26450981923904*ep^7 - 67603653348736*ep^8 - 122494642770944*ep^9 - 
     147080534982400*ep^10 - 93907958457344*ep^11 + 11681208433664*ep^12 + 
     75424535975936*ep^13 + 56930022903808*ep^14 + 15211037769728*ep^15))/
   (135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*
    (1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (13608000 + 748398717*ep + 19497295143*ep^2 + 315109767840*ep^3 + 
    3491017744388*ep^4 + 27832056823120*ep^5 + 163974638881760*ep^6 + 
    724308560010752*ep^7 + 2413476011970688*ep^8 + 6060500424333056*ep^9 + 
    11373292683391744*ep^10 + 15671740009644032*ep^11 + 
    15365003703202816*ep^12 + 10134418018889728*ep^13 + 
    4028888403378176*ep^14 + 729374528634880*ep^15)/
   (2160*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*
    (1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (2*(425250 + 20077713*ep + 426626721*ep^2 + 5452937736*ep^3 + 
     47102660298*ep^4 + 291811803132*ep^5 + 1338549401752*ep^6 + 
     4615945228848*ep^7 + 12007723885824*ep^8 + 23405318761856*ep^9 + 
     33589066245504*ep^10 + 34363415335680*ep^11 + 23665782438400*ep^12 + 
     9814666552320*ep^13 + 1848867434496*ep^14))/
   (45*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*
    (1 + 6*ep)*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (-4*(-396900 - 20438460*ep - 467205093*ep^2 - 6240174204*ep^3 - 
     53593399393*ep^4 - 302613120998*ep^5 - 1055169439468*ep^6 - 
     1446702570224*ep^7 + 6099798201440*ep^8 + 43853389187648*ep^9 + 
     138899404743296*ep^10 + 274518387371008*ep^11 + 356030040986368*ep^12 + 
     295497810977280*ep^13 + 142661178700800*ep^14 + 30496523776000*ep^15))/
   (45*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*
    (1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (16*(33075 + 1314396*ep + 21723180*ep^2 + 201218960*ep^3 + 
     1189803360*ep^4 + 4868577184*ep^5 + 14544152832*ep^6 + 
     32364907008*ep^7 + 52348934400*ep^8 + 57283746304*ep^9 + 
     37203508224*ep^10 + 10669297664*ep^11))/(45*ep^5*(1 + 2*ep)^3*
    (1 + 4*ep)^2*(3 + 4*ep)^2*(1 + 6*ep)*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*
    (7 + 10*ep)), (4*(4725 + 185769*ep + 3031077*ep^2 + 27459310*ep^3 + 
     155038640*ep^4 + 581862920*ep^5 + 1517500416*ep^6 + 2840385760*ep^7 + 
     3858807808*ep^8 + 3676589696*ep^9 + 2188053248*ep^10 + 600925184*ep^11))/
   (15*ep^5*(1 + 2*ep)^3*(1 + 4*ep)^2*(3 + 4*ep)^2*(1 + 6*ep)*(5 + 6*ep)*
    (1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (-8*(4500 + 134316*ep + 1812451*ep^2 + 14625511*ep^3 + 78103190*ep^4 + 
     286555014*ep^5 + 724326508*ep^6 + 1233068584*ep^7 + 1342164240*ep^8 + 
     839141120*ep^9 + 228270336*ep^10))/(45*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*(1 + 6*ep)*(5 + 6*ep)), 0, 
  (8*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(-1 - 6*ep + 8*ep^2 + 112*ep^3))/
   (3*ep^5*(1 + 2*ep)^3*(1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 
  (-4*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(315 + 6956*ep + 51156*ep^2 + 
     229088*ep^3 + 817104*ep^4 + 1726912*ep^5 + 1344704*ep^6))/
   (15*ep^5*(1 + 2*ep)^3*(1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)*(5 + 6*ep)*
    (1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (-8*(28350 + 1300941*ep + 25150572*ep^2 + 290595555*ep^3 + 
     2440556669*ep^4 + 17002079508*ep^5 + 101208310844*ep^6 + 
     487279372648*ep^7 + 1782041823920*ep^8 + 4754976184096*ep^9 + 
     8999721568448*ep^10 + 11697004624000*ep^11 + 9893902085120*ep^12 + 
     4894299382272*ep^13 + 1072766953472*ep^14))/
   (135*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*
    (1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (-16*(198450 + 8846901*ep + 179596719*ep^2 + 2207759598*ep^3 + 
     18383478246*ep^4 + 109466580400*ep^5 + 478169351240*ep^6 + 
     1544353122432*ep^7 + 3669605050688*ep^8 + 6307829516800*ep^9 + 
     7598501182080*ep^10 + 6061205343232*ep^11 + 2866653220352*ep^12 + 
     607039199232*ep^13))/(45*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)^2*(3 + 4*ep)^2*(1 + 6*ep)*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*
    (7 + 10*ep)), -1/3240*(5896800 + 271899693*ep + 5645606445*ep^2 + 
     70224846630*ep^3 + 587661044008*ep^4 + 3524020074144*ep^5 + 
     15745129190752*ep^6 + 53676923862080*ep^7 + 141114837669376*ep^8 + 
     285134476750592*ep^9 + 434528031034624*ep^10 + 481171822421504*ep^11 + 
     363216483063808*ep^12 + 166150860398592*ep^13 + 34570460495872*ep^14)/
    (ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*
     (1 + 6*ep)^2*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (-8*(225 + 4347*ep + 33185*ep^2 + 127284*ep^3 + 259064*ep^4 + 265752*ep^5 + 
     107744*ep^6))/(45*ep^5*(1 + 2*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*(1 + 6*ep)*
    (5 + 6*ep)), (4096*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (315 + 6242*ep + 49344*ep^2 + 200160*ep^3 + 396496*ep^4 + 273248*ep^5))/
   (15*ep^5*(1 + 2*ep)^2*(1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)*(5 + 6*ep)*
    (1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 0, 0, 0, 0, 0, 
  -1/9*(1530 + 46215*ep + 633664*ep^2 + 5211022*ep^3 + 28384169*ep^4 + 
     106085532*ep^5 + 272436940*ep^6 + 469736632*ep^7 + 516363168*ep^8 + 
     325261664*ep^9 + 88980864*ep^10)/(ep^5*(1 + 2*ep)^3*(1 + 3*ep)*
     (2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*(1 + 6*ep)*(5 + 6*ep)), 0, 
  (4*(14175 + 551475*ep + 9017157*ep^2 + 82697602*ep^3 + 476862040*ep^4 + 
     1837677464*ep^5 + 4911248640*ep^6 + 9289516064*ep^7 + 12428653952*ep^8 + 
     11337172352*ep^9 + 6344164096*ep^10 + 1632826368*ep^11))/
   (45*ep^5*(1 + 2*ep)^3*(1 + 4*ep)^2*(3 + 4*ep)^2*(1 + 6*ep)*(5 + 6*ep)*
    (1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (8192*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(1 + 8*ep + 20*ep^2))/
   (ep^5*(1 + 2*ep)^2*(1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 0, 0, 
  0, 0, 0, 0, (-4*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (-315 - 6116*ep - 16740*ep^2 + 226656*ep^3 + 1654192*ep^4 + 
     3850432*ep^5 + 2883136*ep^6))/(15*ep^5*(1 + 2*ep)^3*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 6*ep)*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 0, 
  (-32*(-1890 - 58761*ep - 767301*ep^2 - 5509166*ep^3 - 23749474*ep^4 - 
     62347800*ep^5 - 93686056*ep^6 - 58909040*ep^7 + 31103616*ep^8 + 
     69485632*ep^9 + 30168320*ep^10))/(81*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*(1 + 6*ep)^2*(5 + 6*ep)), 
  (64*(6750 + 233667*ep + 3595605*ep^2 + 32386784*ep^3 + 188543324*ep^4 + 
     737442460*ep^5 + 1950754944*ep^6 + 3426938816*ep^7 + 3809766496*ep^8 + 
     2414393728*ep^9 + 661979136*ep^10))/(135*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*(1 + 6*ep)^2*(5 + 6*ep)), 
  (-42075 - 915822*ep - 7635668*ep^2 - 26050576*ep^3 + 10804672*ep^4 + 
    383251808*ep^5 + 1317507328*ep^6 + 2143310336*ep^7 + 1743441408*ep^8 + 
    569309184*ep^9)/(30*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)^2*
    (3 + 4*ep)^2*(1 + 6*ep)*(5 + 6*ep)), 0, 
  (-4096*(1080 + 38142*ep + 599919*ep^2 + 5528680*ep^3 + 32913817*ep^4 + 
     131399072*ep^5 + 353817324*ep^6 + 630802312*ep^7 + 709676864*ep^8 + 
     454021664*ep^9 + 125414016*ep^10))/(9*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*(1 + 6*ep)^2*(5 + 6*ep)), 
  (4976*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(105 + 1552*ep + 10088*ep^2 + 
     27648*ep^3 + 22352*ep^4))/(3375*ep^5*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (-3152*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(105 + 1552*ep + 10088*ep^2 + 
     27648*ep^3 + 22352*ep^4))/(1125*ep^5*(1 + 2*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)*(5 + 6*ep)*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 0, 0, 
  (4096*(225 + 4347*ep + 33185*ep^2 + 127284*ep^3 + 259064*ep^4 + 
     265752*ep^5 + 107744*ep^6))/(15*ep^5*(1 + 2*ep)*(1 + 4*ep)^2*
    (3 + 4*ep)^2*(1 + 6*ep)*(5 + 6*ep)), 
  (8192*(225 + 4347*ep + 33185*ep^2 + 127284*ep^3 + 259064*ep^4 + 
     265752*ep^5 + 107744*ep^6))/(9*ep^5*(1 + 2*ep)*(1 + 4*ep)^2*(3 + 4*ep)^2*
    (1 + 6*ep)*(5 + 6*ep)), 0, 0, (-6736*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep))/
   (675*ep^5*(1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)*(5 + 6*ep)), 0, 
  (7648*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep))/(675*ep^5*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)*(5 + 6*ep)), 0}, 
 {(-27597024000 - 1797085787625*ep - 53797806670005*ep^2 - 
    982508932941837*ep^3 - 12235098212209419*ep^4 - 109827969745377262*ep^5 - 
    730965315249884140*ep^6 - 3640672041481679008*ep^7 - 
    13419616144884619920*ep^8 - 34839280324613394784*ep^9 - 
    52730942997292209472*ep^10 + 12056430752464814592*ep^11 + 
    318117087529004329728*ep^12 + 974987182442306471424*ep^13 + 
    1788944456577661045760*ep^14 + 2233022256391659036672*ep^15 + 
    1921244633381495279616*ep^16 + 1096955550979891716096*ep^17 + 
    375393735463142965248*ep^18 + 58378067937075068928*ep^19)/
   (12960*ep^5*(1 + 2*ep)^5*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (-856170000 - 53670581100*ep - 1540904888250*ep^2 - 26928688584264*ep^3 - 
    321009063955387*ep^4 - 2771263151546499*ep^5 - 17946588770976676*ep^6 - 
    89068450193719796*ep^7 - 343006580097809136*ep^8 - 
    1030890026439312592*ep^9 - 2417985894482315936*ep^10 - 
    4400819179531958912*ep^11 - 6138318251983471872*ep^12 - 
    6421840491604976896*ep^13 - 4862426850291955712*ep^14 - 
    2504870093631882240*ep^15 - 777401702358110208*ep^16 - 
    104442773255368704*ep^17 + 2682929308852224*ep^18)/
   (270*ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  -1/135*(36288000 + 2205989100*ep + 61551266310*ep^2 + 1049305032300*ep^3 + 
     12279868609357*ep^4 + 105107879735693*ep^5 + 684510911992800*ep^6 + 
     3482026281544860*ep^7 + 14079167448818040*ep^8 + 
     45728552339894816*ep^9 + 119809316382316640*ep^10 + 
     252690349800888192*ep^11 + 425341756387020800*ep^12 + 
     562372099778871552*ep^13 + 569587215501642752*ep^14 + 
     425204461873523712*ep^15 + 219761597391058944*ep^16 + 
     70035424975650816*ep^17 + 10343582745550848*ep^18)/
    (ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
     (1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (8*(-101493000 - 6361717050*ep - 180669653145*ep^2 - 3076371278655*ep^3 - 
     34989784254245*ep^4 - 279669708661325*ep^5 - 1601626489768276*ep^6 - 
     6501774162671724*ep^7 - 17438480663918080*ep^8 - 
     21505178172619008*ep^9 + 47884323210740416*ep^10 + 
     333037129359143040*ep^11 + 947601347895119104*ep^12 + 
     1732704119399196416*ep^13 + 2190101246364683264*ep^14 + 
     1915282497258230784*ep^15 + 1111416157738008576*ep^16 + 
     385995658527793152*ep^17 + 60804797705404416*ep^18))/
   (135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (18579456000 + 1165820603625*ep + 33584337596835*ep^2 + 
    590954457854055*ep^3 + 7127110816758989*ep^4 + 62645379831108868*ep^5 + 
    416452690186197892*ep^6 + 2143723005151501464*ep^7 + 
    8673072190145661152*ep^8 + 27817799027558372512*ep^9 + 
    70974462113078415360*ep^10 + 143834630255781400064*ep^11 + 
    229970438947731618048*ep^12 + 286295369129782040576*ep^13 + 
    271499067494970680320*ep^14 + 189275937154657916928*ep^15 + 
    91352917459984564224*ep^16 + 27238972905572179968*ep^17 + 
    3776180105707683840*ep^18)/(4320*ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*
    (2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*
    (3 + 10*ep)*(7 + 10*ep)), 
  (-8*(850500 + 42761925*ep + 985525380*ep^2 + 13902448095*ep^3 + 
     135023781507*ep^4 + 960540763606*ep^5 + 5184716828584*ep^6 + 
     21652580116808*ep^7 + 70584108308992*ep^8 + 179745692709856*ep^9 + 
     355392328178816*ep^10 + 538436435478144*ep^11 + 611471896460544*ep^12 + 
     502405295502336*ep^13 + 281380586065920*ep^14 + 95933494001664*ep^15 + 
     14999200137216*ep^16))/(135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (3 + 4*ep)*(1 + 6*ep)^3*(5 + 6*ep)^3*(3 + 10*ep)*(7 + 10*ep)), 
  (-4*(-6520500 - 333855675*ep - 7620704136*ep^2 - 102746871783*ep^3 - 
     913351954390*ep^4 - 5653506893238*ep^5 - 25058863453628*ep^6 - 
     80438924711200*ep^7 - 186564572162944*ep^8 - 307367912564928*ep^9 - 
     346119910264448*ep^10 - 245517583762176*ep^11 - 88402555468288*ep^12 - 
     1442864176640*ep^13 + 6587441234944*ep^14))/
   (135*ep^5*(1 + 2*ep)^4*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 0, 0, 0, 
  0, 0, 0, 0, (-4*(19278000 + 1082679750*ep + 27430107480*ep^2 + 
     416004707283*ep^3 + 4225414519642*ep^4 + 30462047593112*ep^5 + 
     161115277466912*ep^6 + 637007411694960*ep^7 + 1899518849158976*ep^8 + 
     4275268719275264*ep^9 + 7209391958329344*ep^10 + 
     8952741921038592*ep^11 + 7932435959824896*ep^12 + 
     4738707363444736*ep^13 + 1708308259184640*ep^14 + 
     280441856544768*ep^15))/(135*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*
    (7 + 10*ep)), 0, (181440000 + 10059333975*ep + 254257976655*ep^2 + 
    3901192493403*ep^3 + 40826196065981*ep^4 + 310357368573346*ep^5 + 
    1781209081279704*ep^6 + 7910293532189432*ep^7 + 27597683727673264*ep^8 + 
    76221299997262848*ep^9 + 166806660389139968*ep^10 + 
    287608779290414592*ep^11 + 385616756620770048*ep^12 + 
    393120734026224128*ep^13 + 293860600901523456*ep^14 + 
    151564720128325632*ep^15 + 48102885036969984*ep^16 + 
    7067039479087104*ep^17)/(6480*ep^5*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*
    (7 + 10*ep)), (4*(7020 + 234126*ep + 3389997*ep^2 + 28075097*ep^3 + 
     147262054*ep^4 + 511148962*ep^5 + 1189310696*ep^6 + 1833041960*ep^7 + 
     1793416400*ep^8 + 1007555072*ep^9 + 247309760*ep^10))/
   (27*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2), (8192*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (65520 + 2231541*ep + 31779091*ep^2 + 249963061*ep^3 + 1201697690*ep^4 + 
     3672689028*ep^5 + 7152489488*ep^6 + 8577042064*ep^7 + 5759991648*ep^8 + 
     1654763328*ep^9))/(135*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 0, 
  (14336*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(6 + 95*ep + 701*ep^2 + 2248*ep^3 + 
     1892*ep^4))/(27*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)^2*
    (5 + 6*ep)^2), (16*(1 + 4*ep)^2*(3 + 4*ep)*(15 + 182*ep + 990*ep^2 + 
     2348*ep^3 + 1840*ep^4))/(27*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2), 0, 0, 
  -1/27*(52920 + 1837449*ep + 27561966*ep^2 + 235529599*ep^3 + 
     1271573342*ep^4 + 4538553034*ep^5 + 10862355804*ep^6 + 
     17237526208*ep^7 + 17379166272*ep^8 + 10063876512*ep^9 + 
     2544730048*ep^10)/(ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
     (3 + 4*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2), 
  (16*(1 + 4*ep)*(3 + 4*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (-1 - 6*ep + 8*ep^2 + 112*ep^3))/(27*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*
    (2 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2), 
  (4*(-113400 - 4771575*ep - 86620806*ep^2 - 897773667*ep^3 - 
     5893025272*ep^4 - 25479317542*ep^5 - 71939951424*ep^6 - 
     120614440224*ep^7 - 64008279424*ep^8 + 200144257344*ep^9 + 
     536665542144*ep^10 + 611006892288*ep^11 + 354907226112*ep^12 + 
     85594681856*ep^13))/(135*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*
    (7 + 10*ep)), (-16384*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (540 + 17955*ep + 265935*ep^2 + 2270323*ep^3 + 12246268*ep^4 + 
     43421916*ep^5 + 102387672*ep^6 + 158645568*ep^7 + 154854432*ep^8 + 
     86182272*ep^9 + 20818944*ep^10))/(27*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*
    (2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*(1 + 6*ep)^3*(5 + 6*ep)^3), 
  (-7168*(1 + 4*ep)*(3 + 4*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (30 + 865*ep + 9480*ep^2 + 52440*ep^3 + 132288*ep^4 + 102672*ep^5))/
   (81*ep^5*(1 + 2*ep)^3*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)^3*(5 + 6*ep)^3), 
  (16*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(246 + 4541*ep + 33247*ep^2 + 
     123954*ep^3 + 248930*ep^4 + 255924*ep^5 + 105552*ep^6))/
   (81*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 6*ep)^2*
    (5 + 6*ep)^2), 0, 0, 0, 0, 
  (-7168*(207900 + 8689995*ep + 155446386*ep^2 + 1568668373*ep^3 + 
     9901034396*ep^4 + 40886841956*ep^5 + 112002972976*ep^6 + 
     201214988528*ep^7 + 227207916864*ep^8 + 145873794496*ep^9 + 
     40524050176*ep^10))/(135*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (4*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(5864940 + 289102626*ep + 
     6301029891*ep^2 + 80570692582*ep^3 + 674978857869*ep^4 + 
     3913668816636*ep^5 + 16162253103616*ep^6 + 48148203566208*ep^7 + 
     103525826870304*ep^8 + 158806488425856*ep^9 + 169123088474880*ep^10 + 
     118582416216576*ep^11 + 49148178520320*ep^12 + 9110716517376*ep^13))/
   (135*ep^4*(1 + 2*ep)^3*(1 + 3*ep)^2*(2 + 3*ep)^2*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  (-128*(7425 + 253440*ep + 3680580*ep^2 + 29769074*ep^3 + 147433084*ep^4 + 
     462817112*ep^5 + 920062416*ep^6 + 1117059456*ep^7 + 752487168*ep^8 + 
     214695936*ep^9))/(27*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)^3*(5 + 6*ep)^3), 
  (64*(15390 + 495351*ep + 6789000*ep^2 + 52013355*ep^3 + 245498616*ep^4 + 
     740266334*ep^5 + 1426190504*ep^6 + 1693694176*ep^7 + 1126297696*ep^8 + 
     320110560*ep^9))/(81*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2), 0, 
  -1/36*(1457865 + 47661318*ep + 662757372*ep^2 + 5147198176*ep^3 + 
     24603462640*ep^4 + 75051540384*ep^5 + 146107287232*ep^6 + 
     175123794432*ep^7 + 117408755200*ep^8 + 33609089024*ep^9)/
    (ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
     (1 + 6*ep)^2*(5 + 6*ep)^2), 0, 
  (4096*(540 + 18711*ep + 280032*ep^2 + 2343979*ep^3 + 12007416*ep^4 + 
     38868318*ep^5 + 79268008*ep^6 + 98072800*ep^7 + 66842720*ep^8 + 
     19169248*ep^9))/(9*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*
    (3 + 4*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2), 0, 
  (-12608*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(6615 + 196326*ep + 2318052*ep^2 + 
     14207624*ep^3 + 48919376*ep^4 + 94632480*ep^5 + 95196864*ep^6 + 
     38520192*ep^7))/(3375*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2*(1 + 10*ep)*(3 + 10*ep)*(7 + 10*ep)), 
  ((1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*(-351 - 2850*ep - 5293*ep^2 + 6978*ep^3 + 
     26244*ep^4 + 17496*ep^5))/(18*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(2 + 3*ep)^2*
    (1 + 6*ep)^2*(5 + 6*ep)^2), (19072*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep)*
    (33 + 484*ep + 2516*ep^2 + 5376*ep^3 + 3904*ep^4))/
   (2025*ep^5*(1 + 2*ep)^2*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2), 
  0, (-8192*(540 + 13131*ep + 133020*ep^2 + 736739*ep^3 + 2445842*ep^4 + 
     4986698*ep^5 + 6096636*ep^6 + 4087848*ep^7 + 1152368*ep^8))/
   (9*ep^5*(1 + 2*ep)*(1 + 3*ep)*(2 + 3*ep)*(1 + 4*ep)*(3 + 4*ep)*
    (1 + 6*ep)^2*(5 + 6*ep)^2), 0, 0, 0, 0, 0, 
  (-8384*(1 + 4*ep)*(3 + 4*ep)*(1 + 8*ep)*(3 + 8*ep)*(5 + 8*ep))/
   (2025*ep^5*(1 + 3*ep)*(2 + 3*ep)*(1 + 6*ep)^2*(5 + 6*ep)^2)}}


==> anc/ut2mi.4d <==
{{1/(128*ep*(-1 + 2*ep)*(-3 + 4*ep)*(-1 + 4*ep)*(-7 + 8*ep)*(-5 + 8*ep)*
    (-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -3/(64*ep^2*(-1 + 2*ep)^2*(-2 + 3*ep)*(-5 + 8*ep)*(-3 + 8*ep)*
    (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/(144*ep^2*(-1 + 2*ep)^2*(-2 + 3*ep)*
    (-1 + 3*ep)*(-5 + 6*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -1/32*(-1 + 3*ep)/(ep^2*(-1 + 2*ep)^3*(-1 + 4*ep)*(-5 + 8*ep)*
     (-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (9*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep))/
   (256*ep^2*(-1 + 2*ep)^2*(-3 + 4*ep)^2*(-1 + 4*ep)^2*(-5 + 8*ep)*
    (-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
  1/(64*ep^2*(-1 + 2*ep)^2*(-3 + 4*ep)^2*(-1 + 4*ep)^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 1/(64*ep^2*(-1 + 2*ep)^2*(-3 + 4*ep)*(-5 + 8*ep)*
    (-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  -1/36*1/(ep^3*(-1 + 2*ep)^4*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  1/(32*ep^3*(-1 + 2*ep)^3*(-3 + 4*ep)*(-1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 + 4*ep)/(72*ep^3*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (9*(-1 + 3*ep)*(-1 + 6*ep))/
   (128*ep^3*(-1 + 2*ep)^3*(-1 + 4*ep)*(-5 + 8*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 + 4*ep)/(32*ep^3*(-1 + 2*ep)^3*
    (-5 + 8*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(16*ep^4*(-1 + 2*ep)^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(16*ep^3*(-1 + 2*ep)^3*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {-1/1152*(-12 + 278*ep - 2363*ep^2 + 9313*ep^3 - 17272*ep^4 + 12216*ep^5)/
    (ep^3*(-1 + 2*ep)^4*(-1 + 3*ep)*(-1 + 4*ep)^2*(-1 + 6*ep)*(-3 + 8*ep)*
     (-1 + 8*ep)), -1/192*(-3 + 50*ep - 231*ep^2 + 304*ep^3)/
    (ep^3*(-1 + 2*ep)^4*(-1 + 4*ep)*(-1 + 6*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (5*(-2 + 5*ep)*(-1 + 5*ep))/
   (48*ep^3*(-1 + 2*ep)^5*(-1 + 4*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(2 - 29*ep + 147*ep^2 - 314*ep^3 + 242*ep^4)/
   (128*ep^3*(-1 + 2*ep)^4*(-1 + 3*ep)*(-1 + 4*ep)^2*(-3 + 8*ep)*
    (-1 + 8*ep)), 0, 0, 0, 0, -1/64*(-3 + 33*ep - 112*ep^2 + 122*ep^3)/
    (ep^3*(-1 + 2*ep)^4*(-1 + 4*ep)^2*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-5*(-2 + 5*ep)*(-1 + 5*ep))/(16*ep^3*(-1 + 2*ep)^4*
    (-1 + 4*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-1/192*(12 - 308*ep + 3020*ep^2 - 14713*ep^3 + 37864*ep^4 - 
     49161*ep^5 + 25326*ep^6)/(ep^3*(-1 + 2*ep)^3*(-1 + 3*ep)*(-1 + 4*ep)*
     (-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-3 + 8*ep)*
     (-1 + 8*ep)), 0, 0, 0, 
  -1/128*(-12 + 260*ep - 2001*ep^2 + 7088*ep^3 - 11829*ep^4 + 7574*ep^5)/
    (ep^3*(-1 + 2*ep)^3*(-1 + 4*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
     (-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(ep^3*(-1 + 2*ep)^2*(-3 + 5*ep)*(-2 + 5*ep)*(-1 + 5*ep)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-6 + 142*ep - 1165*ep^2 + 4299*ep^3 - 7266*ep^4 + 
    4536*ep^5)/(192*ep^3*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 4*ep)^2*
    (-1 + 6*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -3/(8*ep^3*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 4*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-2 + 7*ep)/(32*ep*(-1 + 2*ep)^2*(-1 + 3*ep)^2*
    (-1 + 4*ep)^2*(-3 + 8*ep)*(-1 + 8*ep)), 
  3/(64*ep^2*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 4*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 
  -1/24*(-2 + 7*ep)/(ep^2*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
     (-3 + 8*ep)), 0, 0, 1/(32*ep^2*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 4*ep)^2*
    (-3 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*(-1 + 5*ep))/(48*ep^4*(-1 + 2*ep)^2*(-1 + 3*ep)*(-3 + 8*ep)*
    (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/24*(1 - 11*ep + 26*ep^2)/(ep^4*(-1 + 2*ep)^2*(-1 + 3*ep)^2*
     (-1 + 4*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2/(3*ep^4*(-1 + 2*ep)^3*(-1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/24*(-11 + 111*ep - 360*ep^2 + 380*ep^3)/
    (ep^2*(-1 + 2*ep)^3*(-1 + 3*ep)*(-1 + 4*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
     (-1 + 6*ep)*(-3 + 8*ep)), ((-1 + 3*ep)*(-3 + 10*ep))/
   (8*ep^2*(-1 + 2*ep)^3*(-1 + 4*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(-3 + 8*ep)*
    (-1 + 8*ep)), 0, 0, (-1 - ep + 10*ep^2)/(16*ep^2*(-1 + 2*ep)^3*
    (-1 + 3*ep)*(-2 + 5*ep)*(-1 + 5*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/12*(-1 + 6*ep)/(ep^4*(-1 + 2*ep)^3*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -1/240*(7 - 77*ep + 190*ep^2)/
    (ep^4*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)), 
  ((-1 + 3*ep)*(-1 + 10*ep))/(40*ep^4*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*
    (-1 + 8*ep)), 0, 0, (1 - 19*ep + 58*ep^2 + 80*ep^3)/
   (160*ep^4*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -9/(8*ep^4*(-1 + 2*ep)*(-1 + 4*ep)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/(72*ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 0, 0, 0, 0, 
  1/(36*ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 
  -1/24*1/(ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/2*1/(ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/384*(-90 + 2409*ep - 24892*ep^2 + 131930*ep^3 - 393283*ep^4 + 
     666066*ep^5 - 597600*ep^6 + 220320*ep^7)/(ep^3*(-1 + 2*ep)^3*(-2 + 3*ep)*
     (-1 + 3*ep)*(-3 + 4*ep)*(-1 + 4*ep)^2*(-1 + 6*ep)*(-5 + 8*ep)*
     (-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/192*1/(ep^3*(-1 + 2*ep)^3*(-3 + 4*ep)*(-1 + 4*ep)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  -1/768*(210 - 5075*ep + 48039*ep^2 - 230275*ep^3 + 592577*ep^4 - 
     776760*ep^5 + 403684*ep^6)/(ep^3*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 3*ep)*
     (-1 + 4*ep)^2*(-1 + 6*ep)*(-5 + 8*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 + 4*ep)/(72*ep^3*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 3*ep)*(-1 + 6*ep)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(-3 + 39*ep - 202*ep^2 + 328*ep^3)/(256*ep^3*(-1 + 2*ep)^3*
    (-1 + 4*ep)^2*(-5 + 8*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-9*(-1 + 3*ep)*(-1 + 6*ep))/(256*ep^3*(-1 + 2*ep)^3*(-1 + 4*ep)*
    (-5 + 8*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/192*(90 - 2049*ep + 17290*ep^2 - 71728*ep^3 + 156351*ep^4 - 
     170910*ep^5 + 73656*ep^6)/(ep^3*(-1 + 2*ep)^3*(-2 + 3*ep)*(-1 + 3*ep)*
     (-3 + 4*ep)*(-1 + 4*ep)*(-1 + 6*ep)*(-5 + 8*ep)*(-3 + 8*ep)*
     (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(96*ep^3*(-1 + 2*ep)^3*(-3 + 4*ep)*(-1 + 4*ep)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -7/(10*ep^5*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/64*(1 - 11*ep + 26*ep^2)/(ep^3*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 4*ep)^2*
     (-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-1 + 6*ep)/(4*ep^3*(-1 + 2*ep)^3*(-1 + 4*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/8*1/(ep^4*(-1 + 2*ep)*(-1 + 4*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (22 - 363*ep + 2161*ep^2 - 5440*ep^3 + 4900*ep^4)/
   (120*ep^4*(-1 + 2*ep)^3*(-1 + 3*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1 + 6*ep)), -1/80*(12 - 338*ep + 4034*ep^2 - 25277*ep^3 + 85989*ep^4 - 
     149320*ep^5 + 103300*ep^6)/(ep^4*(-1 + 2*ep)^3*(-1 + 3*ep)*(-1 + 4*ep)*
     (-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 
  -1/160*(-54 + 1197*ep - 9881*ep^2 + 38598*ep^3 - 72060*ep^4 + 51800*ep^5)/
    (ep^4*(-1 + 2*ep)^3*(-1 + 3*ep)*(-1 + 4*ep)*(-2 + 5*ep)*(-1 + 5*ep)*
     (-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 2/(3*ep^4*(-1 + 2*ep)^3*(-1 + 3*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/144*(-3 + 39*ep - 142*ep^2 + 160*ep^3)/
    (ep^4*(-1 + 2*ep)^4*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*ep^4*(-1 + 2*ep)^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, -1/288*(-3 + 39*ep - 202*ep^2 + 328*ep^3)/
    (ep^4*(-1 + 2*ep)^4*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 6*ep)), 0, 0, 0, 
  (-21 + 497*ep - 4613*ep^2 + 20685*ep^3 - 44574*ep^4 + 36936*ep^5)/
   (192*ep^4*(-1 + 2*ep)^4*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 6*ep)*(-3 + 8*ep)*
    (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/32*1/(ep^4*(-1 + 2*ep)^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  -1/96*(15 - 295*ep + 2089*ep^2 - 6057*ep^3 + 6138*ep^4)/
    (ep^4*(-1 + 2*ep)^4*(-1 + 3*ep)*(-1 + 6*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(16*ep^4*(-1 + 2*ep)^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, (1 - 11*ep + 32*ep^2)/(12*ep^4*(-1 + 2*ep)^2*
    (-1 + 3*ep)*(-1 + 4*ep)*(-1 + 5*ep)*(-1 + 6*ep)), 
  -1/4*(-3 + 13*ep)/(ep^2*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*
     (-1 + 8*ep)), 0, 0, -1/16*(-1 + 9*ep)/(ep^4*(-1 + 2*ep)^2*(-1 + 3*ep)*
     (-1 + 5*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -42/(5*ep^4*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-1 + 5*ep)/(16*ep^3*(-1 + 2*ep)*(-1 + 3*ep)^2*(-1 + 4*ep)*(-3 + 8*ep)*
    (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  9/(4*ep^3*(-1 + 2*ep)^2*(-1 + 3*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (1 - 16*ep + 54*ep^2)/(24*ep^4*(-1 + 2*ep)^2*(-1 + 4*ep)^2*
    (-1 + 6*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(2*ep^4*(-1 + 2*ep)^3*(-1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-13 + 221*ep - 1244*ep^2 + 2332*ep^3)/
   (384*ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  -1/64*(4 - 47*ep + 130*ep^2)/(ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 6*ep)*
     (-1 + 8*ep)), -1/120*(-2 + 34*ep - 187*ep^2 + 320*ep^3)/
    (ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  (2 - 22*ep + 55*ep^2)/(40*ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*
    (-1 + 8*ep)), -1/128*(5 - 57*ep + 172*ep^2)/(ep^5*(-1 + 2*ep)*
     (-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 8*ep)), 0, 
  (11 - 121*ep + 350*ep^2)/(320*ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*
    (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 
  -1/8*(1 - 17*ep + 76*ep^2)/(ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 6*ep)*
     (-1 + 8*ep)), 0, -1/4*(-1 + 7*ep)/(ep^5*(-1 + 4*ep)^2*(-1 + 5*ep)*
     (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (18*(-1 + 6*ep))/(5*ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 8*ep)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(12 - 259*ep + 2336*ep^2 - 11222*ep^3 + 30217*ep^4 - 43200*ep^5 + 
    25596*ep^6)/(192*ep^3*(-1 + 2*ep)^3*(-1 + 3*ep)*(-1 + 4*ep)^2*(-2 + 5*ep)*
    (-1 + 5*ep)*(-1 + 6*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 
  -1/128*(6 - 119*ep + 733*ep^2 - 1864*ep^3 + 1724*ep^4)/
    (ep^3*(-1 + 2*ep)^3*(-1 + 4*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*(-3 + 8*ep)*
     (-1 + 8*ep)), -1/64*(9 - 58*ep + 104*ep^2)/(ep^3*(-1 + 2*ep)^3*
     (-1 + 4*ep)^2*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 
  ((-3 + 10*ep)*(1 - 6*ep + 10*ep^2))/(24*ep^3*(-1 + 2*ep)^3*(-1 + 3*ep)*
    (-1 + 4*ep)^2*(-1 + 6*ep)*(-3 + 8*ep)), 0, 0, 0, 0, 0, 
  (-5*(3 - 19*ep + 32*ep^2))/(8*ep^3*(-1 + 2*ep)^3*(-1 + 4*ep)^2*(-3 + 8*ep)*
    (-1 + 8*ep)), (3 - 19*ep + 31*ep^2)/(2*ep^3*(-1 + 2*ep)^2*(-1 + 4*ep)^2*
    (-2 + 5*ep)*(-1 + 5*ep)*(-3 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*(-1 + 3*ep)*(-1 + 6*ep))/
   (48*ep^4*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/96*(3 - 58*ep + 399*ep^2 - 1175*ep^3 + 1266*ep^4)/
    (ep^3*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-1 + 4*ep)^2*(-1 + 6*ep)*(-3 + 8*ep)*
     (-1 + 8*ep)), -1/64*(3 - 58*ep + 200*ep^2)/(ep^3*(-1 + 2*ep)^2*
     (-1 + 3*ep)*(-1 + 4*ep)*(-1 + 6*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 
  (-7 + 22*ep)/(24*ep^2*(-1 + 2*ep)^2*(-1 + 3*ep)^2*(-1 + 4*ep)*(-1 + 6*ep)*
    (-3 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*(-3 + 13*ep))/(8*ep^3*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 4*ep)*(-1 + 6*ep)*
    (-3 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-1 + 6*ep)/(6*ep^4*(-1 + 2*ep)^2*(-1 + 3*ep)*(-3 + 8*ep)*
    (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-7/(960*ep^5*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 6*ep)), 
  -3/(128*ep^5*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 6*ep)), 
  7/(240*ep^5*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 6*ep)), 0, 0, 
  1/(640*ep^5*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/(8*ep^5*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 6*ep)), 
  -1/24*(-1 + 13*ep)/(ep^5*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  9/(8*ep^5*(-1 + 2*ep)*(-1 + 4*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-6 + 140*ep - 1209*ep^2 + 4957*ep^3 - 9774*ep^4 + 7452*ep^5)/
   (192*ep^3*(-1 + 2*ep)^2*(-1 + 3*ep)*(-1 + 4*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*
    (-1 + 6*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 
  -1/48*((-5 + 17*ep)*(1 - 6*ep + 10*ep^2))/(ep^2*(-1 + 2*ep)^2*(-1 + 3*ep)*
     (-1 + 4*ep)^2*(-2 + 5*ep)*(-1 + 5*ep)*(-1 + 6*ep)*(-3 + 8*ep)), 
  (5 - 31*ep + 50*ep^2)/(16*ep^2*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-2 + 5*ep)*
    (-1 + 5*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 
  -1/64*(18 - 450*ep + 4467*ep^2 - 22849*ep^3 + 64106*ep^4 - 94076*ep^5 + 
     56584*ep^6)/(ep^3*(-1 + 2*ep)^3*(-1 + 3*ep)*(-1 + 4*ep)^2*(-2 + 5*ep)*
     (-1 + 5*ep)*(-1 + 6*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 
  -1/32*(-5 + 43*ep - 130*ep^2 + 140*ep^3)/(ep^2*(-1 + 2*ep)^3*(-1 + 4*ep)^2*
     (-2 + 5*ep)*(-1 + 5*ep)*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/2*(3 - 19*ep + 31*ep^2)/(ep^3*(-1 + 2*ep)^2*(-1 + 4*ep)^2*
     (-2 + 5*ep)*(-1 + 5*ep)*(-3 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 
  ((-3 + 10*ep)*(1 - 6*ep + 10*ep^2))/(24*ep^3*(-1 + 2*ep)^3*(-1 + 3*ep)*
    (-1 + 4*ep)^2*(-1 + 6*ep)*(-3 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-5*(-1 + 3*ep)*(-1 + 6*ep))/(48*ep^4*(-1 + 2*ep)^2*
    (-1 + 4*ep)^2*(-3 + 8*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 1/(36*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 
  -1/96*1/(ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 
  7/(72*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 
  -1/12*1/(ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 
  -1/32*1/(ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 63/(10*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 
  0, 0, 0, 0, 25/(2*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {1/(64*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 
  -1/36*1/(ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 
  -11/(288*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 
  5/(64*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  19/(24*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/36*1/(ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 
  -63/(10*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 
  21/(16*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 
  75/(ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(32*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 
  1/(16*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 
  -3/(32*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -7/(12*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -15/(8*ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 
  0, 0, 4/(ep^5*(-1 + 2*ep)^2*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  5/(ep^6*(-1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(144*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 
  -1/128*1/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 
  -1/144*1/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 0, 
  1/(384*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 
  -5/(192*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 0, 
  1/(36*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 
  -1/96*1/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 
  1/(72*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 
  5/(16*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), -5/(12*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 
  1/(6*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), -3/(16*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (5*(-1 + 14*ep))/(144*ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  -1/24*(-1 + 12*ep)/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 
  0, 0, -15/(4*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0}, 
 {(-15 + 146*ep)/(384*ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  -1/128*(-7 + 72*ep)/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  -1/60*(-1 + 10*ep)/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  (-1 + 10*ep)/(20*ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  -1/192*(-14 + 127*ep)/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 0, 
  (-43 + 410*ep)/(960*ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 
  0, 0, 0, -1/16*(-7 + 60*ep)/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 0, 
  -1/4*(-1 + 10*ep)/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  3/(16*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 
  1/(72*ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 0, 
  -1/288*1/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (18*(-1 + 10*ep))/(5*ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 0, 
  -1/24*(-1 + 12*ep)/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 0, 
  (5*(-1 + 14*ep))/(144*ep^6*(-1 + 2*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 0, 0, 0, 
  0, 0, 5/(ep^6*(-1 + 2*ep)*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0}, 
 {(23 - 483*ep + 3656*ep^2 - 11916*ep^3 + 14144*ep^4)/
   (1152*ep^5*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*
    (-1 + 8*ep)), 0, -5/(144*ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 0, 
  (7 - 147*ep + 1126*ep^2 - 3798*ep^3 + 4876*ep^4)/
   (384*ep^5*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*
    (-1 + 8*ep)), (-1 + 16*ep - 98*ep^2 + 236*ep^3)/
   (192*ep^5*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-1 + 6*ep)*(-1 + 8*ep)), 0, 
  -1/36*1/(ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 
  5/(96*ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 
  -1/72*(1 - 8*ep + 22*ep^2)/(ep^5*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-1 + 6*ep)), 
  0, 0, 0, 0, 0, 5/(4*ep^3*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-1 + 8*ep)), 
  (1 - 11*ep + 31*ep^2)/(6*ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*
    (-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 
  -1/576*1/(ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 0, 0, 
  -5/(288*ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*(1 - 17*ep + 58*ep^2))/(144*ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 6*ep)*
    (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 0, 0, 0, 0, 0}, 
 {-1/576*(11 - 231*ep + 1766*ep^2 - 5892*ep^3 + 7292*ep^4)/
    (ep^5*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  0, (-1 + 13*ep - 56*ep^2 + 83*ep^3)/(72*ep^5*(-1 + 2*ep)^2*(-1 + 4*ep)^2*
    (-1 + 5*ep)*(-1 + 6*ep)), ((-1 + 7*ep)*(1 - 12*ep + 38*ep^2))/
   (144*ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  -1/96*(1 - 21*ep + 151*ep^2 - 408*ep^3 + 274*ep^4)/
    (ep^5*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*(-1 + 8*ep)), 
  0, (1 - 21*ep + 160*ep^2 - 540*ep^3 + 712*ep^4)/
   (192*ep^5*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-1 + 5*ep)*(-1 + 6*ep)*
    (-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/6*(1 - 11*ep + 31*ep^2)/(ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*(-1 + 5*ep)*
     (-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 
  -1/72*(1 - 8*ep + 22*ep^2)/(ep^5*(-1 + 2*ep)^2*(-1 + 4*ep)^2*(-1 + 6*ep)), 
  0, 5/(288*ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-5*(1 - 17*ep + 58*ep^2))/(144*ep^5*(-1 + 2*ep)*(-1 + 4*ep)^2*
    (-1 + 6*ep)*(-1 + 8*ep)), 0, 0, 0, 0, 0, 0, 0, 
  3/(4*ep^5*(-1 + 2*ep)^2*(-1 + 6*ep)), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  5/(ep^6*(-1 + 2*ep)*(1 + 3*ep)), 0, 0, 0}, 
 {(-586 - 1991*ep + 171097*ep^2 + 2437787*ep^3 + 13880019*ep^4 + 
    36681858*ep^5 + 37117656*ep^6)/(8640*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*
    (1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2), 
  -1/64*(-10 - 211*ep - 1181*ep^2 + 3987*ep^3 + 66353*ep^4 + 245246*ep^5 + 
     300840*ep^6)/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*
     (1 + 6*ep)^2), (904 + 26547*ep + 320639*ep^2 + 2040601*ep^3 + 
    7225475*ep^4 + 13512594*ep^5 + 10434600*ep^6)/
   (720*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2), 
  -1/360*(313 + 9560*ep + 118877*ep^2 + 771970*ep^3 + 2763492*ep^4 + 
     5165880*ep^5 + 3922848*ep^6)/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*
     (1 + 5*ep)*(1 + 6*ep)^2), 
  -1/288*(128 + 3399*ep + 35113*ep^2 + 176808*ep^3 + 435972*ep^4 + 
     423072*ep^5)/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 6*ep)^2), 
  (821 + 25036*ep + 312838*ep^2 + 2053643*ep^3 + 7478046*ep^4 + 
    14326692*ep^5 + 11275704*ep^6)/(720*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*
    (1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2), 
  -1/120*(81 + 1417*ep + 7954*ep^2 + 14608*ep^3)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 
  -1/3*((1 + 7*ep)*(2 + 27*ep + 124*ep^2 + 196*ep^3))/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), 
  (5 + 99*ep + 736*ep^2 + 2444*ep^3 + 3064*ep^4)/
   (24*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), 
  -1/108*(85 + 1281*ep + 6158*ep^2 + 9648*ep^3)/(ep^6*(-1 + 2*ep)*
     (1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)), ((1 + 4*ep)*(1 + 8*ep))/
   (2*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 0, 0, 
  ((1 + 8*ep)*(1 + 15*ep + 80*ep^2 + 152*ep^3))/
   (4*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), 
  -1/4*(14 + 334*ep + 3059*ep^2 + 13522*ep^3 + 28863*ep^4 + 23688*ep^5)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), 
  (4*(31 + 668*ep + 5273*ep^2 + 18262*ep^3 + 23556*ep^4))/
   (9*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), 
  (82 + 1593*ep + 11024*ep^2 + 32841*ep^3 + 35946*ep^4)/
   (18*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 6*ep)), 
  (10 + 133*ep + 600*ep^2 + 916*ep^3)/(4*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)*(1 + 6*ep)), 
  -1/2*((1 + 8*ep)*(1 + 16*ep + 80*ep^2 + 124*ep^3))/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2), 0, 
  ((1 + 8*ep)*(3 + 10*ep))/(6*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 
  (3*(1 + 4*ep)*(3 + 20*ep))/(2*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 0, 
  0, 0, 0, 0, (-28*(1 + 8*ep)*(1 + 16*ep + 80*ep^2 + 132*ep^3))/
   (15*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 6*ep)^2), 
  -(((1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep))/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*
     (1 + 6*ep))), ((1 + 4*ep)*(1 + 8*ep)*(1 + 10*ep))/
   (6*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)^2), 0, 0, 0, 0, 
  (-84*(-1 - 5*ep + 2*ep^2))/(5*ep^5*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)), (9*(1 + 8*ep)*(1 + 13*ep + 59*ep^2 + 90*ep^3))/
   (2*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 6*ep)), 
  (2*(1 + 4*ep))/(ep^5*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 6*ep)), 
  (-192*(1 + 4*ep)*(1 + 8*ep))/(5*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 
  (5*(2 + 9*ep)*(5 + 60*ep + 124*ep^2))/(108*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)*(1 + 6*ep)), -1/6*(2 + 32*ep + 141*ep^2 + 176*ep^3)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 
  (10*(1 + 8*ep)*(1 + 7*ep + 8*ep^2))/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)), 0, (4*(1 + 2*ep)*(1 + 8*ep))/
   (ep^5*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)^2), 0, 
  (15*(2 + 29*ep + 132*ep^2 + 188*ep^3))/(2*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, (189*(1 + 4*ep)*(1 + 8*ep))/
   (2*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 0, 0}, 
 {(374 + 9035*ep + 80540*ep^2 + 312105*ep^3 + 440616*ep^4)/
   (720*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 
  -1/48*(22 + 591*ep + 5790*ep^2 + 24095*ep^3 + 35856*ep^4)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 
  (245 + 6142*ep + 57052*ep^2 + 231521*ep^3 + 344472*ep^4)/
   (540*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 
  -1/180*(87 + 2107*ep + 18832*ep^2 + 74656*ep^3 + 110040*ep^4)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 
  (17 + 412*ep + 3748*ep^2 + 15059*ep^3 + 22416*ep^4)/
   (36*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 
  (356 + 8695*ep + 77785*ep^2 + 301400*ep^3 + 427884*ep^4)/
   (360*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 
  -1/360*(389 + 9289*ep + 80944*ep^2 + 305552*ep^3 + 423240*ep^4)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 
  -1/3*(1 + 19*ep + 118*ep^2 + 236*ep^3)/(ep^6*(-1 + 2*ep)*(1 + 3*ep)*
     (1 + 4*ep)^2*(1 + 5*ep)), (1 + 15*ep + 72*ep^2 + 116*ep^3)/
   (12*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)), 
  -1/54*(22 + 405*ep + 2498*ep^2 + 4992*ep^3)/(ep^6*(-1 + 2*ep)*(1 + 3*ep)*
     (1 + 4*ep)^2*(1 + 6*ep)), 0, (3*(1 + 8*ep))/
   (8*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)), 0, 
  ((1 + 8*ep)*(1 + 9*ep))/(4*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)), -1/6*(13 + 321*ep + 2982*ep^2 + 12062*ep^3 + 17856*ep^4)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 
  (4*(29 + 709*ep + 6340*ep^2 + 24524*ep^3 + 34728*ep^4))/
   (9*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 
  (2*(4 + 102*ep + 969*ep^2 + 4037*ep^3 + 6180*ep^4))/
   (3*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 5*ep)*(1 + 6*ep)), 0, 
  ((1 + 8*ep)*(3 + 11*ep))/(2*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)), 0, 0, 0, 0, 0, -1/54*(22 + 405*ep + 2498*ep^2 + 4992*ep^3)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)), 0, 
  (1 + 15*ep + 72*ep^2 + 116*ep^3)/(36*ep^6*(-1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^2*(1 + 5*ep)), (-28*(1 + 8*ep))/(5*ep^6*(-1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, (9*(1 + 8*ep)*(1 + 9*ep))/
   (2*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*(1 + 5*ep)), 0, 
  (-16*(3 + 64*ep + 408*ep^2 + 824*ep^3))/(5*ep^6*(-1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)^2*(1 + 6*ep)), (-5*(25 + 432*ep + 2360*ep^2 + 4200*ep^3))/
   (108*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)), 
  (1 + 16*ep + 70*ep^2 + 96*ep^3)/(3*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*
    (1 + 6*ep)), 0, (-5*(25 + 432*ep + 2360*ep^2 + 4200*ep^3))/
   (108*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2*(1 + 6*ep)), 
  (-10*(1 + ep)*(1 + 8*ep))/(ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)*
    (1 + 5*ep)), (-60*(1 + ep)*(1 + 8*ep))/(ep^6*(-1 + 2*ep)*(1 + 3*ep)*
    (1 + 4*ep)*(1 + 5*ep)), 0, 0, (-15*(1 + 10*ep + 28*ep^2))/
   (2*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2), 
  (10*(1 + 10*ep + 28*ep^2))/(ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)^2), 0, 
  0, 0, 0, (-35*(1 + 8*ep))/(2*ep^6*(-1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)), 0}, 
 {(-146 + 8759*ep + 341717*ep^2 + 4275157*ep^3 + 24878799*ep^4 + 
    68702058*ep^5 + 72094536*ep^6)/(8640*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*
    (1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2), 
  (38 + 1227*ep + 17323*ep^2 + 133613*ep^3 + 582721*ep^4 + 1346862*ep^5 + 
    1279800*ep^6)/(192*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)^2), -1/2160*(848 + 25117*ep + 309703*ep^2 + 2037479*ep^3 + 
     7539147*ep^4 + 14845842*ep^5 + 12125592*ep^6)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2), 
  -1/360*(73 + 2826*ep + 47117*ep^2 + 416404*ep^3 + 2019056*ep^4 + 
     5047008*ep^5 + 5041872*ep^6)/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*
     (1 + 5*ep)*(1 + 6*ep)^2), (580 + 17855*ep + 227732*ep^2 + 1539325*ep^3 + 
    5807976*ep^4 + 11573580*ep^5 + 9485568*ep^6)/
   (288*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)^2), 
  -1/240*(43 + 1383*ep + 18514*ep^2 + 131644*ep^3 + 522548*ep^4 + 
     1093696*ep^5 + 939072*ep^6)/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*
     (1 + 5*ep)*(1 + 6*ep)^2), 
  -1/360*(163 + 4214*ep + 41417*ep^2 + 179824*ep^3 + 285204*ep^4)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), 0, 0, 
  0, 0, 0, 0, 0, (22 + 594*ep + 6023*ep^2 + 28606*ep^3 + 63683*ep^4 + 
    53016*ep^5)/(12*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 5*ep)*
    (1 + 6*ep)), 0, -1/18*(-2 + 113*ep + 2459*ep^2 + 17119*ep^3 + 
     50169*ep^4 + 53730*ep^5)/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*
     (1 + 5*ep)*(1 + 6*ep)), -1/4*(10 + 133*ep + 600*ep^2 + 916*ep^3)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)), 
  -1/2*((1 + 8*ep)*(1 + 16*ep + 80*ep^2 + 124*ep^3))/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(1 + 6*ep)^2), 0, 
  ((1 + 8*ep)*(3 + 10*ep))/(6*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 
  (-3*(1 + 4*ep)*(3 + 20*ep))/(2*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 
  0, 0, -1/108*(85 + 1281*ep + 6158*ep^2 + 9648*ep^3)/
    (ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)), 
  -1/4*((1 + 4*ep)*(1 + 8*ep))/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 
  (5 + 99*ep + 736*ep^2 + 2444*ep^3 + 3064*ep^4)/
   (72*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), 
  (28*(1 + 8*ep)*(1 + 20*ep + 160*ep^2 + 580*ep^3 + 768*ep^4))/
   (15*ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*(1 + 4*ep)*(1 + 6*ep)^2), 
  ((1 + 4*ep)*(1 + 5*ep)*(1 + 8*ep))/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^3*
    (1 + 6*ep)), ((1 + 4*ep)*(1 + 8*ep)*(1 + 10*ep))/
   (6*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)^2), 0, 0, 0, 0, 
  (84*(-1 - 5*ep + 2*ep^2))/(5*ep^5*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*
    (1 + 6*ep)), (9*(1 + ep)*(1 + 8*ep))/(2*ep^4*(-1 + 2*ep)*(1 + 3*ep)^3*
    (1 + 4*ep)*(1 + 5*ep)), (-2*(1 + 4*ep))/(ep^5*(-1 + 2*ep)*(1 + 3*ep)^3*
    (1 + 6*ep)), (-16*(2 + 41*ep + 316*ep^2 + 748*ep^3))/
   (5*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)), 0, 
  -1/6*(2 + 32*ep + 141*ep^2 + 176*ep^3)/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*
     (1 + 4*ep)*(1 + 6*ep)), 0, (5*(2 + 9*ep)*(5 + 60*ep + 124*ep^2))/
   (108*ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 4*ep)*(1 + 6*ep)), 0, 
  (60*(1 + 8*ep)*(1 + 7*ep + 8*ep^2))/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 5*ep)*(1 + 6*ep)), (4*(1 + 2*ep)*(1 + 8*ep))/
   (ep^5*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)^2), 
  (5*(1 + 8*ep)^2)/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 0, 
  (-10*(2 + 29*ep + 132*ep^2 + 188*ep^3))/(ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*
    (1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, (-175*(1 + 4*ep)*(1 + 8*ep))/
   (ep^6*(-1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep))}}

